A Relative-Computability Theory of Self-Improving Agents

Self-improving agents can acquire a procedure without knowing when its supporting teacher can safely be removed. We extend an oracle-relative model of evolving agents with explicit acquisition and completion contracts, separating learning a solver from certifying its independence. For a known finite-dimensional Boolean feature language, a query history determines exactly the answers in its feature span. A guarded protocol permits query-proposer revision while guaranteeing completion with the optimal number of teacher calls, and a supplied separating specification gives a finite-family extension. The resulting solver answers every input without its teacher and remains in the baseline computability layer. The central obstruction concerns supplying the completion specification: no baseline-effective procedure can extract a valid span or separating specification uniformly from arbitrary total programs, already in one feature dimension or with two candidate descriptions. Classical relative computation and limiting-revision results locate these claims without imposing a ceiling on practical improvement. Controlled experiments distinguish exact teacher removal from low-risk stopping and measure adaptation benefits and costs against a stronger greedy baseline. The framework makes the information required to acquire, certify, and deploy a capability explicit.

==> anc/MANIFEST.json <==
{
  "artifact": "computability-lean",
  "version": "arxiv-2605.27381-2026-10-30",
  "lean_toolchain": "leanprover/lean4:v4.34.1",
  "mathlib_commit": "d13f23b723b8a846827a245b89c10fc7d3f11612",
  "files": {
    "README.md": "df9af7a74ca4bab9c51a832cee29f96cd63d77d99dd7d3a70c6ba277a6800ea9",
    "check_acquisition_model.py": "d55dadf3cdcaa4a4c32d21356773b7f099038fca75b7b6820c184b2c257fc342",
    "experiments/PROTOCOL.md": "22ccc573f576b4586df9d997f515863515b876145a8a21767840f1f64f6fe3a5",
    "experiments/README.md": "213a3f1cd6c8e6fc06be11153cf1acf2119e3089b4fb45c6d6803374d648068a",
    "experiments/analyze.py": "ddc5c0d267ff862eb1d2ca141811b45ee32f8ab7f012c59d4273c7dbb930adbb",
    "experiments/config.json": "9f2eea698771acbf5f095426e11f373dee48188173bdfc37dadee5d0492e3120",
    "experiments/export_paper_figure.py": "f033751183db2c52b27b56dd1a79a43349722d76aec85a3bcfaa581dd18e550c",
    "experiments/results_2026-10-09/REPORT.md": "1d77c9b4718508075891a8b4557411dd77ed2f66fbd4ea338b14e678bc971acf",
    "experiments/results_2026-10-09/analysis_manifest.json": "c594fc7f630f4212e1a08803b63192fe281a4dc5657b448cecc8883eeaeb9a82",
    "experiments/results_2026-10-09/config.json": "b16dcccd8fe2be7b3441b6c2222a7440c6742cd103c1ab053ef6114dbf81f11f",
    "experiments/results_2026-10-09/coverage_curves.csv": "4982e582c7aae1285e8d418b40f0040d9f363210bde9ad46a075dfc7e5da0a87",
    "experiments/results_2026-10-09/development.csv": "3bbc6e62583ad4403b4352aaf512529bc237ee7d5fe7ce280c1eb9c7f696a2d1",
    "experiments/results_2026-10-09/manifest.json": "06cd8239f2d5ccb51f77910b14e81e387190ee6ed5f9ee9a7c5ad29a67cb38f6",
    "experiments/results_2026-10-09/paired_differences.csv": "cc06d2f0c4cadafd25f516a37784d8beda21b704c285bc151f76ebe201ebf9f6",
    "experiments/results_2026-10-09/paper_validation.json": "0a0c83ae91cf6813a540206bf7e51f9f346262376802730c5d21d28bebf5e5ca",
    "experiments/results_2026-10-09/policy.csv": "a82a3948aa59426b60d7d724b1cb6532cb5ea857a50502d06c6aa0418002d88d",
    "experiments/results_2026-10-09/policy_summary.csv": "f7902d855d496d1bb77dc7bbf06b6e2aaf04fccaef9e9be0bc91556234942022",
    "experiments/results_2026-10-09/stopping.csv": "d6e4f921fc8032e7158603c256a3fbc60d8a9a069cc18aea1a367b44df9574b6",
    "experiments/results_2026-10-09/stopping_summary.csv": "172d63db38496235a3120880b8d6c4b9c0968b6392a2c20abddc79c70cc1a60d",
    "experiments/run_experiments.py": "5d746cabe568118c741794277c772d8193f24b3616bc90d01f50f4f4f3b2bcb5",
    "formalization/AgentTheory/AssistanceBoundary.lean": "24758ce2a7a244221f2dd1cc526264d66a82d9eddd928926545f1bff2f379952",
    "formalization/AgentTheory/CertifiedAcquisition.lean": "6d7396ab65bde1c96f9736c29e047a2a0d029df49eac6a05f39d28d2f5bbe876",
    "formalization/AgentTheory/EffectiveOracle.lean": "848fddc5841220b44d232b7534af97a00a18e8245cba753b8869e32abb047887",
    "formalization/AgentTheory/FiniteApproximation.lean": "4bbd2246b950bfadb674b00211b079bb78023c2c4e56512682c2332f17b44720",
    "formalization/AgentTheory/FiniteObservations.lean": "c1df527b5db1dd9a8ee2541ad45f43b3128814e98027c05ce4ee1f657db51233",
    "formalization/AgentTheory/JumpBasics.lean": "504a36c50ab2a25b097e343062d326c3e4c3fbf2995635e968e7c1318b8a9397",
    "formalization/AgentTheory/LegacyOraclePrograms.lean": "c53a7250c829888c0c37658b49161af09a216f1b5ce93a4da56b9cb13738708d",
    "formalization/AgentTheory/ParametricEval.lean": "e5733a53f04812671b26768ec6e7310130e506551a7fc74dfdf7d7d6b512ba5e",
    "formalization/AgentTheory/PartialRevision.lean": "20f8cdf39dbd7fdc288b8b064fc757f7747e2263db95008646e3f2284b9cbd8c",
    "formalization/AgentTheory/QueryDecisionTree.lean": "45ffa49c0ef5872d3b359772e3741c9d5e9b6d2032255daabc95fe0319f0a271",
    "formalization/AgentTheory/QuerySpan.lean": "4c6866872590c5fc6d85a139ed608f710c46922910f51ba540f6f2aeb757d369",
    "formalization/AgentTheory/RankProgress.lean": "b4dc995df615160fd9c99237cd67d7c1ac7e9926621810df2d70da07686f4c97",
    "formalization/AgentTheory/RecursiveInCompat.lean": "698a93c06f9fd187d60840db0334d0905b865ef1c6e528ebe7b9816051c32ac9",
    "formalization/AgentTheory/RelativeComputability.lean": "716f5b2e7fadeacef0e6fdd0e19678a39eade3e89d1fd1921f798f97ff9bbf24",
    "formalization/AgentTheory/ResourceAccounting.lean": "e87e8dcc69d79693dfb84a1d07ff7721ac96e6013358997294aab837c729a098",
    "formalization/AgentTheory/StabilizationObstruction.lean": "8762fdbcef6de12f2a17c6a8d80c6f84eee919a2efea358c256b16d079a36f45",
    "formalization/AgentTheory/UniformJump.lean": "2706b131ede211c9d4dc036e3991ef6b3182645a74adb17585450c4b67f73cb3",
    "formalization/AgentTheory.lean": "f4220cc0c246b5d1fb17c0214d862a7868f4c0f7c144cb6d7b65335905e6f509",
    "formalization/AxiomAudit.lean": "be96daa99eaaf5f4f656b5159ae8b6efed79e108c55f2cbacdf35d16269512c4",
    "formalization/COVERAGE.md": "67f1da07da260845c47233d70478d10f3f534bef4ddb332132fda825422ac50f",
    "formalization/README.md": "275be0bd0878f9578ee5a5d4da6257a51a57b6ff2604a1c308c664a5269bc7c6",
    "formalization/lake-manifest.json": "072851084c773804ff8c28ce1145529f19d826d6aff070f55c51c3cb9bae5596",
    "formalization/lakefile.toml": "a2ceb188d4f4f9e6660443c7956c681d307b9da6362346e292ca01445ac91257",
    "formalization/lean-toolchain": "d5edba4e4b8faad9c1baeadb265716d20d03be4d1a2647dc5e35b0c0325bea7b",
    "formalization/paper-coverage.json": "7d01b1d0336e7cf33581cac3b973a7e84714da6c21791dcdf5181f13d9d592c6",
    "formalization/vendor/README.md": "d65847b505dcf6e70e5808cb21dc4302f84bddf4b443802da0e91d71e62f09bf",
    "formalization/vendor/openai-math-LICENSE": "c95bae1d1ce0235ecccd3560b772ec1efb97f348a79f0fbe0a634f0c2ccefe2c",
    "formalization/verify.py": "260dbd0b5af88b4dd41a1d95b7f5914c8f70fdaf252d1abb19b67c9a8fbb9142",
    "reproduce.py": "c60f34f5d9ca9de3119590c16bdae789b7c83ca61445ca565243255bd51aa67d"
  }
}


==> anc/README.md <==
# Research and proof artifacts

Version: arXiv:2605.27381 replacement, 2026-10-30.

The finite experiment sources and saved measurements accompany the paper.
Run `python3 reproduce.py` from this directory to check their hashes and reproduce the finite checks.
Python research artifacts use only the standard library.

The `formalization/` project uses Lean 4.34.1 and Mathlib pinned by `lakefile.toml` and `lake-manifest.json`.
With the toolchain installed, run `lake exe cache get` in `formalization/` to prepare dependencies, then run `python3 reproduce.py --lean` from this directory.
Network access may be required to obtain dependencies; no network access is needed for the finite checks or PDF compilation.
The proof command checks all sources, compiles the project, audits theorem axioms, validates the manuscript hash, and reports open obligations.
Its successful exit does not assert full-paper completeness.

For the separate strict gate, run from `formalization/`:

```sh
python3 verify.py --paper-source ../../A_Relative-Computability_Theory_of_Self-Improving_Agents.tex --require-complete
```

This gate deliberately exits 2 while the paper inventory or foundational obligations remain open.
`paper-coverage.json` and `COVERAGE.md` describe statement-level coverage.
Only propositional extensionality, classical choice, and quotient soundness are permitted foundations; admitted proofs and custom axioms are rejected.

The information-sufficiency proposition is checked exactly at the level of mathematical functions. It does not provide an effective decoder. Relative recursion, unbounded stopping, resource joins, and acquisition have additional checked components; the oracle-machine interpreter connection and limit-lemma development remain open.

Human involvement is conditional on an exclusive source of distinguishing task information. No proof asserts universal human necessity or human solutions to arbitrary halting instances.
`MANIFEST.json` hashes all ancillary payload files except itself and generated cache files.


==> anc/check_acquisition_model.py <==
"""Finite exhaustive checks for the manuscript's Boolean acquisition model.

These checks validate small instances and the worked counterexamples. They do
not replace the proofs or test the uniform undecidability statement.
Run with: python3 check_acquisition_model.py
"""

from fractions import Fraction


def dot(left, right):
    return (left & right).bit_count() % 2


def extend(space, vector):
    return space | frozenset(item ^ vector for item in space)


def all_subspaces(dimension):
    spaces = {frozenset({0})}
    pending = list(spaces)
    while pending:
        space = pending.pop()
        for vector in range(1 << dimension):
            larger = extend(space, vector)
            if larger not in spaces:
                spaces.add(larger)
                pending.append(larger)
    return spaces


def basis(space):
    result = []
    generated = frozenset({0})
    for vector in sorted(space):
        if vector not in generated:
            result.append(vector)
            generated = extend(generated, vector)
    assert generated == space
    return result


def check_identification():
    checks = 0
    families = 0
    for dimension in range(1, 5):
        parameters = range(1 << dimension)
        spaces = all_subspaces(dimension)
        for feature_span in spaces:
            image = sorted(feature_span)
            signatures = {tuple(dot(theta, x) for x in image) for theta in parameters}
            assert len(signatures) == 2 ** len(basis(feature_span))
            families += 1
            for query_span in spaces:
                if not query_span <= feature_span:
                    continue
                queries = basis(query_span)
                for target in parameters:
                    labels = [dot(target, x) for x in queries]
                    compatible = [
                        theta for theta in parameters
                        if [dot(theta, x) for x in queries] == labels
                    ]
                    for x in image:
                        determined = len({dot(theta, x) for theta in compatible}) == 1
                        assert determined == (x in query_span)
                        checks += 1
                    complete = len({tuple(dot(theta, x) for x in image)
                                    for theta in compatible}) == 1
                    assert complete == (query_span == feature_span)
    return families, checks


def check_mutable_proposers():
    policies = [(3, 5, 6), (3, 3, 3), (0, 0, 0), (None, 5, None), (7, 6, 5)]
    runs = 0
    for target in range(8):
        for policy in policies:
            space = frozenset({0})
            history = []
            for proposal in policy:
                # None models a proposer timeout. The protected fallback is total.
                if proposal is None or proposal in space:
                    proposal = next(x for x in (1, 2, 4) if x not in space)
                history.append((proposal, dot(target, proposal)))
                space = extend(space, proposal)
            assert len(history) == 3 and space == frozenset(range(8))
            retained = next(theta for theta in range(8)
                            if all(dot(theta, x) == y for x, y in history))
            # The low-bit feature map repeats with period eight.
            assert all(dot(retained, n & 7) == dot(target, n & 7) for n in range(32))
            runs += 1
    return runs


def check_examples():
    target, alternative = 0b011, 0b100
    assert [dot(target, n) for n in (3, 5, 6)] == [0, 1, 1]
    assert all(dot(target, n) == dot(alternative, n) for n in (3, 5, 6))
    assert dot(target, 1) != dot(alternative, 1)
    assert len(basis(frozenset({0, 3, 5, 6}))) == 2
    q = Fraction(1, 2)
    unsupported = [Fraction(2, 5), Fraction(4, 5)]
    supported = [u + q * (1 - u) for u in unsupported]
    lifts = [p - u for p, u in zip(supported, unsupported)]
    assert supported == [Fraction(7, 10), Fraction(9, 10)]
    assert lifts == [Fraction(3, 10), Fraction(1, 10)]
    assert all(lift / (1 - u) == q for lift, u in zip(lifts, unsupported))


if __name__ == "__main__":
    families, checks = check_identification()
    runs = check_mutable_proposers()
    check_examples()
    print(f"PASS: {families} feature spans; {checks} answer-identification checks.")
    print(f"PASS: {runs} guarded proposer runs; parity and support-lift examples.")
    print("Uniform undecidability is established by the manuscript proof, not these finite checks.")


==> anc/experiments/PROTOCOL.md <==
# Controlled experiments on certified acquisition

Protocol fixed before the first evaluation run, 2026-10-09. This is a controlled finite Boolean learning study, not a deployed-agent benchmark or a test of Turing-degree ascent. `config.json` specifies all dimensions, budgets and seeds. Results include every specified condition and baseline; no configuration is selected using evaluation outcomes.

## Shared model and exact evaluation

Feature vectors are bit masks in F₂^d; all vectors are valid queries and the coordinate basis is supplied. The unknown target is a uniformly sampled parity coefficient. A consistent coefficient vector is obtained by Gaussian elimination, setting free variables to zero. The teacher is noiseless. Each task distribution is `(1-rho) Uniform(H) + rho Uniform(F₂^d)`, where H is an independently generated subspace. Policies see unlabeled samples but not H or rho. Evaluation uses the known generative distribution, never an empirical test sample.

If V is the acquired span, exact certified coverage is `(1-rho) 2^(dim(V intersect H)-dim(H)) + rho 2^(dim(V)-d)`. Exact error is `(1-rho)/2` if the coefficient error is not orthogonal to H, plus `rho/2` if it is nonzero. Independent enumeration on small domains checks these formulas and the solver before evaluation. Global identification means rank d, which is stronger than the actual fitted solver happening to be correct.

## Experiment 1: removing teacher access

Each replicate supplies a shared i.i.d. acquisition stream of at most 4d inputs. Non-structural methods acquire all labels in their chosen prefix, including redundant queries. The methods are:

* **Fixed d / fixed 2d:** stop after the stated number of labeled i.i.d. inputs.
* **Prediction stability:** inspect predictions on one independent unlabeled pool of 128 inputs every d/2 acquisition queries; stop after two consecutive unchanged comparisons (the initial zero solver supplies comparison zero). This is a transparent heuristic, not a reproduction of a named published method.
* **Statistical risk:** at each of eight looks, evaluate the current frozen solver on a fresh labeled validation batch of size `ceil(log(delta/8)/log(1-epsilon))`. Remove the teacher only with zero errors. Conditional on any previous history, a solver with risk greater than epsilon passes with probability at most delta/8; a union bound therefore controls erroneous removal at delta. Validation labels are charged and never used for fitting. This test certifies risk at most epsilon, not all-input identification.
* **Rank on stream:** stop only at rank d; if the acquisition cap is reached first, retain the teacher and report non-removal.
* **Supplied basis:** query the d known coordinate basis vectors, with exact structural certification. The extra premise and choice of queries are explicit; this is not an information-equivalent statistical test.

Stability and statistical methods retain the teacher at the cap if their criterion fails. Record removal rate, unconditional event rate `removed and risk > epsilon`, risk conditional on removal, all-input identification, acquisition labels, validation labels and total labels. Every method has access to the same known feature language; the structural methods exploit it. Report d=8,12,16 separately and equal-weight aggregate conditions. No noisy-teacher, distribution-shift, or unrestricted-code guarantee is inferred.

## Experiment 2: revising a bounded query program

Each replicate has six episodes with independent targets and the same feature language. The frequent subspace has dimension d/2. Episodes 0–2 share a development subspace; episodes 3–5 use a new independently generated subspace. The shift time and new subspace are not provided to the policies. All methods have access to the same 256 development inputs and 64 fresh unlabeled inputs per episode. They can ignore these samples. The true distribution is used only for final evaluation.

A query program is a finite ordered vector list, interpreted by a protected rank guard: any redundant proposal is replaced by the first coordinate basis vector outside the current span. Thus every executed program makes exactly d teacher calls and ends with a globally correct solver. Labels do not influence selection because coverage in this family is target independent.

Compare **fixed coordinate basis**, **random full-rank program**, **development-frozen greedy program**, **current-sample greedy**, **revised program**, and **search from basis**. Greedy chooses the residual coset with the largest sample count at each step, breaking ties by integer order; it is an efficient strong baseline. The revised program inherits the previous episode's program, then tries 64 random mutations (swap two positions, or replace one vector with a current-sample vector), accepting strictly higher empirical mean coverage over budgets 0,...,d-1. Search from basis runs the identical mutation algorithm and budget, resetting to the coordinate basis each episode. The revised and frozen programs start from the same greedy development program. All initial and final programs and accepted mutations are saved.

This tests persistent revision of query-program contents by a fixed improver. It does not implement revision of the improver, an LLM coding agent, or unrestricted recursive self-improvement. The main outcomes are exact mean certified coverage over budgets 0,...,d-1, its full curve, and computational overhead. Charge all development and online proposal search, including rejected mutations, using sample visits and GF₂ XOR counts; also record Python wall time as implementation-specific. Teacher labels, unlabeled inputs and policy-search operations remain separate units. Final evaluation computations are excluded consistently. Development cost is recorded separately, not silently amortized away. All methods receive the same information and d-label budget; search budgets differ by design and are reported, with the two mutation methods matched exactly.

Intervals for policy comparisons use paired bootstrap resampling of entire independent replicates, preserving all episodes within a replicate. Pre/post-shift comparisons and dimension-specific tables are reported. Positive effects against weak baselines do not establish superiority to greedy or an advantage after computational costs.

## Reproducibility and reporting

`run_experiments.py` writes per-task rows, full coverage curves, program/mutation traces, summaries and an execution manifest with code/config hashes and package versions. `analyze.py` produces the report and vector figures from those saved rows. A run is complete only when all configured trials finish and all invariant checks pass. Keep failures visible; do not replace missing cells with zero. Public manuscript text describes methods and findings; development logs remain outside the manuscript.


==> anc/experiments/README.md <==
# Controlled acquisition experiments

Two completed CPU experiments accompany Section 8 and the experimental-protocol appendix of the accompanying theory manuscript. They study stopping and persistent query-program revision in the known, noiseless Boolean feature family. No LLM or deployed-agent benchmark is used.

- [Results and methods](results_2026-10-09/REPORT.md)
- [Protocol fixed before evaluation](PROTOCOL.md) and [configuration](config.json)
- [Stopping summaries](results_2026-10-09/stopping_summary.csv)
- [Policy summaries](results_2026-10-09/policy_summary.csv) and [paired intervals](results_2026-10-09/paired_differences.csv)
- Numeric plot sources: `results_2026-10-09/coverage_curves.csv` and the analysis scripts; the manuscript embeds its vector figures.
- [Raw-data and execution manifest](results_2026-10-09/manifest.json)

The completed run contains 10,800 stopping-method measurements and 2,880 policy executions. All configured conditions and baselines are included. Exact evaluation formulas were checked against exhaustive small-domain enumeration before execution.

The results distinguish low distributional risk from exact completion. Persistent query-program revision recovers coverage after a distribution shift relative to a frozen program, but current-sample greedy achieves better coverage at lower online cost. On the stable distribution, accepted empirical-score edits do not improve true coverage. These negative comparisons are retained in the paper.

The mutation rule remains fixed. The experiment does not demonstrate improvement of the improver or a Turing-degree transition. The rank guard and supplied basis guarantee the same optimal d teacher calls for all query policies. Costs of proposing and evaluating programs remain separate from teacher labels.

## Run

The experiment runner uses Python 3.10+ and the standard library:

```sh
python3 run_experiments.py --check-only --output /tmp/unused-check
python3 run_experiments.py --output results_new
```

Analysis requires NumPy and Matplotlib. Use NumPy and Matplotlib in an isolated environment, then run:

```sh
python3 analyze.py results_new
python3 export_paper_figure.py results_new
```

The runner refuses to overwrite an existing result directory. The primary metrics and traces are deterministic for the recorded interpreter and seeds; timings vary by machine and run. Reproduction does not alter the manuscript automatically.

`policy_coverage_d12.tex` is generated from the recorded curves and embedded directly in the active manuscript, preserving a self-contained vector figure. The Matplotlib PDF, SVG and PNG exports remain available for reuse. The manuscript table contains the rounded aggregate rows of `stopping_summary.csv` where `d=0` denotes the equal-weight aggregate, not dimension zero.

In the raw stopping files, `identified` means the **acquisition span** has rank d. It excludes validation labels. Those additional observed labels can contain identifying information even though the statistical stopping baseline does not use them for fitting. This distinction is explicit in the report and paper.

The dated arXiv submission directories are immutable snapshots and do not contain these new experiments. No arXiv replacement is performed by the experiment tools.


==> anc/experiments/analyze.py <==
#!/usr/bin/env python3
"""Summarize saved trials; bootstrap independent task replicates, not episodes."""
import argparse
import csv
import hashlib
import json
import math
import platform
from collections import defaultdict
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


LABELS = {
    "fixed_d": "Fixed d", "fixed_2d": "Fixed 2d", "stability": "Prediction stability",
    "statistical": "Risk certificate", "rank_stream": "Rank on stream", "supplied_basis": "Supplied basis",
    "fixed_basis": "Fixed basis", "random_program": "Random program",
    "frozen_development": "Development frozen", "current_greedy": "Current greedy",
    "revised_program": "Revised program", "search_from_basis": "Search from basis"}
METHODS = ["fixed_basis", "random_program", "frozen_development", "current_greedy", "revised_program", "search_from_basis"]
COLORS = ["#777777", "#B69B4C", "#7B5BA7", "#007E79", "#CB482A", "#3C70B0"]


def read(path):
    with path.open() as f:
        out = list(csv.DictReader(f))
    for row in out:
        for key, value in row.items():
            try:
                row[key] = float(value)
            except ValueError:
                pass
    return out


def write(path, rows):
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def mean(rows, key):
    return sum(r[key] for r in rows)/len(rows) if rows else float("nan")


def bootstrap(values, count, seed):
    values = np.asarray(values)
    rng = np.random.default_rng(seed)
    means = values[rng.integers(len(values), size=(count, len(values)))].mean(axis=1)
    return tuple(float(x) for x in np.quantile(means, [.025, .975]))


def summarize(out):
    cfg = json.loads((out/"config.json").read_text())
    manifest = json.loads((out/"manifest.json").read_text())
    assert manifest["status"] == "complete"
    for file, digest in manifest["outputs"].items():
        assert hashlib.sha256((out/file).read_bytes()).hexdigest() == digest
    stopping, policy = read(out/"stopping.csv"), read(out/"policy.csv")
    curves, development = read(out/"coverage_curves.csv"), read(out/"development.csv")
    assert len(stopping) == len(cfg["stopping"]["dimensions"])*len(cfg["stopping"]["rare_masses"])*cfg["stopping"]["replicates"]*6
    assert len(policy) == len(cfg["policy"]["dimensions"])*cfg["policy"]["replicates"]*cfg["policy"]["episodes"]*6
    assert all(r["final_risk"] == 0 and r["teacher_labels"] == r["d"] for r in policy)
    summary = []
    for d in [0]+cfg["stopping"]["dimensions"]:
        for rho in cfg["stopping"]["rare_masses"]:
            for method in list(dict.fromkeys(r["method"] for r in stopping)):
                group = [r for r in stopping if (not d or r["d"] == d) and r["rho"] == rho and r["method"] == method]
                removed = [r for r in group if r["removed"]]
                rate = mean(group, "bad_removal")
                # Wilson interval for observed erroneous-removal probability.
                n, z = len(group), 1.959963984540054
                center = (rate+z*z/(2*n))/(1+z*z/n)
                half = z*math.sqrt(rate*(1-rate)/n+z*z/(4*n*n))/(1+z*z/n)
                summary.append(dict(d=d, rho=rho, method=method, trials=n,
                                    removal_rate=mean(group, "removed"),
                                    bad_removal_rate=rate, bad_removal_low=max(0,center-half), bad_removal_high=min(1,center+half),
                                    risk_if_removed=mean(removed, "risk"),
                                    identified_if_removed=mean(removed, "identified"),
                                    mean_teacher_labels=mean(group, "teacher_labels"),
                                    mean_acquisition_labels=mean(group, "acquisition_labels"),
                                    mean_validation_labels=mean(group, "validation_labels")))
    write(out/"stopping_summary.csv", summary)
    ps, differences = [], []
    for d in cfg["policy"]["dimensions"]:
        for phase in ["before_shift", "after_shift"]:
            grouped = {}
            for method in METHODS:
                rows = [r for r in policy if r["d"] == d and r["phase"] == phase and r["method"] == method]
                byrep = defaultdict(list)
                for row in rows:
                    byrep[row["replicate"]].append(row["mean_coverage"])
                values = [np.mean(byrep[i]) for i in sorted(byrep)]
                grouped[method] = np.asarray(values)
                lo, hi = bootstrap(values, cfg["bootstrap_replicates"], 42000+d)
                ps.append(dict(d=d, phase=phase, method=method, replicates=len(values),
                               mean_coverage=mean(rows,"mean_coverage"), ci_low=lo, ci_high=hi,
                               sample_visits=mean(rows,"sample_visits"), xor_ops=mean(rows,"xor_ops"),
                               milliseconds=1000*mean(rows,"seconds"),
                               accepted_mutations=mean(rows,"accepted_mutations")))
            for baseline in [m for m in METHODS if m != "revised_program"]:
                values = grouped["revised_program"]-grouped[baseline]
                lo, hi = bootstrap(values, cfg["bootstrap_replicates"], 43000+d)
                differences.append(dict(d=d, phase=phase, contrast="revised_program - "+baseline,
                                        difference=float(values.mean()), ci_low=lo, ci_high=hi))
    write(out/"policy_summary.csv", ps)
    write(out/"paired_differences.csv", differences)
    plt.rcParams.update({"font.size": 10, "axes.spines.top": False, "axes.spines.right": False,
                         "pdf.fonttype": 42, "svg.fonttype": "none"})
    for d in cfg["policy"]["dimensions"]:
        fig, axes = plt.subplots(1, 2, figsize=(10, 3.9), sharey=True)
        for ax, phase, title in zip(axes, ["before_shift", "after_shift"], ["Before distribution shift", "After distribution shift"]):
            for method, color in zip(METHODS, COLORS):
                relevant = [r for r in curves if r["d"] == d and r["phase"] == phase and r["method"] == method]
                values = np.array([[mean([r for r in relevant if r["replicate"] == rep and r["query_budget"] == q], "coverage")
                                    for q in range(d+1)] for rep in range(cfg["policy"]["replicates"])])
                avg = values.mean(axis=0)
                bands = np.array([bootstrap(values[:, q], cfg["bootstrap_replicates"], 44000+q) for q in range(d+1)])
                ax.plot(range(d+1), avg, label=LABELS[method], color=color,
                        linestyle="--" if method in ("random_program", "search_from_basis") else "-", linewidth=1.8)
                ax.fill_between(range(d+1), bands[:,0], bands[:,1], color=color, alpha=.10, linewidth=0)
            ax.set(title=f"{title} (d={d})", xlabel="Teacher queries", xlim=(0,d), ylim=(0,1.02))
            ax.set_xticks(range(0,d+1,2))
            ax.grid(alpha=.18)
        axes[0].set_ylabel("Exact certified coverage")
        handles, labels = axes[0].get_legend_handles_labels()
        fig.legend(handles, labels, loc="lower center", ncol=3, frameon=False, bbox_to_anchor=(.5,-.01))
        fig.tight_layout(rect=(0,.13,1,1))
        for ext in ["pdf", "svg", "png"]:
            fig.savefig(out/f"policy_coverage_d{d}.{ext}", dpi=200, bbox_inches="tight")
        plt.close(fig)
    # Cost/benefit plot: a separate artifact, using actual recorded search operations.
    fig, ax = plt.subplots(figsize=(6.6,4))
    for method, color in zip(METHODS, COLORS):
        row = next(r for r in ps if r["d"] == 12 and r["phase"] == "after_shift" and r["method"] == method)
        ax.scatter(row["xor_ops"], row["mean_coverage"], color=color, label=LABELS[method], s=45)
    ax.set_xscale("symlog", linthresh=1)
    ax.set(xlabel="Mean online elimination XOR operations / episode",
           ylabel="Mean coverage over query budgets 0,...,d−1",
           title="Coverage and computational cost after shift (d=12)")
    ax.grid(alpha=.18)
    ax.legend(fontsize=9, frameon=False)
    fig.tight_layout()
    for ext in ["pdf", "png"]:
        fig.savefig(out/f"policy_cost_d12.{ext}", dpi=200)
    plt.close(fig)
    report = ["# Controlled acquisition experiments — 2026-10-09", "",
              f"Completed {len(stopping):,} stopping-method runs across 1,800 independently seeded tasks and {len(policy):,} query-policy episodes across 80 independent six-episode replicates. All policy runs ended at rank d with zero exact risk. Evaluation used the exact finite generative distributions, not held-out accuracy estimates. Execution time for both experiments was {manifest['elapsed_seconds']:.2f} seconds on {manifest['platform']} (Python {manifest['python']}); plotting and analysis are excluded.", "",
              "## Teacher removal", "",
              "Equal-weight averages over d=8,12,16; 600 tasks per distribution per method. Removal and bad-removal rates use all trials as denominator. Error means risk conditional on removal. Bad removal means risk >2%, not failure of all-input identification. The risk rule has a 5% family error guarantee across eight looks and uses fresh batches of 252 validation labels. Costs include validation even when the teacher is retained. Training-span completion refers only to acquisition constraints: validation labels are not incorporated into that span. The complete observed validation transcript could contain additional identifying information, which this stopping-only baseline deliberately does not exploit.", "",
              "| rho | Method | Remove % | Bad removal % | Risk if removed % | Training span complete if removed % | Teacher labels |",
              "|---:|---|---:|---:|---:|---:|---:|"]
    for r in summary:
        if r["d"] == 0:
            report.append(f"| {r['rho']:g} | {LABELS[r['method']]} | {100*r['removal_rate']:.2f} | {100*r['bad_removal_rate']:.2f} | {100*r['risk_if_removed']:.3f} | {100*r['identified_if_removed']:.2f} | {r['mean_teacher_labels']:.2f} |")
    report += ["", "These stopping rules make different claims. Rank guarantees every input under the known noiseless model. Statistical certification allows small residual risk. Prediction stability promises neither. The supplied-basis method exploits the supplied global specification and chooses queries actively; its cost advantage is conditional on that extra structure. This simple zero-error statistical baseline is conservative and is not claimed optimal.", "",
               "## Query-program revision", "", "Coverage is averaged over budgets 0,...,d−1. Each row averages three episodes per replicate and then 40 independent replicates. Intervals are 95% percentile bootstrap intervals resampling whole replicates (2,000 resamples); they are descriptive and not adjusted for multiple comparisons. All six methods use exactly d teacher labels. XOR counts include online search and guarded execution; wall times are implementation-specific, not hardware-independent operation costs.", "",
               "| d | Phase | Method | Mean coverage (95% CI) | XORs | Sample visits | Time, ms | Accepted edits |",
               "|---:|---|---|---:|---:|---:|---:|---:|"]
    for r in ps:
        report.append(f"| {r['d']} | {r['phase']} | {LABELS[r['method']]} | {r['mean_coverage']:.4f} [{r['ci_low']:.4f}, {r['ci_high']:.4f}] | {r['xor_ops']:.1f} | {r['sample_visits']:.0f} | {r['milliseconds']:.3f} | {r['accepted_mutations']:.2f} |")
    report += ["", "### Paired contrasts: revised program minus baseline", "",
               "| d | Phase | Baseline | Difference (95% CI) |", "|---:|---|---|---:|"]
    for r in differences:
        baseline = r["contrast"].split(" - ")[1]
        report.append(f"| {r['d']} | {r['phase']} | {LABELS[baseline]} | {r['difference']:.4f} [{r['ci_low']:.4f}, {r['ci_high']:.4f}] |")
    report += ["", "### Development cost", "",
               "The frozen and revised policies each require one development greedy run per replicate, using 256 unlabeled inputs. That program is shared only for computational reproducibility; each method's standalone cost includes its creation. Others do not use development data. This cost is excluded from the online table above and reported here separately.", "",
               "| d | Inputs | Sample visits | XORs | Time, ms |", "|---:|---:|---:|---:|---:|"]
    for d in cfg["policy"]["dimensions"]:
        group = [r for r in development if r["d"] == d]
        report.append(f"| {d} | 256 | {mean(group,'sample_visits'):.0f} | {mean(group,'xor_ops'):.1f} | {1000*mean(group,'seconds'):.3f} |")
    report += ["", "## Scope and interpretation", "",
               "The adaptive procedure makes persistent edits to a finite query program with a fixed mutation rule and protected rank guard. Selection uses only unlabeled empirical coverage; teacher labels are queried during execution and do not guide policy search. This isolates query ordering in a family where coverage is target independent. It is not a test of improver self-modification or of LLM-based recursive self-improvement. XOR counters measure vector elimination operations, not every CPU operation: a coordinate basis needs zero elimination XORs but still performs checks, teacher calls and other work.", "",
               "A favorable comparison with a fixed or outdated program must be checked against the current-sample greedy baseline and the equal-budget restarted search. All policy searches use a capped number of candidates. The query lower bound remains exactly d; differences concern interim certified coverage and computational cost. No Turing-degree change, general undecidability claim, noisy-teacher robustness, or advantage on real agent workloads is inferred.", "",
               "## Reproduction", "", "From `theory/experiments/`, run:", "", "```text", "python3 run_experiments.py --output results_new", "python3 analyze.py results_new", "```", "",
               "The runner uses Python's standard library. Analysis uses the pinned NumPy and Matplotlib versions in `requirements-analysis.txt`. Code, protocol and data hashes are in `manifest.json`; `analysis_manifest.json` records analysis versions and hash. Dimension-specific results, cost fields, paired intervals, full curves, and all accepted program mutations are in the adjacent CSV/JSONL files. See `PROTOCOL.md` for pre-run definitions.", ""]
    (out/"REPORT.md").write_text("\n".join(report))
    (out/"analysis_manifest.json").write_text(json.dumps(dict(
        python=platform.python_version(), numpy=np.__version__, matplotlib=matplotlib.__version__,
        analyze_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        result_manifest_sha256=hashlib.sha256((out/"manifest.json").read_bytes()).hexdigest(),
        stopping_rows=len(stopping), policy_rows=len(policy), coverage_rows=len(curves)), indent=2)+"\n")
    print(json.dumps({"stopping_aggregate": [r for r in summary if r["d"] == 0],
                      "policy_d12": [r for r in ps if r["d"] == 12],
                      "paired_d12": [r for r in differences if r["d"] == 12]}, indent=2))


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("results", type=Path)
    summarize(parser.parse_args().results)


==> anc/experiments/config.json <==
{
  "protocol_version": 1,
  "seed": 2601009,
  "stopping": {
    "dimensions": [8, 12, 16],
    "replicates": 200,
    "rare_masses": [1.0, 0.1, 0.01],
    "common_codimension": 2,
    "max_draws_multiplier": 4,
    "risk_epsilon": 0.02,
    "family_error_delta": 0.05,
    "stability_pool_size": 128,
    "stable_looks_required": 2
  },
  "policy": {
    "dimensions": [8, 12],
    "replicates": 40,
    "episodes": 6,
    "shift_at_episode": 3,
    "rare_mass": 0.1,
    "common_dimension_fraction": 0.5,
    "development_samples": 256,
    "episode_samples": 64,
    "mutation_trials": 64
  },
  "bootstrap_replicates": 2000
}


==> anc/experiments/export_paper_figure.py <==
#!/usr/bin/env python3
"""Export the saved d=12 curves as self-contained TikZ for the article."""
import argparse
from pathlib import Path

import numpy as np

from analyze import COLORS, LABELS, METHODS, bootstrap, mean, read


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("results", type=Path)
    args = parser.parse_args()
    rows = read(args.results/"coverage_curves.csv")
    tex = [r"\begin{figure}[htbp]", r"\centering", r"\begin{tikzpicture}[font=\footnotesize]"]
    for i, color in enumerate(COLORS):
        tex.append(r"\definecolor{emp"+str(i)+r"}{HTML}{"+color[1:]+"}")
    for phase, shift, title in [("before_shift", "0cm", "Before shift"), ("after_shift", "7.35cm", "After shift")]:
        tex += [r"\begin{scope}[xshift="+shift+r",x=.51cm,y=3.6cm]",
                r"\foreach \y in {0,.2,.4,.6,.8,1}{\draw[gray!18] (0,\y)--(12,\y);}",
                r"\draw (0,1.02)--(0,0)--(12.1,0);",
                r"\foreach \x in {0,2,4,6,8,10,12}{\draw (\x,0)--(\x,-.018) node[below]{\x};}",
                r"\node at (6,-.18) {Teacher queries};",
                r"\node[font=\small] at (6,1.1) {"+title+"};"]
        if phase == "before_shift":
            tex += [r"\foreach \y in {0,.2,.4,.6,.8,1}{\node[left] at (0,\y){\y};}",
                    r"\node[rotate=90] at (-1.5,.5) {Exact certified coverage};"]
        for i, method in enumerate(METHODS):
            relevant = [r for r in rows if r["d"] == 12 and r["phase"] == phase and r["method"] == method]
            values = np.array([[mean([r for r in relevant if r["replicate"] == rep and r["query_budget"] == q], "coverage")
                                for q in range(13)] for rep in range(40)])
            avg = values.mean(axis=0)
            bands = np.array([bootstrap(values[:,q], 2000, 44000+q) for q in range(13)])
            points = " ".join(f"({q},{y:.7f})" for q,y in enumerate(avg))
            band = " ".join(f"({q},{bands[q,0]:.7f})" for q in range(13))+" "+" ".join(f"({q},{bands[q,1]:.7f})" for q in reversed(range(13)))
            tex.append(r"\fill[emp"+str(i)+r",opacity=.10] plot coordinates {"+band+r"} -- cycle;")
            style = ",densely dashed" if method in ("random_program", "search_from_basis") else ""
            tex.append(r"\draw[emp"+str(i)+r",line width=.8pt"+style+r"] plot coordinates {"+points+"};")
        tex.append(r"\end{scope}")
    for i, method in enumerate(METHODS):
        x, y = (i%3)*4.7, -1.25-(i//3)*.42
        style = ",densely dashed" if method in ("random_program", "search_from_basis") else ""
        tex.append(f"\\draw[emp{i},line width=.8pt{style}] ({x:.2f},{y:.2f})--({x+.45:.2f},{y:.2f}) node[right,black] {{{LABELS[method]}}};")
    tex += [r"\end{tikzpicture}",
            r"\caption{Certified coverage during acquisition for $d=12$. Curves average 40 independent replicates, each containing three episodes before and three after a change in the frequent subspace. Shading gives pointwise 95\% bootstrap intervals over whole replicates. Before the shift, the frozen, revised, and current-greedy curves coincide; after it, revision recovers much of the coverage lost by the frozen program, while greedy performs better at lower computational cost. Every method reaches coverage one after 12 teacher queries.}",
            r"\label{fig:empirical-coverage}", r"\end{figure}"]
    (args.results/"policy_coverage_d12.tex").write_text("\n".join(tex)+"\n")


if __name__ == "__main__":
    main()


==> anc/experiments/results_2026-10-09/REPORT.md <==
# Controlled acquisition experiments — 2026-10-09

Completed 10,800 stopping-method runs across 1,800 independently seeded tasks and 2,880 query-policy episodes across 80 independent six-episode replicates. All policy runs ended at rank d with zero exact risk. Evaluation used the exact finite generative distributions, not held-out accuracy estimates. Execution time for both experiments was 5.52 seconds on macOS-15.7.3-arm64-arm-64bit (Python 3.10.9); plotting and analysis are excluded.

## Teacher removal

Equal-weight averages over d=8,12,16; 600 tasks per distribution per method. Removal and bad-removal rates use all trials as denominator. Error means risk conditional on removal. Bad removal means risk >2%, not failure of all-input identification. The risk rule has a 5% family error guarantee across eight looks and uses fresh batches of 252 validation labels. Costs include validation even when the teacher is retained. Training-span completion refers only to acquisition constraints: validation labels are not incorporated into that span. The complete observed validation transcript could contain additional identifying information, which this stopping-only baseline deliberately does not exploit.

| rho | Method | Remove % | Bad removal % | Risk if removed % | Training span complete if removed % | Teacher labels |
|---:|---|---:|---:|---:|---:|---:|
| 1 | Fixed d | 100.00 | 37.33 | 18.667 | 30.50 | 12.00 |
| 1 | Fixed 2d | 100.00 | 0.17 | 0.083 | 99.67 | 24.00 |
| 1 | Prediction stability | 100.00 | 0.67 | 0.333 | 99.00 | 26.09 |
| 1 | Risk certificate | 100.00 | 0.00 | 0.000 | 66.83 | 609.74 |
| 1 | Rank on stream | 100.00 | 0.00 | 0.000 | 100.00 | 13.60 |
| 1 | Supplied basis | 100.00 | 0.00 | 0.000 | 100.00 | 12.00 |
| 0.1 | Fixed d | 100.00 | 65.33 | 12.492 | 2.67 | 12.00 |
| 0.1 | Fixed 2d | 100.00 | 33.83 | 1.692 | 41.17 | 24.00 |
| 0.1 | Prediction stability | 99.83 | 32.17 | 1.611 | 44.41 | 27.04 |
| 0.1 | Risk certificate | 88.00 | 0.00 | 0.000 | 47.35 | 1033.16 |
| 0.1 | Rank on stream | 76.00 | 0.00 | 0.000 | 100.00 | 29.48 |
| 0.1 | Supplied basis | 100.00 | 0.00 | 0.000 | 100.00 | 12.00 |
| 0.01 | Fixed d | 100.00 | 12.83 | 6.728 | 0.17 | 12.00 |
| 0.01 | Fixed 2d | 100.00 | 0.00 | 0.350 | 1.33 | 24.00 |
| 0.01 | Prediction stability | 100.00 | 0.67 | 0.682 | 1.50 | 24.31 |
| 0.01 | Risk certificate | 90.67 | 0.00 | 0.335 | 0.74 | 953.17 |
| 0.01 | Rank on stream | 4.83 | 0.00 | 0.000 | 100.00 | 47.15 |
| 0.01 | Supplied basis | 100.00 | 0.00 | 0.000 | 100.00 | 12.00 |

These stopping rules make different claims. Rank guarantees every input under the known noiseless model. Statistical certification allows small residual risk. Prediction stability promises neither. The supplied-basis method exploits the supplied global specification and chooses queries actively; its cost advantage is conditional on that extra structure. This simple zero-error statistical baseline is conservative and is not claimed optimal.

## Query-program revision

Coverage is averaged over budgets 0,...,d−1. Each row averages three episodes per replicate and then 40 independent replicates. Intervals are 95% percentile bootstrap intervals resampling whole replicates (2,000 resamples); they are descriptive and not adjusted for multiple comparisons. All six methods use exactly d teacher labels. XOR counts include online search and guarded execution; wall times are implementation-specific, not hardware-independent operation costs.

| d | Phase | Method | Mean coverage (95% CI) | XORs | Sample visits | Time, ms | Accepted edits |
|---:|---|---|---:|---:|---:|---:|---:|
| 8 | before_shift | Fixed basis | 0.1717 [0.1615, 0.1835] | 0.0 | 0 | 0.008 | 0.00 |
| 8 | before_shift | Random program | 0.1694 [0.1643, 0.1752] | 46.4 | 0 | 0.021 | 0.00 |
| 8 | before_shift | Development frozen | 0.5679 [0.5679, 0.5679] | 0.0 | 0 | 0.007 | 0.00 |
| 8 | before_shift | Current greedy | 0.5679 [0.5679, 0.5679] | 697.6 | 512 | 0.239 | 0.00 |
| 8 | before_shift | Revised program | 0.5679 [0.5679, 0.5679] | 10992.9 | 33280 | 2.694 | 4.45 |
| 8 | before_shift | Search from basis | 0.5411 [0.5285, 0.5515] | 13149.8 | 33280 | 2.890 | 11.34 |
| 8 | after_shift | Fixed basis | 0.1728 [0.1643, 0.1819] | 0.0 | 0 | 0.007 | 0.00 |
| 8 | after_shift | Random program | 0.1707 [0.1658, 0.1756] | 48.1 | 0 | 0.021 | 0.00 |
| 8 | after_shift | Development frozen | 0.1803 [0.1668, 0.1949] | 0.0 | 0 | 0.007 | 0.00 |
| 8 | after_shift | Current greedy | 0.5679 [0.5679, 0.5679] | 697.0 | 512 | 0.241 | 0.00 |
| 8 | after_shift | Revised program | 0.5570 [0.5506, 0.5623] | 12188.0 | 33280 | 2.821 | 6.88 |
| 8 | after_shift | Search from basis | 0.5400 [0.5294, 0.5481] | 13166.6 | 33280 | 2.890 | 11.44 |
| 12 | before_shift | Fixed basis | 0.0963 [0.0934, 0.0999] | 0.0 | 0 | 0.013 | 0.00 |
| 12 | before_shift | Random program | 0.0971 [0.0946, 0.1000] | 108.2 | 0 | 0.039 | 0.00 |
| 12 | before_shift | Development frozen | 0.5322 [0.5322, 0.5322] | 0.0 | 0 | 0.013 | 0.00 |
| 12 | before_shift | Current greedy | 0.5322 [0.5322, 0.5322] | 1584.9 | 768 | 0.501 | 0.00 |
| 12 | before_shift | Revised program | 0.5322 [0.5322, 0.5322] | 16866.2 | 49920 | 4.366 | 6.33 |
| 12 | before_shift | Search from basis | 0.4419 [0.4284, 0.4557] | 22005.6 | 49920 | 4.817 | 16.01 |
| 12 | after_shift | Fixed basis | 0.0937 [0.0916, 0.0965] | 0.0 | 0 | 0.013 | 0.00 |
| 12 | after_shift | Random program | 0.0940 [0.0928, 0.0953] | 108.4 | 0 | 0.038 | 0.00 |
| 12 | after_shift | Development frozen | 0.0941 [0.0919, 0.0970] | 0.0 | 0 | 0.013 | 0.00 |
| 12 | after_shift | Current greedy | 0.5322 [0.5322, 0.5322] | 1581.0 | 768 | 0.500 | 0.00 |
| 12 | after_shift | Revised program | 0.4973 [0.4889, 0.5055] | 20048.0 | 49920 | 4.666 | 9.80 |
| 12 | after_shift | Search from basis | 0.4548 [0.4388, 0.4686] | 22200.6 | 49920 | 4.859 | 16.42 |

### Paired contrasts: revised program minus baseline

| d | Phase | Baseline | Difference (95% CI) |
|---:|---|---|---:|
| 8 | before_shift | Fixed basis | 0.3962 [0.3839, 0.4069] |
| 8 | before_shift | Random program | 0.3985 [0.3929, 0.4038] |
| 8 | before_shift | Development frozen | 0.0000 [0.0000, 0.0000] |
| 8 | before_shift | Current greedy | 0.0000 [0.0000, 0.0000] |
| 8 | before_shift | Search from basis | 0.0268 [0.0163, 0.0393] |
| 8 | after_shift | Fixed basis | 0.3843 [0.3728, 0.3946] |
| 8 | after_shift | Random program | 0.3864 [0.3779, 0.3946] |
| 8 | after_shift | Development frozen | 0.3767 [0.3598, 0.3922] |
| 8 | after_shift | Current greedy | -0.0109 [-0.0175, -0.0054] |
| 8 | after_shift | Search from basis | 0.0171 [0.0056, 0.0288] |
| 12 | before_shift | Fixed basis | 0.4358 [0.4322, 0.4387] |
| 12 | before_shift | Random program | 0.4350 [0.4320, 0.4376] |
| 12 | before_shift | Development frozen | 0.0000 [0.0000, 0.0000] |
| 12 | before_shift | Current greedy | 0.0000 [0.0000, 0.0000] |
| 12 | before_shift | Search from basis | 0.0902 [0.0763, 0.1045] |
| 12 | after_shift | Fixed basis | 0.4036 [0.3938, 0.4129] |
| 12 | after_shift | Random program | 0.4034 [0.3943, 0.4118] |
| 12 | after_shift | Development frozen | 0.4033 [0.3936, 0.4123] |
| 12 | after_shift | Current greedy | -0.0348 [-0.0441, -0.0261] |
| 12 | after_shift | Search from basis | 0.0426 [0.0275, 0.0584] |

### Development cost

The frozen and revised policies each require one development greedy run per replicate, using 256 unlabeled inputs. That program is shared only for computational reproducibility; each method's standalone cost includes its creation. Others do not use development data. This cost is excluded from the online table above and reported here separately.

| d | Inputs | Sample visits | XORs | Time, ms |
|---:|---:|---:|---:|---:|
| 8 | 256 | 2048 | 2822.4 | 0.908 |
| 12 | 256 | 3072 | 6531.0 | 1.903 |

## Scope and interpretation

The adaptive procedure makes persistent edits to a finite query program with a fixed mutation rule and protected rank guard. Selection uses only unlabeled empirical coverage; teacher labels are queried during execution and do not guide policy search. This isolates query ordering in a family where coverage is target independent. It is not a test of improver self-modification or of LLM-based recursive self-improvement. XOR counters measure vector elimination operations, not every CPU operation: a coordinate basis needs zero elimination XORs but still performs checks, teacher calls and other work.

A favorable comparison with a fixed or outdated program must be checked against the current-sample greedy baseline and the equal-budget restarted search. All policy searches use a capped number of candidates. The query lower bound remains exactly d; differences concern interim certified coverage and computational cost. No Turing-degree change, general undecidability claim, noisy-teacher robustness, or advantage on real agent workloads is inferred.

## Reproduction

From `theory/experiments/`, run:

```text
python3 run_experiments.py --output results_new
python3 analyze.py results_new
```

The runner uses Python's standard library. Analysis uses the pinned NumPy and Matplotlib versions in `requirements-analysis.txt`. Code, protocol and data hashes are in `manifest.json`; `analysis_manifest.json` records analysis versions and hash. Dimension-specific results, cost fields, paired intervals, full curves, and all accepted program mutations are in the adjacent CSV/JSONL files. See `PROTOCOL.md` for pre-run definitions.


==> anc/experiments/results_2026-10-09/analysis_manifest.json <==
{
  "python": "3.10.9",
  "numpy": "2.2.6",
  "matplotlib": "3.10.9",
  "analyze_sha256": "ddc5c0d267ff862eb1d2ca141811b45ee32f8ab7f012c59d4273c7dbb930adbb",
  "result_manifest_sha256": "06cd8239f2d5ccb51f77910b14e81e387190ee6ed5f9ee9a7c5ad29a67cb38f6",
  "stopping_rows": 10800,
  "policy_rows": 2880,
  "coverage_rows": 31680
}


==> anc/experiments/results_2026-10-09/config.json <==
{
  "protocol_version": 1,
  "seed": 2601009,
  "stopping": {
    "dimensions": [
      8,
      12,
      16
    ],
    "replicates": 200,
    "rare_masses": [
      1.0,
      0.1,
      0.01
    ],
    "common_codimension": 2,
    "max_draws_multiplier": 4,
    "risk_epsilon": 0.02,
    "family_error_delta": 0.05,
    "stability_pool_size": 128,
    "stable_looks_required": 2
  },
  "policy": {
    "dimensions": [
      8,
      12
    ],
    "replicates": 40,
    "episodes": 6,
    "shift_at_episode": 3,
    "rare_mass": 0.1,
    "common_dimension_fraction": 0.5,
    "development_samples": 256,
    "episode_samples": 64,
    "mutation_trials": 64
  },
  "bootstrap_replicates": 2000
}


==> anc/experiments/results_2026-10-09/development.csv <==
d,replicate,unlabeled_inputs,seconds,sample_visits,xor_ops,program_evaluations,accepted_mutations
8,0,256,0.0008991670329123735,2048,2842,0,0
8,1,256,0.0009379580151289701,2048,2845,0,0
8,2,256,0.0008924590656533837,2048,2801,0,0
8,3,256,0.0008982080034911633,2048,2817,0,0
8,4,256,0.0009329169988632202,2048,2980,0,0
8,5,256,0.000919374986551702,2048,2875,0,0
8,6,256,0.0009066660422831774,2048,2779,0,0
8,7,256,0.0008768329862505198,2048,2557,0,0
8,8,256,0.0009001670405268669,2048,2816,0,0
8,9,256,0.000900916988030076,2048,2821,0,0
8,10,256,0.0009483749745413661,2048,2859,0,0
8,11,256,0.0008962920401245356,2048,2777,0,0
8,12,256,0.0009007080225273967,2048,2868,0,0
8,13,256,0.0009253749158233404,2048,2884,0,0
8,14,256,0.0009167910320684314,2048,2932,0,0
8,15,256,0.0009132910054177046,2048,2754,0,0
8,16,256,0.0008924579015001655,2048,2835,0,0
8,17,256,0.0008992500370368361,2048,2731,0,0
8,18,256,0.0009382920106872916,2048,2748,0,0
8,19,256,0.000896874931640923,2048,2777,0,0
8,20,256,0.0009035000111907721,2048,2764,0,0
8,21,256,0.0009011249057948589,2048,2954,0,0
8,22,256,0.0009101249743252993,2048,2883,0,0
8,23,256,0.0009041670709848404,2048,2863,0,0
8,24,256,0.0009310840396210551,2048,2865,0,0
8,25,256,0.0008656670106574893,2048,2838,0,0
8,26,256,0.0009055830305442214,2048,2873,0,0
8,27,256,0.0008727499516680837,2048,2785,0,0
8,28,256,0.0009162500500679016,2048,2817,0,0
8,29,256,0.0008929170435294509,2048,2770,0,0
8,30,256,0.0009713750332593918,2048,2862,0,0
8,31,256,0.0008905839640647173,2048,2837,0,0
8,32,256,0.0009417500114068389,2048,2987,0,0
8,33,256,0.0009023749735206366,2048,2867,0,0
8,34,256,0.0008830829756334424,2048,2652,0,0
8,35,256,0.0009024169994518161,2048,2786,0,0
8,36,256,0.0009071249514818192,2048,2861,0,0
8,37,256,0.0009151250123977661,2048,2856,0,0
8,38,256,0.0009086249629035592,2048,2818,0,0
8,39,256,0.0008847919525578618,2048,2662,0,0
12,0,256,0.0019009580137208104,3072,6684,0,0
12,1,256,0.0019192079780623317,3072,6601,0,0
12,2,256,0.00183666602242738,3072,6547,0,0
12,3,256,0.0019173749024048448,3072,6768,0,0
12,4,256,0.0019188330043107271,3072,6574,0,0
12,5,256,0.001900958945043385,3072,6352,0,0
12,6,256,0.0019151669694110751,3072,6469,0,0
12,7,256,0.0019409999949857593,3072,6812,0,0
12,8,256,0.001893750042654574,3072,6685,0,0
12,9,256,0.0018848750041797757,3072,6804,0,0
12,10,256,0.0018408340401947498,3072,6531,0,0
12,11,256,0.0018957919673994184,3072,6517,0,0
12,12,256,0.0019222080009058118,3072,6467,0,0
12,13,256,0.0018801670521497726,3072,6331,0,0
12,14,256,0.001968874945305288,3072,6635,0,0
12,15,256,0.001912333071231842,3072,6504,0,0
12,16,256,0.0019529579440131783,3072,6747,0,0
12,17,256,0.001892667030915618,3072,6070,0,0
12,18,256,0.0019207911100238562,3072,6450,0,0
12,19,256,0.0018963339971378446,3072,6524,0,0
12,20,256,0.001890833955258131,3072,6637,0,0
12,21,256,0.001928625046275556,3072,6689,0,0
12,22,256,0.0018892079824581742,3072,6580,0,0
12,23,256,0.0018089580116793513,3072,6318,0,0
12,24,256,0.0018838749965652823,3072,6445,0,0
12,25,256,0.0018551659304648638,3072,6301,0,0
12,26,256,0.0019234170904383063,3072,6460,0,0
12,27,256,0.0018413750221952796,3072,6399,0,0
12,28,256,0.0019033330027014017,3072,6714,0,0
12,29,256,0.001885542063973844,3072,6589,0,0
12,30,256,0.0019572500605136156,3072,6399,0,0
12,31,256,0.0019175000488758087,3072,6544,0,0
12,32,256,0.001906416960991919,3072,6325,0,0
12,33,256,0.0019114159513264894,3072,6450,0,0
12,34,256,0.001939374953508377,3072,6379,0,0
12,35,256,0.0019161250675097108,3072,6548,0,0
12,36,256,0.0018796250224113464,3072,6610,0,0
12,37,256,0.0019207089208066463,3072,6421,0,0
12,38,256,0.0019308750052005053,3072,6812,0,0
12,39,256,0.001921208924613893,3072,6549,0,0


==> anc/experiments/results_2026-10-09/manifest.json <==
{
  "status": "complete",
  "started_utc": "2026-10-09T01:51:37.013893+00:00",
  "completed_utc": "2026-10-09T01:51:42.533675+00:00",
  "elapsed_seconds": 5.519511165912263,
  "python": "3.10.9",
  "platform": "macOS-15.7.3-arm64-arm-64bit",
  "checks": {
    "enumerated_distribution_cases": 240,
    "greedy_exhaustive_dimensions": [
      2,
      3,
      4,
      5,
      6
    ]
  },
  "inputs": {
    "run_experiments.py": "5d746cabe568118c741794277c772d8193f24b3616bc90d01f50f4f4f3b2bcb5",
    "config.json": "9f2eea698771acbf5f095426e11f373dee48188173bdfc37dadee5d0492e3120",
    "PROTOCOL.md": "22ccc573f576b4586df9d997f515863515b876145a8a21767840f1f64f6fe3a5"
  },
  "outputs": {
    "config.json": "b16dcccd8fe2be7b3441b6c2222a7440c6742cd103c1ab053ef6114dbf81f11f",
    "coverage_curves.csv": "4982e582c7aae1285e8d418b40f0040d9f363210bde9ad46a075dfc7e5da0a87",
    "development.csv": "3bbc6e62583ad4403b4352aaf512529bc237ee7d5fe7ce280c1eb9c7f696a2d1",
    "policy.csv": "a82a3948aa59426b60d7d724b1cb6532cb5ea857a50502d06c6aa0418002d88d",
    "programs.jsonl": "890074b4e4a97f01b35e60f4983236d21ffa31a7346f49be7037aaf993f99c16",
    "stopping.csv": "d6e4f921fc8032e7158603c256a3fbc60d8a9a069cc18aea1a367b44df9574b6"
  }
}


==> anc/experiments/results_2026-10-09/paired_differences.csv <==
d,phase,contrast,difference,ci_low,ci_high
8,before_shift,revised_program - fixed_basis,0.3962109375000001,0.38390625000000006,0.4069335937500001
8,before_shift,revised_program - random_program,0.39849609375000006,0.39286962890625,0.4038281250000001
8,before_shift,revised_program - frozen_development,0.0,0.0,0.0
8,before_shift,revised_program - current_greedy,0.0,0.0,0.0
8,before_shift,revised_program - search_from_basis,0.026835937500000025,0.016289062500000027,0.03926074218750002
8,after_shift,revised_program - fixed_basis,0.3842578125000001,0.37277197265625006,0.394634765625
8,after_shift,revised_program - random_program,0.38636718750000004,0.37786962890625003,0.3945703125
8,after_shift,revised_program - frozen_development,0.37669921875000006,0.35976416015625,0.39222802734375006
8,after_shift,revised_program - current_greedy,-0.010898437500000005,-0.0174609375,-0.005390625000000007
8,after_shift,revised_program - search_from_basis,0.017050781250000015,0.005625000000000017,0.02882812500000002
12,before_shift,revised_program - fixed_basis,0.4358203124999999,0.43224609375,0.4387499999999999
12,before_shift,revised_program - random_program,0.43502929687499997,0.431991455078125,0.4375683593749999
12,before_shift,revised_program - frozen_development,0.0,0.0,0.0
12,before_shift,revised_program - current_greedy,0.0,0.0,0.0
12,before_shift,revised_program - search_from_basis,0.09021484374999997,0.07629809570312497,0.10450439453124995
12,after_shift,revised_program - fixed_basis,0.40361328125,0.393798583984375,0.4129296875
12,after_shift,revised_program - random_program,0.403369140625,0.39430541992187496,0.4118474121093749
12,after_shift,revised_program - frozen_development,0.4032910156249999,0.39363134765625,0.4123342285156249
12,after_shift,revised_program - current_greedy,-0.03481445312499998,-0.04412377929687498,-0.02605468749999998
12,after_shift,revised_program - search_from_basis,0.04256835937499999,0.027547119140624996,0.058380859374999976


==> anc/experiments/results_2026-10-09/paper_validation.json <==
{
  "date": "2026-10-09",
  "status": "complete",
  "paper_pages": 24,
  "figures": 4,
  "tables": 2,
  "native_compiler": "success",
  "latexmk_exit_code": 0,
  "build_warnings": 0,
  "data_checks": [
    "configured trial counts complete",
    "source/protocol/config hashes match executed run",
    "all raw output hashes match",
    "all 18 manuscript table rows match summary CSV",
    "embedded figure matches exported source",
    "all 5280 greedy curve points attain analytic upper envelope"
  ],
  "visual_checks": [
    "all-page contact sheet inspected",
    "first-page abstract unindented",
    "new table and figure legible",
    "float-only table page repaired"
  ],
  "frozen_arxiv_packages": "2026-10-07 and 2026-10-08: all 19 manifested files unchanged",
  "limitations": [
    "synthetic noiseless linear tasks",
    "fixed improver with mutable query program",
    "no deployed-agent evaluation or Turing-degree inference"
  ],
  "files": {
    "A_Relative-Computability_Theory_of_Self-Improving_Agents.tex": {
      "bytes": 93857,
      "sha256": "aa1adc76f681672719aa2cc0ad1b78a5a747ee338efa572dd675d2208b9352d8"
    },
    "A_Relative-Computability_Theory_of_Self-Improving_Agents.pdf": {
      "bytes": 601940,
      "sha256": "bd29c71bb96d791e9406d3c815507a757fc4ad0e56741cf081028bc6cf39b6b7"
    },
    "experiments/analyze.py": {
      "bytes": 15427,
      "sha256": "ddc5c0d267ff862eb1d2ca141811b45ee32f8ab7f012c59d4273c7dbb930adbb"
    },
    "experiments/export_paper_figure.py": {
      "bytes": 3479,
      "sha256": "f033751183db2c52b27b56dd1a79a43349722d76aec85a3bcfaa581dd18e550c"
    },
    "experiments/results_2026-10-09/REPORT.md": {
      "bytes": 9467,
      "sha256": "1d77c9b4718508075891a8b4557411dd77ed2f66fbd4ea338b14e678bc971acf"
    },
    "experiments/results_2026-10-09/policy_coverage_d12.tex": {
      "bytes": 10123,
      "sha256": "d3fea85842b931569b2e9cbbabca3a8c5a81750ccda6e34636cafa8eb977c7c6"
    }
  }
}


==> anc/experiments/results_2026-10-09/policy.csv <==
d,replicate,episode,phase,method,mean_coverage,teacher_labels,final_risk,unlabeled_inputs,seconds,sample_visits,xor_ops,program_evaluations,accepted_mutations
8,0,0,before_shift,fixed_basis,0.202294921875,8,0.0,0,8.375034667551517e-06,0,0,0,0
8,0,0,before_shift,random_program,0.279638671875,8,0.0,0,2.645794302225113e-05,0,61,0,0
8,0,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.958034984767437e-06,0,0,0,0
8,0,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024225004017353058,512,668,0,0
8,0,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002606957918033004,33280,9534,65,4
8,0,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027072919765487313,33280,9230,65,13
8,0,1,before_shift,fixed_basis,0.202294921875,8,0.0,0,7.6669966802001e-06,0,0,0,0
8,0,1,before_shift,random_program,0.146044921875,8,0.0,0,1.6708974726498127e-05,0,30,0,0
8,0,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,6.832997314631939e-06,0,0,0,0
8,0,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002244170755147934,512,682,0,0
8,0,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002572875004261732,33280,9682,65,2
8,0,1,before_shift,search_from_basis,0.455419921875,8,0.0,64,0.002708874992094934,33280,10543,65,10
8,0,2,before_shift,fixed_basis,0.202294921875,8,0.0,0,7.625087164342403e-06,0,0,0,0
8,0,2,before_shift,random_program,0.167138671875,8,0.0,0,1.8415972590446472e-05,0,36,0,0
8,0,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,8.25000461190939e-06,0,0,0,0
8,0,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00025679089594632387,512,725,0,0
8,0,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026284160558134317,33280,10250,65,4
8,0,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0026526660658419132,33280,10197,65,14
8,0,3,after_shift,fixed_basis,0.265576171875,8,0.0,0,7.4160052463412285e-06,0,0,0,0
8,0,3,after_shift,random_program,0.146044921875,8,0.0,0,2.1541956812143326e-05,0,59,0,0
8,0,3,after_shift,frozen_development,0.146044921875,8,0.0,0,7.417052984237671e-06,0,0,0,0
8,0,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002442500554025173,512,667,0,0
8,0,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0029177910182625055,33280,12555,65,16
8,0,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002867499948479235,33280,11722,65,9
8,0,4,after_shift,fixed_basis,0.265576171875,8,0.0,0,8.584000170230865e-06,0,0,0,0
8,0,4,after_shift,random_program,0.146044921875,8,0.0,0,2.162496093660593e-05,0,47,0,0
8,0,4,after_shift,frozen_development,0.146044921875,8,0.0,0,6.749993190169334e-06,0,0,0,0
8,0,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024337507784366608,512,684,0,0
8,0,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028056249720975757,33280,11591,65,3
8,0,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002968417014926672,33280,13215,65,11
8,0,5,after_shift,fixed_basis,0.265576171875,8,0.0,0,8.66700429469347e-06,0,0,0,0
8,0,5,after_shift,random_program,0.160107421875,8,0.0,0,1.9415980204939842e-05,0,41,0,0
8,0,5,after_shift,frozen_development,0.146044921875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,0,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023979204706847668,512,689,0,0
8,0,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002731250016950071,33280,11117,65,6
8,0,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029468339635059237,33280,13379,65,10
8,1,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,8.709030225872993e-06,0,0,0,0
8,1,0,before_shift,random_program,0.153076171875,8,0.0,0,2.1666986867785454e-05,0,52,0,0
8,1,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.6669966802001e-06,0,0,0,0
8,1,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002472499618306756,512,646,0,0
8,1,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002615041099488735,33280,10686,65,2
8,1,0,before_shift,search_from_basis,0.483544921875,8,0.0,64,0.0029183750739321113,33280,14052,65,13
8,1,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.541966624557972e-06,0,0,0,0
8,1,1,before_shift,random_program,0.279638671875,8,0.0,0,1.9416911527514458e-05,0,45,0,0
8,1,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.083057425916195e-06,0,0,0,0
8,1,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00022704200819134712,512,690,0,0
8,1,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002820707974024117,33280,12495,65,2
8,1,1,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.003091542050242424,33280,15666,65,14
8,1,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.4999406933784485e-06,0,0,0,0
8,1,2,before_shift,random_program,0.167138671875,8,0.0,0,1.9541941583156586e-05,0,41,0,0
8,1,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.2909751906991005e-06,0,0,0,0
8,1,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002219590824097395,512,636,0,0
8,1,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027359999949112535,33280,11325,65,1
8,1,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029150419868528843,33280,12827,65,12
8,1,3,after_shift,fixed_basis,0.17416992187500002,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,1,3,after_shift,random_program,0.251513671875,8,0.0,0,1.9458006136119366e-05,0,43,0,0
8,1,3,after_shift,frozen_development,0.167138671875,8,0.0,0,7.334048859775066e-06,0,0,0,0
8,1,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024045794270932674,512,721,0,0
8,1,3,after_shift,revised_program,0.399169921875,8,0.0,64,0.002910209004767239,33280,12769,65,7
8,1,3,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.002760042087174952,33280,11950,65,10
8,1,4,after_shift,fixed_basis,0.17416992187500002,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,1,4,after_shift,random_program,0.146044921875,8,0.0,0,1.7625046893954277e-05,0,33,0,0
8,1,4,after_shift,frozen_development,0.167138671875,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,1,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002318329643458128,512,638,0,0
8,1,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.00279316701926291,33280,11650,65,8
8,1,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028819169383496046,33280,13337,65,9
8,1,5,after_shift,fixed_basis,0.17416992187500002,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,1,5,after_shift,random_program,0.153076171875,8,0.0,0,1.9083963707089424e-05,0,51,0,0
8,1,5,after_shift,frozen_development,0.167138671875,8,0.0,0,7.041962817311287e-06,0,0,0,0
8,1,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024454190861433744,512,738,0,0
8,1,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002890166942961514,33280,11091,65,4
8,1,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028025410138070583,33280,12199,65,6
8,2,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,8.750008419156075e-06,0,0,0,0
8,2,0,before_shift,random_program,0.26557617187500004,8,0.0,0,2.1583051420748234e-05,0,31,0,0
8,2,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.6669966802001e-06,0,0,0,0
8,2,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023145799059420824,512,731,0,0
8,2,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026609170017763972,33280,10696,65,4
8,2,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028414169792085886,33280,12913,65,13
8,2,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,2,1,before_shift,random_program,0.146044921875,8,0.0,0,1.737498678267002e-05,0,30,0,0
8,2,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,2,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024204200599342585,512,726,0,0
8,2,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028315000236034393,33280,12110,65,4
8,2,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002929041045717895,33280,13704,65,10
8,2,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.332884706556797e-06,0,0,0,0
8,2,2,before_shift,random_program,0.146044921875,8,0.0,0,1.883308868855238e-05,0,41,0,0
8,2,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,6.583984941244125e-06,0,0,0,0
8,2,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023925001733005047,512,702,0,0
8,2,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027228330727666616,33280,11276,65,7
8,2,2,before_shift,search_from_basis,0.483544921875,8,0.0,64,0.002958834054879844,33280,13846,65,10
8,2,3,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,2,3,after_shift,random_program,0.146044921875,8,0.0,0,1.9832979887723923e-05,0,42,0,0
8,2,3,after_shift,frozen_development,0.251513671875,8,0.0,0,7.208087481558323e-06,0,0,0,0
8,2,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023662496823817492,512,699,0,0
8,2,3,after_shift,revised_program,0.511669921875,8,0.0,64,0.0031445410568267107,33280,15734,65,9
8,2,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.003087832941673696,33280,15265,65,15
8,2,4,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,2,4,after_shift,random_program,0.160107421875,8,0.0,0,2.2957916371524334e-05,0,59,0,0
8,2,4,after_shift,frozen_development,0.251513671875,8,0.0,0,7.334048859775066e-06,0,0,0,0
8,2,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023687491193413734,512,712,0,0
8,2,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002793499967083335,33280,12212,65,6
8,2,4,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.0029447920387610793,33280,14896,65,11
8,2,5,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.0409150794148445e-06,0,0,0,0
8,2,5,after_shift,random_program,0.19526367187500002,8,0.0,0,2.008408773690462e-05,0,49,0,0
8,2,5,after_shift,frozen_development,0.251513671875,8,0.0,0,7.3339324444532394e-06,0,0,0,0
8,2,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023479096125811338,512,730,0,0
8,2,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002815249958075583,33280,12409,65,7
8,2,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029776250012218952,33280,14392,65,15
8,3,0,before_shift,fixed_basis,0.251513671875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,3,0,before_shift,random_program,0.17416992187500002,8,0.0,0,2.4124979972839355e-05,0,54,0,0
8,3,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.416936568915844e-06,0,0,0,0
8,3,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00025050004478543997,512,723,0,0
8,3,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027538330759853125,33280,10777,65,3
8,3,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028406669152900577,33280,11707,65,7
8,3,1,before_shift,fixed_basis,0.251513671875,8,0.0,0,7.416936568915844e-06,0,0,0,0
8,3,1,before_shift,random_program,0.153076171875,8,0.0,0,1.504190731793642e-05,0,21,0,0
8,3,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.707974873483181e-06,0,0,0,0
8,3,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00022987497504800558,512,641,0,0
8,3,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0025895420694723725,33280,9767,65,4
8,3,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002713083056733012,33280,11112,65,11
8,3,2,before_shift,fixed_basis,0.251513671875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,3,2,before_shift,random_program,0.153076171875,8,0.0,0,1.8583028577268124e-05,0,36,0,0
8,3,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.207971066236496e-06,0,0,0,0
8,3,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023787503596395254,512,715,0,0
8,3,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002654750016517937,33280,10857,65,3
8,3,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002826125011779368,33280,13284,65,9
8,3,3,after_shift,fixed_basis,0.153076171875,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,3,3,after_shift,random_program,0.153076171875,8,0.0,0,1.8834020011126995e-05,0,42,0,0
8,3,3,after_shift,frozen_development,0.167138671875,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,3,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002506669843569398,512,720,0,0
8,3,3,after_shift,revised_program,0.455419921875,8,0.0,64,0.0029723329935222864,33280,13721,65,12
8,3,3,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.0029371660202741623,33280,14103,65,13
8,3,4,after_shift,fixed_basis,0.153076171875,8,0.0,0,7.792026735842228e-06,0,0,0,0
8,3,4,after_shift,random_program,0.153076171875,8,0.0,0,2.0832987502217293e-05,0,47,0,0
8,3,4,after_shift,frozen_development,0.167138671875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,3,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.000242499983869493,512,740,0,0
8,3,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027192920679226518,33280,11029,65,5
8,3,4,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.0028675409266725183,33280,13117,65,8
8,3,5,after_shift,fixed_basis,0.153076171875,8,0.0,0,7.707974873483181e-06,0,0,0,0
8,3,5,after_shift,random_program,0.167138671875,8,0.0,0,2.1292013116180897e-05,0,59,0,0
8,3,5,after_shift,frozen_development,0.167138671875,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,3,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002482089912518859,512,756,0,0
8,3,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027550830272957683,33280,12174,65,2
8,3,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002836333937011659,33280,12283,65,9
8,4,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,8.25000461190939e-06,0,0,0,0
8,4,0,before_shift,random_program,0.202294921875,8,0.0,0,2.104195300489664e-05,0,40,0,0
8,4,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,4,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002470830222591758,512,776,0,0
8,4,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002684124978259206,33280,11455,65,4
8,4,0,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.0030058749252930284,33280,13899,65,11
8,4,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.999944500625134e-06,0,0,0,0
8,4,1,before_shift,random_program,0.153076171875,8,0.0,0,2.1249987185001373e-05,0,41,0,0
8,4,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.417052984237671e-06,0,0,0,0
8,4,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024820794351398945,512,717,0,0
8,4,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002604292007163167,33280,10293,65,2
8,4,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027500420110300183,33280,12363,65,9
8,4,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,4,2,before_shift,random_program,0.188232421875,8,0.0,0,2.037500962615013e-05,0,46,0,0
8,4,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.00005330145359e-06,0,0,0,0
8,4,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002335000317543745,512,687,0,0
8,4,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026121659902855754,33280,10138,65,9
8,4,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0026053329929709435,33280,11467,65,13
8,4,3,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.041962817311287e-06,0,0,0,0
8,4,3,after_shift,random_program,0.167138671875,8,0.0,0,1.837499439716339e-05,0,46,0,0
8,4,3,after_shift,frozen_development,0.167138671875,8,0.0,0,7.291906513273716e-06,0,0,0,0
8,4,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023787503596395254,512,773,0,0
8,4,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0030237080063670874,33280,15490,65,13
8,4,3,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.003112124977633357,33280,16076,65,11
8,4,4,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.6249707490205765e-06,0,0,0,0
8,4,4,after_shift,random_program,0.17416992187500002,8,0.0,0,2.0332983694970608e-05,0,45,0,0
8,4,4,after_shift,frozen_development,0.167138671875,8,0.0,0,7.082941010594368e-06,0,0,0,0
8,4,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023545802105218172,512,673,0,0
8,4,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002803749986924231,33280,12742,65,5
8,4,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027060420252382755,33280,11715,65,13
8,4,5,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.3339324444532394e-06,0,0,0,0
8,4,5,after_shift,random_program,0.146044921875,8,0.0,0,2.2290972992777824e-05,0,62,0,0
8,4,5,after_shift,frozen_development,0.167138671875,8,0.0,0,6.8749068304896355e-06,0,0,0,0
8,4,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00026520807296037674,512,783,0,0
8,4,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002833375008776784,33280,13299,65,4
8,4,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002944124978967011,33280,14462,65,11
8,5,0,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.334048859775066e-06,0,0,0,0
8,5,0,before_shift,random_program,0.153076171875,8,0.0,0,1.9124941900372505e-05,0,48,0,0
8,5,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.4999406933784485e-06,0,0,0,0
8,5,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023637502454221249,512,687,0,0
8,5,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026017921045422554,33280,10538,65,5
8,5,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002868541982024908,33280,13060,65,15
8,5,1,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,5,1,before_shift,random_program,0.19526367187500002,8,0.0,0,1.991703175008297e-05,0,51,0,0
8,5,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,5,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002232920378446579,512,599,0,0
8,5,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027338340878486633,33280,10459,65,4
8,5,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027552080573514104,33280,11477,65,13
8,5,2,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.457914762198925e-06,0,0,0,0
8,5,2,before_shift,random_program,0.146044921875,8,0.0,0,1.7499900422990322e-05,0,27,0,0
8,5,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.3339324444532394e-06,0,0,0,0
8,5,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.000216791988350451,512,618,0,0
8,5,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0025545830139890313,33280,9560,65,0
8,5,2,before_shift,search_from_basis,0.483544921875,8,0.0,64,0.002917708014138043,33280,13210,65,14
8,5,3,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,9.665964171290398e-06,0,0,0,0
8,5,3,after_shift,random_program,0.167138671875,8,0.0,0,2.0875013433396816e-05,0,46,0,0
8,5,3,after_shift,frozen_development,0.146044921875,8,0.0,0,7.5410353019833565e-06,0,0,0,0
8,5,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023666699416935444,512,673,0,0
8,5,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002873375080525875,33280,12792,65,11
8,5,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028600000077858567,33280,12496,65,10
8,5,4,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.209018804132938e-06,0,0,0,0
8,5,4,after_shift,random_program,0.146044921875,8,0.0,0,2.1709012798964977e-05,0,56,0,0
8,5,4,after_shift,frozen_development,0.146044921875,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,5,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023224996402859688,512,628,0,0
8,5,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002700582961551845,33280,10870,65,4
8,5,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002819834044203162,33280,12515,65,11
8,5,5,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,5,5,after_shift,random_program,0.167138671875,8,0.0,0,2.0834035240113735e-05,0,62,0,0
8,5,5,after_shift,frozen_development,0.146044921875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,5,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023879192303866148,512,684,0,0
8,5,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027575420681387186,33280,11573,65,3
8,5,5,after_shift,search_from_basis,0.483544921875,8,0.0,64,0.0028504160000011325,33280,12392,65,16
8,6,0,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.709022611379623e-06,0,0,0,0
8,6,0,before_shift,random_program,0.146044921875,8,0.0,0,2.1124957129359245e-05,0,44,0,0
8,6,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,6,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002399589866399765,512,686,0,0
8,6,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002750749932602048,33280,11210,65,4
8,6,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002936166012659669,33280,13270,65,11
8,6,1,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.3749106377363205e-06,0,0,0,0
8,6,1,before_shift,random_program,0.146044921875,8,0.0,0,2.216699067503214e-05,0,55,0,0
8,6,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.2909751906991005e-06,0,0,0,0
8,6,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024850002955645323,512,685,0,0
8,6,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026137499371543527,33280,10178,65,5
8,6,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002932374947704375,33280,13865,65,13
8,6,2,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.707974873483181e-06,0,0,0,0
8,6,2,before_shift,random_program,0.153076171875,8,0.0,0,2.0709005184471607e-05,0,42,0,0
8,6,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,6,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023149990011006594,512,676,0,0
8,6,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026347499806433916,33280,10142,65,5
8,6,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028551670257002115,33280,12903,65,11
8,6,3,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.334048859775066e-06,0,0,0,0
8,6,3,after_shift,random_program,0.251513671875,8,0.0,0,1.937500201165676e-05,0,51,0,0
8,6,3,after_shift,frozen_development,0.19526367187500002,8,0.0,0,7.2909751906991005e-06,0,0,0,0
8,6,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023962499108165503,512,669,0,0
8,6,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002960124984383583,33280,13366,65,17
8,6,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029585419688373804,33280,13833,65,14
8,6,4,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,6,4,after_shift,random_program,0.146044921875,8,0.0,0,2.1834042854607105e-05,0,50,0,0
8,6,4,after_shift,frozen_development,0.19526367187500002,8,0.0,0,7.08398874849081e-06,0,0,0,0
8,6,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002419579541310668,512,726,0,0
8,6,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002768708043731749,33280,11344,65,8
8,6,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002968749962747097,33280,14374,65,10
8,6,5,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.125083357095718e-06,0,0,0,0
8,6,5,after_shift,random_program,0.146044921875,8,0.0,0,1.7666025087237358e-05,0,33,0,0
8,6,5,after_shift,frozen_development,0.19526367187500002,8,0.0,0,7.082941010594368e-06,0,0,0,0
8,6,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023699994198977947,512,644,0,0
8,6,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002739249961450696,33280,10939,65,1
8,6,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002909832983277738,33280,13007,65,11
8,7,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.3749106377363205e-06,0,0,0,0
8,7,0,before_shift,random_program,0.160107421875,8,0.0,0,1.9083963707089424e-05,0,32,0,0
8,7,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,7,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002337079495191574,512,670,0,0
8,7,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002686708001419902,33280,11366,65,4
8,7,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029169589979574084,33280,13782,65,17
8,7,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,7,1,before_shift,random_program,0.167138671875,8,0.0,0,2.475001383572817e-05,0,66,0,0
8,7,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,6.95791095495224e-06,0,0,0,0
8,7,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002376670017838478,512,671,0,0
8,7,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027480839053168893,33280,10179,65,6
8,7,1,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.0029935830971226096,33280,13794,65,9
8,7,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.4999406933784485e-06,0,0,0,0
8,7,2,before_shift,random_program,0.188232421875,8,0.0,0,1.662492286413908e-05,0,21,0,0
8,7,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.00005330145359e-06,0,0,0,0
8,7,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024349999148398638,512,707,0,0
8,7,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002723375102505088,33280,11226,65,8
8,7,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029279999434947968,33280,14259,65,13
8,7,3,after_shift,fixed_basis,0.251513671875,8,0.0,0,7.2910916060209274e-06,0,0,0,0
8,7,3,after_shift,random_program,0.160107421875,8,0.0,0,1.937500201165676e-05,0,45,0,0
8,7,3,after_shift,frozen_development,0.146044921875,8,0.0,0,7.1659451350569725e-06,0,0,0,0
8,7,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023787491954863071,512,682,0,0
8,7,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002803000039421022,33280,11860,65,12
8,7,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002715582959353924,33280,10907,65,10
8,7,4,after_shift,fixed_basis,0.251513671875,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,7,4,after_shift,random_program,0.258544921875,8,0.0,0,1.8666964024305344e-05,0,36,0,0
8,7,4,after_shift,frozen_development,0.146044921875,8,0.0,0,6.9999368861317635e-06,0,0,0,0
8,7,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024137506261467934,512,716,0,0
8,7,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027658750768750906,33280,11712,65,3
8,7,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002765499986708164,33280,11870,65,12
8,7,5,after_shift,fixed_basis,0.251513671875,8,0.0,0,9.124982170760632e-06,0,0,0,0
8,7,5,after_shift,random_program,0.153076171875,8,0.0,0,1.8042046576738358e-05,0,33,0,0
8,7,5,after_shift,frozen_development,0.146044921875,8,0.0,0,7.0409150794148445e-06,0,0,0,0
8,7,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00025174999609589577,512,742,0,0
8,7,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026930830208584666,33280,10507,65,4
8,7,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002728625084273517,33280,11365,65,11
8,8,0,before_shift,fixed_basis,0.167138671875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,8,0,before_shift,random_program,0.19526367187500002,8,0.0,0,1.76670728251338e-05,0,27,0,0
8,8,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.2909751906991005e-06,0,0,0,0
8,8,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024170801043510437,512,732,0,0
8,8,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002682416932657361,33280,11276,65,4
8,8,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028441670583561063,33280,12761,65,13
8,8,1,before_shift,fixed_basis,0.167138671875,8,0.0,0,9.208102710545063e-06,0,0,0,0
8,8,1,before_shift,random_program,0.146044921875,8,0.0,0,1.8000020645558834e-05,0,39,0,0
8,8,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.1659451350569725e-06,0,0,0,0
8,8,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023845909163355827,512,681,0,0
8,8,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026246249908581376,33280,10583,65,6
8,8,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029654580866917968,33280,13272,65,14
8,8,2,before_shift,fixed_basis,0.167138671875,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,8,2,before_shift,random_program,0.146044921875,8,0.0,0,2.3582950234413147e-05,0,64,0,0
8,8,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,8,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024316692724823952,512,740,0,0
8,8,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002784583019092679,33280,12117,65,8
8,8,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002988999942317605,33280,14227,65,14
8,8,3,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,8,3,after_shift,random_program,0.146044921875,8,0.0,0,1.8874998204410076e-05,0,42,0,0
8,8,3,after_shift,frozen_development,0.27260742187500003,8,0.0,0,7.4160052463412285e-06,0,0,0,0
8,8,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00022674992214888334,512,621,0,0
8,8,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028842079918831587,33280,12602,65,13
8,8,3,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.002885665977373719,33280,12900,65,10
8,8,4,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.125083357095718e-06,0,0,0,0
8,8,4,after_shift,random_program,0.146044921875,8,0.0,0,2.504198346287012e-05,0,66,0,0
8,8,4,after_shift,frozen_development,0.27260742187500003,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,8,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023579190019518137,512,682,0,0
8,8,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027832910418510437,33280,11531,65,1
8,8,4,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.00283695908728987,33280,12396,65,12
8,8,5,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,8,5,after_shift,random_program,0.167138671875,8,0.0,0,1.7791055142879486e-05,0,33,0,0
8,8,5,after_shift,frozen_development,0.27260742187500003,8,0.0,0,7.5410353019833565e-06,0,0,0,0
8,8,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.000244750059209764,512,758,0,0
8,8,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028699999675154686,33280,12752,65,5
8,8,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029705410124734044,33280,13809,65,15
8,9,0,before_shift,fixed_basis,0.167138671875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,9,0,before_shift,random_program,0.146044921875,8,0.0,0,2.462498378008604e-05,0,57,0,0
8,9,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,9,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024320802185684443,512,784,0,0
8,9,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027139169396832585,33280,11811,65,5
8,9,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0030535839032381773,33280,15173,65,7
8,9,1,before_shift,fixed_basis,0.167138671875,8,0.0,0,7.3749106377363205e-06,0,0,0,0
8,9,1,before_shift,random_program,0.19526367187500002,8,0.0,0,2.133403904736042e-05,0,49,0,0
8,9,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.1660615503787994e-06,0,0,0,0
8,9,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002377500059083104,512,713,0,0
8,9,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027570000384002924,33280,11970,65,2
8,9,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002843167050741613,33280,12974,65,8
8,9,2,before_shift,fixed_basis,0.167138671875,8,0.0,0,7.5410353019833565e-06,0,0,0,0
8,9,2,before_shift,random_program,0.153076171875,8,0.0,0,1.9083963707089424e-05,0,41,0,0
8,9,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.1660615503787994e-06,0,0,0,0
8,9,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024812493938952684,512,716,0,0
8,9,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026979170506820083,33280,10766,65,5
8,9,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029334579594433308,33280,13443,65,13
8,9,3,after_shift,fixed_basis,0.153076171875,8,0.0,0,7.457914762198925e-06,0,0,0,0
8,9,3,after_shift,random_program,0.167138671875,8,0.0,0,1.8167076632380486e-05,0,36,0,0
8,9,3,after_shift,frozen_development,0.167138671875,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,9,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023904209956526756,512,697,0,0
8,9,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002790957922115922,33280,11585,65,14
8,9,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002687416970729828,33280,11271,65,12
8,9,4,after_shift,fixed_basis,0.153076171875,8,0.0,0,7.500057108700275e-06,0,0,0,0
8,9,4,after_shift,random_program,0.153076171875,8,0.0,0,2.0332983694970608e-05,0,49,0,0
8,9,4,after_shift,frozen_development,0.167138671875,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,9,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024358404334634542,512,659,0,0
8,9,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027357079088687897,33280,11234,65,4
8,9,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028834999538958073,33280,13122,65,11
8,9,5,after_shift,fixed_basis,0.153076171875,8,0.0,0,8.833012543618679e-06,0,0,0,0
8,9,5,after_shift,random_program,0.293701171875,8,0.0,0,3.7250109016895294e-05,0,53,0,0
8,9,5,after_shift,frozen_development,0.167138671875,8,0.0,0,7.208087481558323e-06,0,0,0,0
8,9,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023579108528792858,512,678,0,0
8,9,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027026250027120113,33280,11131,65,3
8,9,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029360000044107437,33280,12649,65,13
8,10,0,before_shift,fixed_basis,0.26557617187500004,8,0.0,0,7.584108971059322e-06,0,0,0,0
8,10,0,before_shift,random_program,0.153076171875,8,0.0,0,1.8749968148767948e-05,0,39,0,0
8,10,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,10,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024312501773238182,512,724,0,0
8,10,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002712832996621728,33280,10913,65,4
8,10,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028446249198168516,33280,12410,65,9
8,10,1,before_shift,fixed_basis,0.26557617187500004,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,10,1,before_shift,random_program,0.17416992187500002,8,0.0,0,2.274999860674143e-05,0,51,0,0
8,10,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,10,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002451670588925481,512,740,0,0
8,10,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002710915985517204,33280,10939,65,2
8,10,1,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.0028270829934626818,33280,12353,65,11
8,10,2,before_shift,fixed_basis,0.26557617187500004,8,0.0,0,7.207971066236496e-06,0,0,0,0
8,10,2,before_shift,random_program,0.160107421875,8,0.0,0,1.837499439716339e-05,0,42,0,0
8,10,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.125083357095718e-06,0,0,0,0
8,10,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023029197473078966,512,640,0,0
8,10,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027084159664809704,33280,10714,65,4
8,10,2,before_shift,search_from_basis,0.483544921875,8,0.0,64,0.0028384580509737134,33280,11474,65,7
8,10,3,after_shift,fixed_basis,0.167138671875,8,0.0,0,7.958034984767437e-06,0,0,0,0
8,10,3,after_shift,random_program,0.216357421875,8,0.0,0,2.1832995116710663e-05,0,60,0,0
8,10,3,after_shift,frozen_development,0.146044921875,8,0.0,0,7.582944817841053e-06,0,0,0,0
8,10,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023404194507747889,512,673,0,0
8,10,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002878416096791625,33280,13113,65,13
8,10,3,after_shift,search_from_basis,0.455419921875,8,0.0,64,0.00295708398334682,33280,13852,65,12
8,10,4,after_shift,fixed_basis,0.167138671875,8,0.0,0,7.125083357095718e-06,0,0,0,0
8,10,4,after_shift,random_program,0.153076171875,8,0.0,0,1.8874998204410076e-05,0,45,0,0
8,10,4,after_shift,frozen_development,0.146044921875,8,0.0,0,7.2910916060209274e-06,0,0,0,0
8,10,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024087505880743265,512,703,0,0
8,10,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028019999153912067,33280,11779,65,4
8,10,4,after_shift,search_from_basis,0.455419921875,8,0.0,64,0.002965083927847445,33280,13561,65,10
8,10,5,after_shift,fixed_basis,0.167138671875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,10,5,after_shift,random_program,0.153076171875,8,0.0,0,1.941609662026167e-05,0,51,0,0
8,10,5,after_shift,frozen_development,0.146044921875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,10,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002545829629525542,512,703,0,0
8,10,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002889125025831163,33280,11732,65,2
8,10,5,after_shift,search_from_basis,0.39916992187500006,8,0.0,64,0.0030819580424576998,33280,15423,65,10
8,11,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.582944817841053e-06,0,0,0,0
8,11,0,before_shift,random_program,0.146044921875,8,0.0,0,1.7417012713849545e-05,0,30,0,0
8,11,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.6249707490205765e-06,0,0,0,0
8,11,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00025183300022035837,512,823,0,0
8,11,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002855583094060421,33280,13139,65,7
8,11,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029385839588940144,33280,14186,65,15
8,11,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.792026735842228e-06,0,0,0,0
8,11,1,before_shift,random_program,0.146044921875,8,0.0,0,2.120796125382185e-05,0,44,0,0
8,11,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,6.916932761669159e-06,0,0,0,0
8,11,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023670797236263752,512,672,0,0
8,11,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0029111249605193734,33280,12460,65,5
8,11,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002834041020832956,33280,12124,65,10
8,11,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,8.292030543088913e-06,0,0,0,0
8,11,2,before_shift,random_program,0.146044921875,8,0.0,0,1.8332968465983868e-05,0,30,0,0
8,11,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.457914762198925e-06,0,0,0,0
8,11,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.000235249986872077,512,675,0,0
8,11,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027462909929454327,33280,11900,65,4
8,11,2,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.003000958007760346,33280,14052,65,9
8,11,3,after_shift,fixed_basis,0.160107421875,8,0.0,0,7.707974873483181e-06,0,0,0,0
8,11,3,after_shift,random_program,0.153076171875,8,0.0,0,2.1458021365106106e-05,0,47,0,0
8,11,3,after_shift,frozen_development,0.153076171875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,11,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024812505580484867,512,754,0,0
8,11,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.00283708400093019,33280,12056,65,16
8,11,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0030192919075489044,33280,14522,65,11
8,11,4,after_shift,fixed_basis,0.160107421875,8,0.0,0,8.58306884765625e-06,0,0,0,0
8,11,4,after_shift,random_program,0.146044921875,8,0.0,0,2.0332983694970608e-05,0,37,0,0
8,11,4,after_shift,frozen_development,0.153076171875,8,0.0,0,6.7909713834524155e-06,0,0,0,0
8,11,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00025408295914530754,512,731,0,0
8,11,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002597042010165751,33280,10287,65,2
8,11,4,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.0028187499847263098,33280,13053,65,10
8,11,5,after_shift,fixed_basis,0.160107421875,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,11,5,after_shift,random_program,0.160107421875,8,0.0,0,2.3709028027951717e-05,0,61,0,0
8,11,5,after_shift,frozen_development,0.153076171875,8,0.0,0,7.291906513273716e-06,0,0,0,0
8,11,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024608406238257885,512,701,0,0
8,11,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027665840461850166,33280,11387,65,4
8,11,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002831124933436513,33280,12792,65,11
8,12,0,before_shift,fixed_basis,0.202294921875,8,0.0,0,7.417052984237671e-06,0,0,0,0
8,12,0,before_shift,random_program,0.209326171875,8,0.0,0,1.9708997569978237e-05,0,40,0,0
8,12,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.4999406933784485e-06,0,0,0,0
8,12,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024199998006224632,512,747,0,0
8,12,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002823958988301456,33280,11605,65,5
8,12,0,before_shift,search_from_basis,0.483544921875,8,0.0,64,0.0028775419341400266,33280,13675,65,14
8,12,1,before_shift,fixed_basis,0.202294921875,8,0.0,0,7.291906513273716e-06,0,0,0,0
8,12,1,before_shift,random_program,0.27260742187500003,8,0.0,0,2.0915991626679897e-05,0,47,0,0
8,12,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,12,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023870891891419888,512,728,0,0
8,12,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027004170697182417,33280,11120,65,7
8,12,1,before_shift,search_from_basis,0.483544921875,8,0.0,64,0.002790292026475072,33280,12276,65,14
8,12,2,before_shift,fixed_basis,0.202294921875,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,12,2,before_shift,random_program,0.202294921875,8,0.0,0,1.650000922381878e-05,0,27,0,0
8,12,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.08398874849081e-06,0,0,0,0
8,12,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023795804008841515,512,685,0,0
8,12,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002757042064331472,33280,11491,65,6
8,12,2,before_shift,search_from_basis,0.469482421875,8,0.0,64,0.002949125017039478,33280,13992,65,12
8,12,3,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,12,3,after_shift,random_program,0.146044921875,8,0.0,0,2.8082984499633312e-05,0,54,0,0
8,12,3,after_shift,frozen_development,0.167138671875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,12,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002599590225145221,512,700,0,0
8,12,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0030745830154046416,33280,15310,65,13
8,12,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029353329446166754,33280,14190,65,9
8,12,4,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.709022611379623e-06,0,0,0,0
8,12,4,after_shift,random_program,0.167138671875,8,0.0,0,2.5124987587332726e-05,0,60,0,0
8,12,4,after_shift,frozen_development,0.167138671875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,12,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002384160179644823,512,731,0,0
8,12,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002819624962285161,33280,12480,65,3
8,12,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002884790999814868,33280,13282,65,11
8,12,5,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.209018804132938e-06,0,0,0,0
8,12,5,after_shift,random_program,0.167138671875,8,0.0,0,1.9291997887194157e-05,0,48,0,0
8,12,5,after_shift,frozen_development,0.167138671875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,12,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023387500550597906,512,692,0,0
8,12,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002751333056949079,33280,12115,65,3
8,12,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002836290979757905,33280,12050,65,11
8,13,0,before_shift,fixed_basis,0.188232421875,8,0.0,0,7.833004929125309e-06,0,0,0,0
8,13,0,before_shift,random_program,0.216357421875,8,0.0,0,1.7249956727027893e-05,0,24,0,0
8,13,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.6669966802001e-06,0,0,0,0
8,13,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023516605142503977,512,664,0,0
8,13,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002667332999408245,33280,10732,65,3
8,13,0,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.0028470830293372273,33280,12715,65,11
8,13,1,before_shift,fixed_basis,0.188232421875,8,0.0,0,7.4160052463412285e-06,0,0,0,0
8,13,1,before_shift,random_program,0.17416992187500002,8,0.0,0,2.0958948880434036e-05,0,51,0,0
8,13,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,13,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002336660400032997,512,649,0,0
8,13,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026285419007763267,33280,9708,65,5
8,13,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028716250089928508,33280,12874,65,10
8,13,2,before_shift,fixed_basis,0.188232421875,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,13,2,before_shift,random_program,0.153076171875,8,0.0,0,2.0458013750612736e-05,0,53,0,0
8,13,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,13,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002436250215396285,512,750,0,0
8,13,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002732041059061885,33280,10906,65,2
8,13,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029685000190511346,33280,14563,65,10
8,13,3,after_shift,fixed_basis,0.153076171875,8,0.0,0,7.6249707490205765e-06,0,0,0,0
8,13,3,after_shift,random_program,0.153076171875,8,0.0,0,1.8125050701200962e-05,0,28,0,0
8,13,3,after_shift,frozen_development,0.153076171875,8,0.0,0,7.417052984237671e-06,0,0,0,0
8,13,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024349999148398638,512,737,0,0
8,13,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002935666940174997,33280,13885,65,14
8,13,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002936834003776312,33280,14058,65,12
8,13,4,after_shift,fixed_basis,0.153076171875,8,0.0,0,7.874914444983006e-06,0,0,0,0
8,13,4,after_shift,random_program,0.188232421875,8,0.0,0,2.0750099793076515e-05,0,51,0,0
8,13,4,after_shift,frozen_development,0.153076171875,8,0.0,0,7.500057108700275e-06,0,0,0,0
8,13,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023495801724493504,512,696,0,0
8,13,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002748540951870382,33280,11923,65,3
8,13,4,after_shift,search_from_basis,0.483544921875,8,0.0,64,0.002965833991765976,33280,13356,65,8
8,13,5,after_shift,fixed_basis,0.153076171875,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,13,5,after_shift,random_program,0.167138671875,8,0.0,0,1.8916092813014984e-05,0,45,0,0
8,13,5,after_shift,frozen_development,0.153076171875,8,0.0,0,7.4160052463412285e-06,0,0,0,0
8,13,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023379200138151646,512,665,0,0
8,13,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027902089059352875,33280,11929,65,7
8,13,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002883374923840165,33280,13603,65,10
8,14,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,14,0,before_shift,random_program,0.153076171875,8,0.0,0,1.8208054825663567e-05,0,33,0,0
8,14,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,14,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024312501773238182,512,762,0,0
8,14,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027908749179914594,33280,11769,65,6
8,14,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029451659647747874,33280,13494,65,14
8,14,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.416936568915844e-06,0,0,0,0
8,14,1,before_shift,random_program,0.146044921875,8,0.0,0,1.9167084246873856e-05,0,42,0,0
8,14,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,14,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023445801343768835,512,658,0,0
8,14,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028234170749783516,33280,11171,65,1
8,14,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.00289779098238796,33280,13764,65,10
8,14,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.416936568915844e-06,0,0,0,0
8,14,2,before_shift,random_program,0.153076171875,8,0.0,0,2.166605554521084e-05,0,36,0,0
8,14,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,14,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002454580971971154,512,784,0,0
8,14,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002779875067062676,33280,12549,65,5
8,14,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028126249089837074,33280,12798,65,8
8,14,3,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,14,3,after_shift,random_program,0.146044921875,8,0.0,0,2.304196823388338e-05,0,51,0,0
8,14,3,after_shift,frozen_development,0.146044921875,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,14,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002454170025885105,512,737,0,0
8,14,3,after_shift,revised_program,0.455419921875,8,0.0,64,0.0030190000543370843,33280,14040,65,9
8,14,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029899580404162407,33280,13149,65,12
8,14,4,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.416936568915844e-06,0,0,0,0
8,14,4,after_shift,random_program,0.202294921875,8,0.0,0,1.9915984012186527e-05,0,57,0,0
8,14,4,after_shift,frozen_development,0.146044921875,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,14,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024870806373655796,512,682,0,0
8,14,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026975410291925073,33280,10950,65,6
8,14,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0030109999934211373,33280,14364,65,12
8,14,5,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.291906513273716e-06,0,0,0,0
8,14,5,after_shift,random_program,0.146044921875,8,0.0,0,1.808302477002144e-05,0,36,0,0
8,14,5,after_shift,frozen_development,0.146044921875,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,14,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023616699036210775,512,681,0,0
8,14,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027739170473068953,33280,11935,65,3
8,14,5,after_shift,search_from_basis,0.455419921875,8,0.0,64,0.002920042024925351,33280,13001,65,12
8,15,0,before_shift,fixed_basis,0.251513671875,8,0.0,0,7.541966624557972e-06,0,0,0,0
8,15,0,before_shift,random_program,0.153076171875,8,0.0,0,2.0249979570508003e-05,0,45,0,0
8,15,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.417052984237671e-06,0,0,0,0
8,15,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023629097267985344,512,689,0,0
8,15,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026289999950677156,33280,10203,65,4
8,15,0,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.00276674993801862,33280,12095,65,10
8,15,1,before_shift,fixed_basis,0.251513671875,8,0.0,0,7.582944817841053e-06,0,0,0,0
8,15,1,before_shift,random_program,0.26557617187500004,8,0.0,0,2.1292013116180897e-05,0,43,0,0
8,15,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,6.625079549849033e-06,0,0,0,0
8,15,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024033396039158106,512,677,0,0
8,15,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026692909887060523,33280,10593,65,7
8,15,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002739874995313585,33280,11305,65,14
8,15,2,before_shift,fixed_basis,0.251513671875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,15,2,before_shift,random_program,0.146044921875,8,0.0,0,1.954101026058197e-05,0,44,0,0
8,15,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,15,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002380840014666319,512,678,0,0
8,15,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027737909695133567,33280,12136,65,10
8,15,2,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.002927916939370334,33280,13235,65,12
8,15,3,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.207971066236496e-06,0,0,0,0
8,15,3,after_shift,random_program,0.167138671875,8,0.0,0,2.3458036594092846e-05,0,63,0,0
8,15,3,after_shift,frozen_development,0.20932617187500002,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,15,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002382081001996994,512,735,0,0
8,15,3,after_shift,revised_program,0.511669921875,8,0.0,64,0.002871291944757104,33280,13058,65,5
8,15,3,after_shift,search_from_basis,0.483544921875,8,0.0,64,0.0029107920126989484,33280,13653,65,11
8,15,4,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.4160052463412285e-06,0,0,0,0
8,15,4,after_shift,random_program,0.216357421875,8,0.0,0,2.3499946109950542e-05,0,56,0,0
8,15,4,after_shift,frozen_development,0.20932617187500002,8,0.0,0,7.500057108700275e-06,0,0,0,0
8,15,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023799994960427284,512,696,0,0
8,15,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002774209016934037,33280,12078,65,4
8,15,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0030141669558361173,33280,15107,65,14
8,15,5,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,15,5,after_shift,random_program,0.160107421875,8,0.0,0,1.954101026058197e-05,0,51,0,0
8,15,5,after_shift,frozen_development,0.20932617187500002,8,0.0,0,7.209018804132938e-06,0,0,0,0
8,15,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00025037501472979784,512,775,0,0
8,15,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028949170373380184,33280,12877,65,6
8,15,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002935833064839244,33280,15129,65,13
8,16,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.917056791484356e-06,0,0,0,0
8,16,0,before_shift,random_program,0.153076171875,8,0.0,0,2.354104071855545e-05,0,63,0,0
8,16,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.750000804662704e-06,0,0,0,0
8,16,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023583299480378628,512,665,0,0
8,16,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0025831249076873064,33280,10498,65,3
8,16,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028488750103861094,33280,12935,65,14
8,16,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.209018804132938e-06,0,0,0,0
8,16,1,before_shift,random_program,0.251513671875,8,0.0,0,2.0916922949254513e-05,0,54,0,0
8,16,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.4160052463412285e-06,0,0,0,0
8,16,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002284159418195486,512,654,0,0
8,16,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002637916011735797,33280,10280,65,4
8,16,1,before_shift,search_from_basis,0.399169921875,8,0.0,64,0.003072583000175655,33280,15229,65,11
8,16,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,6.916932761669159e-06,0,0,0,0
8,16,2,before_shift,random_program,0.146044921875,8,0.0,0,1.791701652109623e-05,0,39,0,0
8,16,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,6.500049494206905e-06,0,0,0,0
8,16,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00022116699256002903,512,764,0,0
8,16,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002752124913968146,33280,12004,65,8
8,16,2,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.0030005829175934196,33280,15219,65,11
8,16,3,after_shift,fixed_basis,0.167138671875,8,0.0,0,7.500057108700275e-06,0,0,0,0
8,16,3,after_shift,random_program,0.146044921875,8,0.0,0,2.0875013433396816e-05,0,47,0,0
8,16,3,after_shift,frozen_development,0.146044921875,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,16,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002460409887135029,512,699,0,0
8,16,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0029255839763209224,33280,13134,65,15
8,16,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028224169509485364,33280,12537,65,11
8,16,4,after_shift,fixed_basis,0.167138671875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,16,4,after_shift,random_program,0.216357421875,8,0.0,0,1.962494570761919e-05,0,36,0,0
8,16,4,after_shift,frozen_development,0.146044921875,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,16,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002401249948889017,512,654,0,0
8,16,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027685000095516443,33280,11559,65,6
8,16,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029147919267416,33280,13048,65,8
8,16,5,after_shift,fixed_basis,0.167138671875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,16,5,after_shift,random_program,0.216357421875,8,0.0,0,1.933402381837368e-05,0,48,0,0
8,16,5,after_shift,frozen_development,0.146044921875,8,0.0,0,7.1660615503787994e-06,0,0,0,0
8,16,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024104199837893248,512,721,0,0
8,16,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028132080333307385,33280,12804,65,8
8,16,5,after_shift,search_from_basis,0.455419921875,8,0.0,64,0.0031477499287575483,33280,15963,65,14
8,17,0,before_shift,fixed_basis,0.153076171875,8,0.0,0,8.08399636298418e-06,0,0,0,0
8,17,0,before_shift,random_program,0.153076171875,8,0.0,0,2.1333922632038593e-05,0,63,0,0
8,17,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.833004929125309e-06,0,0,0,0
8,17,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00022729206830263138,512,670,0,0
8,17,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026286249049007893,33280,10472,65,5
8,17,0,before_shift,search_from_basis,0.37104492187500004,8,0.0,64,0.0030750830192118883,33280,15128,65,11
8,17,1,before_shift,fixed_basis,0.153076171875,8,0.0,0,8.041970431804657e-06,0,0,0,0
8,17,1,before_shift,random_program,0.153076171875,8,0.0,0,2.575002145022154e-05,0,60,0,0
8,17,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,1.0082963854074478e-05,0,0,0,0
8,17,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00021724996622651815,512,668,0,0
8,17,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002551125013269484,33280,10479,65,5
8,17,1,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.0028997090412303805,33280,11766,65,13
8,17,2,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.417052984237671e-06,0,0,0,0
8,17,2,before_shift,random_program,0.17416992187500002,8,0.0,0,1.9583036191761494e-05,0,47,0,0
8,17,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.4999406933784485e-06,0,0,0,0
8,17,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024779094383120537,512,732,0,0
8,17,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026440409710630774,33280,11012,65,9
8,17,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027087500784546137,33280,11799,65,8
8,17,3,after_shift,fixed_basis,0.153076171875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,17,3,after_shift,random_program,0.300732421875,8,0.0,0,2.379098441451788e-05,0,65,0,0
8,17,3,after_shift,frozen_development,0.202294921875,8,0.0,0,7.207971066236496e-06,0,0,0,0
8,17,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002453330671414733,512,753,0,0
8,17,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.003016500035300851,33280,14592,65,13
8,17,3,after_shift,search_from_basis,0.46245117187500007,8,0.0,64,0.0031453330302610993,33280,16254,65,9
8,17,4,after_shift,fixed_basis,0.153076171875,8,0.0,0,7.207971066236496e-06,0,0,0,0
8,17,4,after_shift,random_program,0.188232421875,8,0.0,0,2.062495332211256e-05,0,44,0,0
8,17,4,after_shift,frozen_development,0.202294921875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,17,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002305000089108944,512,673,0,0
8,17,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026769170071929693,33280,10856,65,5
8,17,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002800000016577542,33280,12472,65,14
8,17,5,after_shift,fixed_basis,0.153076171875,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,17,5,after_shift,random_program,0.146044921875,8,0.0,0,1.879199407994747e-05,0,36,0,0
8,17,5,after_shift,frozen_development,0.202294921875,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,17,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024141697213053703,512,703,0,0
8,17,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027742079691961408,33280,11513,65,2
8,17,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.00292116601485759,33280,13804,65,11
8,18,0,before_shift,fixed_basis,0.153076171875,8,0.0,0,6.9999368861317635e-06,0,0,0,0
8,18,0,before_shift,random_program,0.146044921875,8,0.0,0,1.8749968148767948e-05,0,52,0,0
8,18,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,6.750109605491161e-06,0,0,0,0
8,18,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023725000210106373,512,699,0,0
8,18,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026854999596253037,33280,11321,65,3
8,18,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027532080421224236,33280,11419,65,11
8,18,1,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.209018804132938e-06,0,0,0,0
8,18,1,before_shift,random_program,0.153076171875,8,0.0,0,2.01669754460454e-05,0,47,0,0
8,18,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,18,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002393339527770877,512,686,0,0
8,18,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026950000319629908,33280,11107,65,5
8,18,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028803340392187238,33280,13318,65,13
8,18,2,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,18,2,before_shift,random_program,0.181201171875,8,0.0,0,1.9249971956014633e-05,0,43,0,0
8,18,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.08398874849081e-06,0,0,0,0
8,18,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024620897602289915,512,661,0,0
8,18,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027396250516176224,33280,11609,65,5
8,18,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029229590436443686,33280,13354,65,11
8,18,3,after_shift,fixed_basis,0.160107421875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,18,3,after_shift,random_program,0.146044921875,8,0.0,0,2.1584099158644676e-05,0,57,0,0
8,18,3,after_shift,frozen_development,0.153076171875,8,0.0,0,7.291906513273716e-06,0,0,0,0
8,18,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023558305110782385,512,656,0,0
8,18,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002789916004985571,33280,11727,65,11
8,18,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028125420212745667,33280,12450,65,18
8,18,4,after_shift,fixed_basis,0.160107421875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,18,4,after_shift,random_program,0.146044921875,8,0.0,0,1.925008837133646e-05,0,37,0,0
8,18,4,after_shift,frozen_development,0.153076171875,8,0.0,0,7.207971066236496e-06,0,0,0,0
8,18,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023945793509483337,512,726,0,0
8,18,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027657500468194485,33280,12134,65,2
8,18,4,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.00298400002066046,33280,14658,65,10
8,18,5,after_shift,fixed_basis,0.160107421875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,18,5,after_shift,random_program,0.153076171875,8,0.0,0,1.9958941265940666e-05,0,54,0,0
8,18,5,after_shift,frozen_development,0.153076171875,8,0.0,0,7.583992555737495e-06,0,0,0,0
8,18,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023770809639245272,512,702,0,0
8,18,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027527500642463565,33280,11491,65,6
8,18,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027096669655293226,33280,11403,65,12
8,19,0,before_shift,fixed_basis,0.160107421875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,19,0,before_shift,random_program,0.146044921875,8,0.0,0,2.079096157103777e-05,0,50,0,0
8,19,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.457914762198925e-06,0,0,0,0
8,19,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024075002875179052,512,736,0,0
8,19,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026857079938054085,33280,11322,65,5
8,19,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002875500009395182,33280,12797,65,11
8,19,1,before_shift,fixed_basis,0.160107421875,8,0.0,0,7.3749106377363205e-06,0,0,0,0
8,19,1,before_shift,random_program,0.209326171875,8,0.0,0,1.708301715552807e-05,0,27,0,0
8,19,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,19,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024087505880743265,512,759,0,0
8,19,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027104589389637113,33280,11843,65,2
8,19,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028837919235229492,33280,13434,65,9
8,19,2,before_shift,fixed_basis,0.160107421875,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,19,2,before_shift,random_program,0.153076171875,8,0.0,0,1.9125058315694332e-05,0,38,0,0
8,19,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,19,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024041696451604366,512,705,0,0
8,19,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002778167021460831,33280,12112,65,7
8,19,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002934791031293571,33280,14147,65,12
8,19,3,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.1659451350569725e-06,0,0,0,0
8,19,3,after_shift,random_program,0.146044921875,8,0.0,0,2.2916006855666637e-05,0,56,0,0
8,19,3,after_shift,frozen_development,0.293701171875,8,0.0,0,7.2089023888111115e-06,0,0,0,0
8,19,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024258391931653023,512,662,0,0
8,19,3,after_shift,revised_program,0.511669921875,8,0.0,64,0.0028535419842228293,33280,12928,65,10
8,19,3,after_shift,search_from_basis,0.42729492187500007,8,0.0,64,0.0028859999729320407,33280,13192,65,13
8,19,4,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,19,4,after_shift,random_program,0.146044921875,8,0.0,0,2.050003968179226e-05,0,44,0,0
8,19,4,after_shift,frozen_development,0.293701171875,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,19,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023875001352280378,512,717,0,0
8,19,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026942079421132803,33280,10462,65,11
8,19,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027205829974263906,33280,12256,65,13
8,19,5,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.457914762198925e-06,0,0,0,0
8,19,5,after_shift,random_program,0.30776367187500003,8,0.0,0,2.6583089493215084e-05,0,66,0,0
8,19,5,after_shift,frozen_development,0.293701171875,8,0.0,0,7.541966624557972e-06,0,0,0,0
8,19,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002393750473856926,512,732,0,0
8,19,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002736415946856141,33280,11700,65,6
8,19,5,after_shift,search_from_basis,0.356982421875,8,0.0,64,0.003056042012758553,33280,15026,65,10
8,20,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.666065357625484e-06,0,0,0,0
8,20,0,before_shift,random_program,0.202294921875,8,0.0,0,2.0709005184471607e-05,0,41,0,0
8,20,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,6.749993190169334e-06,0,0,0,0
8,20,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00021170801483094692,512,692,0,0
8,20,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002609916962683201,33280,10575,65,5
8,20,0,before_shift,search_from_basis,0.34291992187500003,8,0.0,64,0.002958458033390343,33280,13630,65,7
8,20,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,6.958958692848682e-06,0,0,0,0
8,20,1,before_shift,random_program,0.153076171875,8,0.0,0,2.216699067503214e-05,0,63,0,0
8,20,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,20,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00022974994499236345,512,689,0,0
8,20,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002709084074012935,33280,11706,65,5
8,20,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002853207988664508,33280,12699,65,10
8,20,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.2910916060209274e-06,0,0,0,0
8,20,2,before_shift,random_program,0.188232421875,8,0.0,0,2.5084009394049644e-05,0,69,0,0
8,20,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,20,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023637490812689066,512,737,0,0
8,20,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028166250558570027,33280,11944,65,5
8,20,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002849334036000073,33280,13008,65,9
8,20,3,after_shift,fixed_basis,0.160107421875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,20,3,after_shift,random_program,0.19526367187500002,8,0.0,0,2.166605554521084e-05,0,55,0,0
8,20,3,after_shift,frozen_development,0.146044921875,8,0.0,0,7.583992555737495e-06,0,0,0,0
8,20,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023562496062368155,512,679,0,0
8,20,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.003019416006281972,33280,14307,65,15
8,20,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002729875035583973,33280,12684,65,12
8,20,4,after_shift,fixed_basis,0.160107421875,8,0.0,0,6.6659413278102875e-06,0,0,0,0
8,20,4,after_shift,random_program,0.146044921875,8,0.0,0,2.0458013750612736e-05,0,47,0,0
8,20,4,after_shift,frozen_development,0.146044921875,8,0.0,0,7.2909751906991005e-06,0,0,0,0
8,20,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023845804389566183,512,652,0,0
8,20,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027590410318225622,33280,11827,65,6
8,20,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028270839247852564,33280,12684,65,9
8,20,5,after_shift,fixed_basis,0.160107421875,8,0.0,0,7.209018804132938e-06,0,0,0,0
8,20,5,after_shift,random_program,0.153076171875,8,0.0,0,1.837499439716339e-05,0,42,0,0
8,20,5,after_shift,frozen_development,0.146044921875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,20,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023095798678696156,512,654,0,0
8,20,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002640750026330352,33280,10285,65,1
8,20,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002740916912443936,33280,11868,65,11
8,21,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.207971066236496e-06,0,0,0,0
8,21,0,before_shift,random_program,0.167138671875,8,0.0,0,1.9417027942836285e-05,0,34,0,0
8,21,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,21,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024254200980067253,512,656,0,0
8,21,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027546659111976624,33280,11894,65,5
8,21,0,before_shift,search_from_basis,0.39916992187500006,8,0.0,64,0.002983416896313429,33280,14708,65,13
8,21,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,21,1,before_shift,random_program,0.19526367187500002,8,0.0,0,1.6832957044243813e-05,0,24,0,0
8,21,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.042079232633114e-06,0,0,0,0
8,21,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024091696832329035,512,721,0,0
8,21,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027249170234426856,33280,11386,65,4
8,21,1,before_shift,search_from_basis,0.39916992187500006,8,0.0,64,0.0031130830757319927,33280,15039,65,12
8,21,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.6249707490205765e-06,0,0,0,0
8,21,2,before_shift,random_program,0.167138671875,8,0.0,0,1.9916100427508354e-05,0,54,0,0
8,21,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.3339324444532394e-06,0,0,0,0
8,21,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023691600654274225,512,702,0,0
8,21,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027699170168489218,33280,11948,65,2
8,21,2,before_shift,search_from_basis,0.385107421875,8,0.0,64,0.0030493339290842414,33280,15143,65,12
8,21,3,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.207971066236496e-06,0,0,0,0
8,21,3,after_shift,random_program,0.160107421875,8,0.0,0,2.4333014152944088e-05,0,59,0,0
8,21,3,after_shift,frozen_development,0.24448242187500002,8,0.0,0,7.083057425916195e-06,0,0,0,0
8,21,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024054094683378935,512,697,0,0
8,21,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.003001666977070272,33280,14740,65,9
8,21,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002997957984916866,33280,14494,65,15
8,21,4,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.917056791484356e-06,0,0,0,0
8,21,4,after_shift,random_program,0.146044921875,8,0.0,0,1.725007314234972e-05,0,27,0,0
8,21,4,after_shift,frozen_development,0.24448242187500002,8,0.0,0,6.8749068304896355e-06,0,0,0,0
8,21,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002400829689577222,512,676,0,0
8,21,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002611791016533971,33280,10669,65,5
8,21,4,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.002875083009712398,33280,13257,65,13
8,21,5,after_shift,fixed_basis,0.146044921875,8,0.0,0,6.9999368861317635e-06,0,0,0,0
8,21,5,after_shift,random_program,0.160107421875,8,0.0,0,2.4833017960190773e-05,0,71,0,0
8,21,5,after_shift,frozen_development,0.24448242187500002,8,0.0,0,6.832997314631939e-06,0,0,0,0
8,21,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024041696451604366,512,724,0,0
8,21,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002777958055958152,33280,11473,65,5
8,21,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002962083090096712,33280,14306,65,11
8,22,0,before_shift,fixed_basis,0.160107421875,8,0.0,0,7.874914444983006e-06,0,0,0,0
8,22,0,before_shift,random_program,0.17416992187500002,8,0.0,0,2.0791077986359596e-05,0,60,0,0
8,22,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,22,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023591704666614532,512,681,0,0
8,22,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002803000039421022,33280,11587,65,6
8,22,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028094580629840493,33280,12047,65,10
8,22,1,before_shift,fixed_basis,0.160107421875,8,0.0,0,7.207971066236496e-06,0,0,0,0
8,22,1,before_shift,random_program,0.17416992187500002,8,0.0,0,1.9999919459223747e-05,0,54,0,0
8,22,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,22,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023633299861103296,512,718,0,0
8,22,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002603125059977174,33280,10530,65,3
8,22,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029474159236997366,33280,13443,65,10
8,22,2,before_shift,fixed_basis,0.160107421875,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,22,2,before_shift,random_program,0.146044921875,8,0.0,0,3.470899537205696e-05,0,96,0,0
8,22,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.00005330145359e-06,0,0,0,0
8,22,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002448749728500843,512,732,0,0
8,22,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0025910839904099703,33280,10005,65,8
8,22,2,before_shift,search_from_basis,0.469482421875,8,0.0,64,0.0030534169636666775,33280,15080,65,10
8,22,3,after_shift,fixed_basis,0.202294921875,8,0.0,0,7.209018804132938e-06,0,0,0,0
8,22,3,after_shift,random_program,0.146044921875,8,0.0,0,1.9834027625620365e-05,0,40,0,0
8,22,3,after_shift,frozen_development,0.251513671875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,22,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024754100013524294,512,669,0,0
8,22,3,after_shift,revised_program,0.483544921875,8,0.0,64,0.002733082976192236,33280,11326,65,10
8,22,3,after_shift,search_from_basis,0.483544921875,8,0.0,64,0.0027604999486356974,33280,11414,65,8
8,22,4,after_shift,fixed_basis,0.202294921875,8,0.0,0,7.00005330145359e-06,0,0,0,0
8,22,4,after_shift,random_program,0.153076171875,8,0.0,0,2.237502485513687e-05,0,48,0,0
8,22,4,after_shift,frozen_development,0.251513671875,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,22,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00025037501472979784,512,776,0,0
8,22,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028068339452147484,33280,11872,65,5
8,22,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002777916961349547,33280,11686,65,9
8,22,5,after_shift,fixed_basis,0.202294921875,8,0.0,0,7.125083357095718e-06,0,0,0,0
8,22,5,after_shift,random_program,0.17416992187500002,8,0.0,0,1.958396751433611e-05,0,45,0,0
8,22,5,after_shift,frozen_development,0.251513671875,8,0.0,0,7.08398874849081e-06,0,0,0,0
8,22,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002270410768687725,512,598,0,0
8,22,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0025841249153017998,33280,9071,65,3
8,22,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.00265295896679163,33280,9957,65,9
8,23,0,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.334048859775066e-06,0,0,0,0
8,23,0,before_shift,random_program,0.153076171875,8,0.0,0,1.962494570761919e-05,0,40,0,0
8,23,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,23,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002279590116813779,512,637,0,0
8,23,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026021249359473586,33280,10100,65,4
8,23,0,before_shift,search_from_basis,0.39916992187500006,8,0.0,64,0.002950416994281113,33280,14376,65,8
8,23,1,before_shift,fixed_basis,0.153076171875,8,0.0,0,8.709030225872993e-06,0,0,0,0
8,23,1,before_shift,random_program,0.17416992187500002,8,0.0,0,2.3709028027951717e-05,0,51,0,0
8,23,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.541966624557972e-06,0,0,0,0
8,23,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002542920410633087,512,701,0,0
8,23,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027205420192331076,33280,12076,65,6
8,23,1,before_shift,search_from_basis,0.39916992187500006,8,0.0,64,0.0029988751048222184,33280,14704,65,9
8,23,2,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.500057108700275e-06,0,0,0,0
8,23,2,before_shift,random_program,0.160107421875,8,0.0,0,2.0209001377224922e-05,0,57,0,0
8,23,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,9.042094461619854e-06,0,0,0,0
8,23,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002432079054415226,512,693,0,0
8,23,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027079159626737237,33280,10970,65,7
8,23,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002907457994297147,33280,13092,65,14
8,23,3,after_shift,fixed_basis,0.160107421875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,23,3,after_shift,random_program,0.146044921875,8,0.0,0,2.0999927073717117e-05,0,54,0,0
8,23,3,after_shift,frozen_development,0.251513671875,8,0.0,0,7.083057425916195e-06,0,0,0,0
8,23,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00025108293630182743,512,711,0,0
8,23,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002984125050716102,33280,13681,65,16
8,23,3,after_shift,search_from_basis,0.483544921875,8,0.0,64,0.0029784999787807465,33280,13646,65,9
8,23,4,after_shift,fixed_basis,0.160107421875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,23,4,after_shift,random_program,0.17416992187500002,8,0.0,0,2.0832987502217293e-05,0,42,0,0
8,23,4,after_shift,frozen_development,0.251513671875,8,0.0,0,7.00005330145359e-06,0,0,0,0
8,23,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002576670376583934,512,732,0,0
8,23,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026933749904856086,33280,10795,65,4
8,23,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028157500782981515,33280,12207,65,12
8,23,5,after_shift,fixed_basis,0.160107421875,8,0.0,0,7.1659451350569725e-06,0,0,0,0
8,23,5,after_shift,random_program,0.160107421875,8,0.0,0,1.8332968465983868e-05,0,39,0,0
8,23,5,after_shift,frozen_development,0.251513671875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,23,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002432909095659852,512,740,0,0
8,23,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002643333049491048,33280,10909,65,1
8,23,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002764625009149313,33280,12090,65,9
8,24,0,before_shift,fixed_basis,0.153076171875,8,0.0,0,8.209026418626308e-06,0,0,0,0
8,24,0,before_shift,random_program,0.153076171875,8,0.0,0,2.10409052670002e-05,0,40,0,0
8,24,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.834052667021751e-06,0,0,0,0
8,24,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00025491707492619753,512,665,0,0
8,24,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0025295830564573407,33280,9931,65,3
8,24,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002829666016623378,33280,13025,65,10
8,24,1,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,24,1,before_shift,random_program,0.153076171875,8,0.0,0,2.0292005501687527e-05,0,46,0,0
8,24,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,24,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024079205468297005,512,734,0,0
8,24,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027780000818893313,33280,11629,65,6
8,24,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029081249376758933,33280,13584,65,13
8,24,2,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.417052984237671e-06,0,0,0,0
8,24,2,before_shift,random_program,0.17416992187500002,8,0.0,0,2.1791085600852966e-05,0,59,0,0
8,24,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,6.959075108170509e-06,0,0,0,0
8,24,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002406249986961484,512,742,0,0
8,24,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002794250031001866,33280,11146,65,5
8,24,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029304169584065676,33280,13079,65,9
8,24,3,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.042079232633114e-06,0,0,0,0
8,24,3,after_shift,random_program,0.153076171875,8,0.0,0,2.3083994165062904e-05,0,52,0,0
8,24,3,after_shift,frozen_development,0.146044921875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,24,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023316696751862764,512,660,0,0
8,24,3,after_shift,revised_program,0.469482421875,8,0.0,64,0.0030050830682739615,33280,13987,65,9
8,24,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029617500258609653,33280,13906,65,15
8,24,4,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,24,4,after_shift,random_program,0.188232421875,8,0.0,0,1.8666964024305344e-05,0,45,0,0
8,24,4,after_shift,frozen_development,0.146044921875,8,0.0,0,7.083057425916195e-06,0,0,0,0
8,24,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023029197473078966,512,722,0,0
8,24,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002801083028316498,33280,12591,65,5
8,24,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029115000506863,33280,13650,65,13
8,24,5,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.6249707490205765e-06,0,0,0,0
8,24,5,after_shift,random_program,0.146044921875,8,0.0,0,2.0666979253292084e-05,0,47,0,0
8,24,5,after_shift,frozen_development,0.146044921875,8,0.0,0,7.00005330145359e-06,0,0,0,0
8,24,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024824996944516897,512,654,0,0
8,24,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002844375092536211,33280,11622,65,3
8,24,5,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.0030341249657794833,33280,14900,65,10
8,25,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.665948942303658e-06,0,0,0,0
8,25,0,before_shift,random_program,0.19526367187500002,8,0.0,0,2.875004429370165e-05,0,69,0,0
8,25,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.041962817311287e-06,0,0,0,0
8,25,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00022362498566508293,512,616,0,0
8,25,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002524374984204769,33280,9380,65,6
8,25,0,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.0030112500535324216,33280,14240,65,13
8,25,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,9.25001222640276e-06,0,0,0,0
8,25,1,before_shift,random_program,0.167138671875,8,0.0,0,2.662499900907278e-05,0,75,0,0
8,25,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,6.792019121348858e-06,0,0,0,0
8,25,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023312494158744812,512,684,0,0
8,25,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027403749991208315,33280,10849,65,4
8,25,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0030954169342294335,33280,12802,65,11
8,25,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.6249707490205765e-06,0,0,0,0
8,25,2,before_shift,random_program,0.146044921875,8,0.0,0,1.7999904230237007e-05,0,48,0,0
8,25,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.082941010594368e-06,0,0,0,0
8,25,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002324159722775221,512,674,0,0
8,25,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002750791027210653,33280,11274,65,2
8,25,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002978040953166783,33280,13709,65,13
8,25,3,after_shift,fixed_basis,0.17416992187500002,8,0.0,0,8.124974556267262e-06,0,0,0,0
8,25,3,after_shift,random_program,0.17416992187500002,8,0.0,0,1.920794602483511e-05,0,42,0,0
8,25,3,after_shift,frozen_development,0.146044921875,8,0.0,0,7.2909751906991005e-06,0,0,0,0
8,25,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002488750033080578,512,678,0,0
8,25,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0031673749908804893,33280,14143,65,13
8,25,3,after_shift,search_from_basis,0.469482421875,8,0.0,64,0.0029715419514104724,33280,12865,65,11
8,25,4,after_shift,fixed_basis,0.17416992187500002,8,0.0,0,8.083065040409565e-06,0,0,0,0
8,25,4,after_shift,random_program,0.188232421875,8,0.0,0,1.9834027625620365e-05,0,41,0,0
8,25,4,after_shift,frozen_development,0.146044921875,8,0.0,0,7.042079232633114e-06,0,0,0,0
8,25,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00029037497006356716,512,649,0,0
8,25,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0029058329528197646,33280,10457,65,6
8,25,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002942875027656555,33280,13936,65,14
8,25,5,after_shift,fixed_basis,0.17416992187500002,8,0.0,0,8.082948625087738e-06,0,0,0,0
8,25,5,after_shift,random_program,0.19526367187500002,8,0.0,0,2.5124987587332726e-05,0,56,0,0
8,25,5,after_shift,frozen_development,0.146044921875,8,0.0,0,8.25000461190939e-06,0,0,0,0
8,25,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023962499108165503,512,686,0,0
8,25,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002613082993775606,33280,10193,65,5
8,25,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027544579934328794,33280,11490,65,10
8,26,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.457914762198925e-06,0,0,0,0
8,26,0,before_shift,random_program,0.17416992187500002,8,0.0,0,2.204091288149357e-05,0,51,0,0
8,26,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,26,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002467079320922494,512,734,0,0
8,26,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027627500239759684,33280,12179,65,6
8,26,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0030299999052658677,33280,14090,65,15
8,26,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,8.124974556267262e-06,0,0,0,0
8,26,1,before_shift,random_program,0.146044921875,8,0.0,0,2.2249994799494743e-05,0,57,0,0
8,26,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,26,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002292089629918337,512,690,0,0
8,26,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026917080394923687,33280,11426,65,3
8,26,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.003035582951270044,33280,14783,65,15
8,26,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.6249707490205765e-06,0,0,0,0
8,26,2,before_shift,random_program,0.146044921875,8,0.0,0,2.1290965378284454e-05,0,40,0,0
8,26,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,26,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023516698274761438,512,690,0,0
8,26,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026302080368623137,33280,10839,65,4
8,26,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027164999628439546,33280,12110,65,12
8,26,3,after_shift,fixed_basis,0.20932617187500002,8,0.0,0,7.3749106377363205e-06,0,0,0,0
8,26,3,after_shift,random_program,0.153076171875,8,0.0,0,2.4916953407227993e-05,0,66,0,0
8,26,3,after_shift,frozen_development,0.167138671875,8,0.0,0,7.042079232633114e-06,0,0,0,0
8,26,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002381670055910945,512,668,0,0
8,26,3,after_shift,revised_program,0.511669921875,8,0.0,64,0.002927500056102872,33280,11825,65,8
8,26,3,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.0028596660122275352,33280,12772,65,11
8,26,4,after_shift,fixed_basis,0.20932617187500002,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,26,4,after_shift,random_program,0.251513671875,8,0.0,0,1.7833895981311798e-05,0,33,0,0
8,26,4,after_shift,frozen_development,0.167138671875,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,26,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023308303207159042,512,601,0,0
8,26,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002745750010944903,33280,11035,65,4
8,26,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002740458003245294,33280,10575,65,12
8,26,5,after_shift,fixed_basis,0.20932617187500002,8,0.0,0,7.209018804132938e-06,0,0,0,0
8,26,5,after_shift,random_program,0.17416992187500002,8,0.0,0,1.783308107405901e-05,0,36,0,0
8,26,5,after_shift,frozen_development,0.167138671875,8,0.0,0,6.958027370274067e-06,0,0,0,0
8,26,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023866689298301935,512,642,0,0
8,26,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027267909608781338,33280,10749,65,7
8,26,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028613340109586716,33280,10944,65,12
8,27,0,before_shift,fixed_basis,0.167138671875,8,0.0,0,7.833004929125309e-06,0,0,0,0
8,27,0,before_shift,random_program,0.146044921875,8,0.0,0,2.1707965061068535e-05,0,48,0,0
8,27,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.750000804662704e-06,0,0,0,0
8,27,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002400419907644391,512,708,0,0
8,27,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0025569170247763395,33280,10606,65,5
8,27,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002847749972715974,33280,13296,65,13
8,27,1,before_shift,fixed_basis,0.167138671875,8,0.0,0,7.457914762198925e-06,0,0,0,0
8,27,1,before_shift,random_program,0.146044921875,8,0.0,0,1.8208986148238182e-05,0,36,0,0
8,27,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,27,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002298339968547225,512,648,0,0
8,27,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026751250261440873,33280,11521,65,9
8,27,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002956792013719678,33280,14337,65,10
8,27,2,before_shift,fixed_basis,0.167138671875,8,0.0,0,7.417052984237671e-06,0,0,0,0
8,27,2,before_shift,random_program,0.160107421875,8,0.0,0,2.1542073227465153e-05,0,61,0,0
8,27,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,27,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002458340022712946,512,672,0,0
8,27,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026838750345632434,33280,10452,65,6
8,27,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029285410419106483,33280,12258,65,11
8,27,3,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,8.332892321050167e-06,0,0,0,0
8,27,3,after_shift,random_program,0.160107421875,8,0.0,0,1.7332960851490498e-05,0,24,0,0
8,27,3,after_shift,frozen_development,0.251513671875,8,0.0,0,6.707967258989811e-06,0,0,0,0
8,27,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023816607426851988,512,681,0,0
8,27,3,after_shift,revised_program,0.37104492187500004,8,0.0,64,0.0031108749099075794,33280,14950,65,7
8,27,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002827499993145466,33280,13382,65,10
8,27,4,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.416936568915844e-06,0,0,0,0
8,27,4,after_shift,random_program,0.19526367187500002,8,0.0,0,2.237502485513687e-05,0,51,0,0
8,27,4,after_shift,frozen_development,0.251513671875,8,0.0,0,7.4589625000953674e-06,0,0,0,0
8,27,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002454170025885105,512,666,0,0
8,27,4,after_shift,revised_program,0.511669921875,8,0.0,64,0.002849375014193356,33280,11967,65,9
8,27,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027032920625060797,33280,10502,65,14
8,27,5,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.792026735842228e-06,0,0,0,0
8,27,5,after_shift,random_program,0.146044921875,8,0.0,0,2.7499976567924023e-05,0,50,0,0
8,27,5,after_shift,frozen_development,0.251513671875,8,0.0,0,6.792019121348858e-06,0,0,0,0
8,27,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002412910107523203,512,700,0,0
8,27,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026530000614002347,33280,10823,65,6
8,27,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002703417092561722,33280,11354,65,9
8,28,0,before_shift,fixed_basis,0.251513671875,8,0.0,0,7.4999406933784485e-06,0,0,0,0
8,28,0,before_shift,random_program,0.251513671875,8,0.0,0,2.5250017642974854e-05,0,69,0,0
8,28,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.500057108700275e-06,0,0,0,0
8,28,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024162500631064177,512,672,0,0
8,28,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026888339780271053,33280,10769,65,3
8,28,0,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.0028968750266358256,33280,13341,65,7
8,28,1,before_shift,fixed_basis,0.251513671875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,28,1,before_shift,random_program,0.146044921875,8,0.0,0,1.829105895012617e-05,0,39,0,0
8,28,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,28,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023570796474814415,512,660,0,0
8,28,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002783707925118506,33280,11427,65,6
8,28,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002960959100164473,33280,13734,65,14
8,28,2,before_shift,fixed_basis,0.251513671875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,28,2,before_shift,random_program,0.153076171875,8,0.0,0,1.9458006136119366e-05,0,39,0,0
8,28,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.3749106377363205e-06,0,0,0,0
8,28,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024154095444828272,512,684,0,0
8,28,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002678415970876813,33280,10566,65,3
8,28,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028475410072132945,33280,12628,65,8
8,28,3,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,28,3,after_shift,random_program,0.146044921875,8,0.0,0,2.145790494978428e-05,0,47,0,0
8,28,3,after_shift,frozen_development,0.146044921875,8,0.0,0,7.334048859775066e-06,0,0,0,0
8,28,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023916701320558786,512,672,0,0
8,28,3,after_shift,revised_program,0.483544921875,8,0.0,64,0.0030692920554429293,33280,14690,65,12
8,28,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029352079145610332,33280,13486,65,13
8,28,4,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.58306123316288e-06,0,0,0,0
8,28,4,after_shift,random_program,0.146044921875,8,0.0,0,2.49580480158329e-05,0,58,0,0
8,28,4,after_shift,frozen_development,0.146044921875,8,0.0,0,9.333016350865364e-06,0,0,0,0
8,28,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.000250832992605865,512,766,0,0
8,28,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0029227909399196506,33280,14067,65,6
8,28,4,after_shift,search_from_basis,0.455419921875,8,0.0,64,0.0030514580430462956,33280,15128,65,11
8,28,5,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.457914762198925e-06,0,0,0,0
8,28,5,after_shift,random_program,0.300732421875,8,0.0,0,2.4582957848906517e-05,0,38,0,0
8,28,5,after_shift,frozen_development,0.146044921875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,28,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002442080294713378,512,703,0,0
8,28,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028013329720124602,33280,12449,65,6
8,28,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002814708976075053,33280,12744,65,11
8,29,0,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.3339324444532394e-06,0,0,0,0
8,29,0,before_shift,random_program,0.20932617187500002,8,0.0,0,1.8916907720267773e-05,0,39,0,0
8,29,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,29,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023670797236263752,512,679,0,0
8,29,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027365839341655374,33280,10419,65,4
8,29,0,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.002936333999969065,33280,13614,65,12
8,29,1,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,29,1,before_shift,random_program,0.202294921875,8,0.0,0,1.8874998204410076e-05,0,42,0,0
8,29,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.4160052463412285e-06,0,0,0,0
8,29,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024158298037946224,512,725,0,0
8,29,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002670374931767583,33280,11323,65,7
8,29,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0030400409596040845,33280,14751,65,11
8,29,2,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,29,2,before_shift,random_program,0.153076171875,8,0.0,0,2.1374900825321674e-05,0,51,0,0
8,29,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.041962817311287e-06,0,0,0,0
8,29,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023637490812689066,512,702,0,0
8,29,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002692083944566548,33280,11363,65,4
8,29,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029279589653015137,33280,13814,65,8
8,29,3,after_shift,fixed_basis,0.167138671875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,29,3,after_shift,random_program,0.146044921875,8,0.0,0,2.187490463256836e-05,0,54,0,0
8,29,3,after_shift,frozen_development,0.153076171875,8,0.0,0,7.207971066236496e-06,0,0,0,0
8,29,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024620804470032454,512,652,0,0
8,29,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027838340029120445,33280,11967,65,10
8,29,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.00289891695138067,33280,13337,65,11
8,29,4,after_shift,fixed_basis,0.167138671875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,29,4,after_shift,random_program,0.167138671875,8,0.0,0,1.6791047528386116e-05,0,30,0,0
8,29,4,after_shift,frozen_development,0.153076171875,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,29,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024341605603694916,512,713,0,0
8,29,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028232079930603504,33280,12032,65,6
8,29,4,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.003015124937519431,33280,14985,65,13
8,29,5,after_shift,fixed_basis,0.167138671875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,29,5,after_shift,random_program,0.146044921875,8,0.0,0,2.3041036911308765e-05,0,50,0,0
8,29,5,after_shift,frozen_development,0.153076171875,8,0.0,0,7.0410314947366714e-06,0,0,0,0
8,29,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023550004698336124,512,711,0,0
8,29,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002695041010156274,33280,10985,65,3
8,29,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028797920094802976,33280,12873,65,15
8,30,0,before_shift,fixed_basis,0.202294921875,8,0.0,0,7.208087481558323e-06,0,0,0,0
8,30,0,before_shift,random_program,0.167138671875,8,0.0,0,2.691592089831829e-05,0,78,0,0
8,30,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,6.917049176990986e-06,0,0,0,0
8,30,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.000236417050473392,512,707,0,0
8,30,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0025584999239072204,33280,10451,65,3
8,30,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002777624991722405,33280,12034,65,8
8,30,1,before_shift,fixed_basis,0.202294921875,8,0.0,0,7.541966624557972e-06,0,0,0,0
8,30,1,before_shift,random_program,0.251513671875,8,0.0,0,1.9666971638798714e-05,0,41,0,0
8,30,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,30,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002479169052094221,512,768,0,0
8,30,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026607089675962925,33280,10699,65,5
8,30,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028778749983757734,33280,13118,65,11
8,30,2,before_shift,fixed_basis,0.202294921875,8,0.0,0,7.708906196057796e-06,0,0,0,0
8,30,2,before_shift,random_program,0.160107421875,8,0.0,0,3.508396912366152e-05,0,48,0,0
8,30,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.208087481558323e-06,0,0,0,0
8,30,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002335000317543745,512,645,0,0
8,30,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0025993749732151628,33280,9275,65,0
8,30,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.00282679102383554,33280,12278,65,11
8,30,3,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,30,3,after_shift,random_program,0.153076171875,8,0.0,0,2.2541964426636696e-05,0,69,0,0
8,30,3,after_shift,frozen_development,0.146044921875,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,30,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024170801043510437,512,691,0,0
8,30,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028233330231159925,33280,12324,65,14
8,30,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002940500038675964,33280,13654,65,14
8,30,4,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,30,4,after_shift,random_program,0.160107421875,8,0.0,0,2.050003968179226e-05,0,47,0,0
8,30,4,after_shift,frozen_development,0.146044921875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,30,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023674999829381704,512,644,0,0
8,30,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027337080100551248,33280,11540,65,6
8,30,4,after_shift,search_from_basis,0.483544921875,8,0.0,64,0.00299016700591892,33280,12991,65,12
8,30,5,after_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.3339324444532394e-06,0,0,0,0
8,30,5,after_shift,random_program,0.167138671875,8,0.0,0,1.8874998204410076e-05,0,45,0,0
8,30,5,after_shift,frozen_development,0.146044921875,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,30,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023841694928705692,512,695,0,0
8,30,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028217079816386104,33280,12344,65,5
8,30,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029611249919980764,33280,13616,65,13
8,31,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,31,0,before_shift,random_program,0.146044921875,8,0.0,0,1.8707942217588425e-05,0,37,0,0
8,31,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,8.207978680729866e-06,0,0,0,0
8,31,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002281250199303031,512,599,0,0
8,31,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0024733339669182897,33280,9110,65,6
8,31,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002796374959871173,33280,12449,65,12
8,31,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.4160052463412285e-06,0,0,0,0
8,31,1,before_shift,random_program,0.181201171875,8,0.0,0,2.2500054910779e-05,0,61,0,0
8,31,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,6.95791095495224e-06,0,0,0,0
8,31,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023624999448657036,512,705,0,0
8,31,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027110419468954206,33280,10346,65,6
8,31,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028125829994678497,33280,12023,65,7
8,31,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.6669966802001e-06,0,0,0,0
8,31,2,before_shift,random_program,0.153076171875,8,0.0,0,2.1124957129359245e-05,0,41,0,0
8,31,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,31,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002482089912518859,512,772,0,0
8,31,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027314169565215707,33280,11155,65,5
8,31,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002827791962772608,33280,12216,65,13
8,31,3,after_shift,fixed_basis,0.216357421875,8,0.0,0,7.207971066236496e-06,0,0,0,0
8,31,3,after_shift,random_program,0.146044921875,8,0.0,0,2.195802517235279e-05,0,32,0,0
8,31,3,after_shift,frozen_development,0.153076171875,8,0.0,0,7.125083357095718e-06,0,0,0,0
8,31,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002508750185370445,512,771,0,0
8,31,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002785166958346963,33280,11699,65,13
8,31,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027382500702515244,33280,11420,65,8
8,31,4,after_shift,fixed_basis,0.216357421875,8,0.0,0,7.3749106377363205e-06,0,0,0,0
8,31,4,after_shift,random_program,0.146044921875,8,0.0,0,1.862493809312582e-05,0,42,0,0
8,31,4,after_shift,frozen_development,0.153076171875,8,0.0,0,6.9160014390945435e-06,0,0,0,0
8,31,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024345808196812868,512,667,0,0
8,31,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027308340650051832,33280,10662,65,5
8,31,4,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.0028903750935569406,33280,12709,65,11
8,31,5,after_shift,fixed_basis,0.216357421875,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,31,5,after_shift,random_program,0.19526367187500002,8,0.0,0,2.4667009711265564e-05,0,68,0,0
8,31,5,after_shift,frozen_development,0.153076171875,8,0.0,0,7.1659451350569725e-06,0,0,0,0
8,31,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023904198314994574,512,711,0,0
8,31,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026495419442653656,33280,10652,65,4
8,31,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002820917055942118,33280,12180,65,13
8,32,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.417052984237671e-06,0,0,0,0
8,32,0,before_shift,random_program,0.153076171875,8,0.0,0,2.1125073544681072e-05,0,49,0,0
8,32,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.4999406933784485e-06,0,0,0,0
8,32,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002395829651504755,512,690,0,0
8,32,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002753583015874028,33280,11055,65,4
8,32,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002823749906383455,33280,13041,65,14
8,32,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.542083039879799e-06,0,0,0,0
8,32,1,before_shift,random_program,0.146044921875,8,0.0,0,2.2124964743852615e-05,0,63,0,0
8,32,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.291906513273716e-06,0,0,0,0
8,32,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023674999829381704,512,741,0,0
8,32,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002728500054217875,33280,11117,65,3
8,32,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.003118041902780533,33280,15876,65,13
8,32,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.6249707490205765e-06,0,0,0,0
8,32,2,before_shift,random_program,0.146044921875,8,0.0,0,2.1958956494927406e-05,0,53,0,0
8,32,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,32,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023129105102270842,512,652,0,0
8,32,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0025806670309975743,33280,10056,65,5
8,32,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028306670719757676,33280,12442,65,13
8,32,3,after_shift,fixed_basis,0.202294921875,8,0.0,0,7.582944817841053e-06,0,0,0,0
8,32,3,after_shift,random_program,0.167138671875,8,0.0,0,1.8375110812485218e-05,0,36,0,0
8,32,3,after_shift,frozen_development,0.167138671875,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,32,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023308303207159042,512,655,0,0
8,32,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002944124978967011,33280,13272,65,11
8,32,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029227499617263675,33280,13633,65,14
8,32,4,after_shift,fixed_basis,0.202294921875,8,0.0,0,7.5410353019833565e-06,0,0,0,0
8,32,4,after_shift,random_program,0.167138671875,8,0.0,0,2.008408773690462e-05,0,50,0,0
8,32,4,after_shift,frozen_development,0.167138671875,8,0.0,0,7.417052984237671e-06,0,0,0,0
8,32,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023670797236263752,512,712,0,0
8,32,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027807080186903477,33280,11849,65,4
8,32,4,after_shift,search_from_basis,0.455419921875,8,0.0,64,0.00291162496432662,33280,13694,65,8
8,32,5,after_shift,fixed_basis,0.202294921875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,32,5,after_shift,random_program,0.146044921875,8,0.0,0,2.037500962615013e-05,0,48,0,0
8,32,5,after_shift,frozen_development,0.167138671875,8,0.0,0,6.8749068304896355e-06,0,0,0,0
8,32,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023829203564673662,512,731,0,0
8,32,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002713375026360154,33280,11647,65,5
8,32,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002937166951596737,33280,13995,65,10
8,33,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.500057108700275e-06,0,0,0,0
8,33,0,before_shift,random_program,0.146044921875,8,0.0,0,2.362497616559267e-05,0,55,0,0
8,33,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.417052984237671e-06,0,0,0,0
8,33,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002336249453946948,512,678,0,0
8,33,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028426670469343662,33280,12044,65,3
8,33,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002899209037423134,33280,12758,65,7
8,33,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,33,1,before_shift,random_program,0.153076171875,8,0.0,0,2.045894507318735e-05,0,41,0,0
8,33,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,8.041039109230042e-06,0,0,0,0
8,33,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002442500554025173,512,676,0,0
8,33,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028618340147659183,33280,11935,65,8
8,33,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029627919429913163,33280,13124,65,10
8,33,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.6249707490205765e-06,0,0,0,0
8,33,2,before_shift,random_program,0.160107421875,8,0.0,0,1.783308107405901e-05,0,30,0,0
8,33,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,9.416951797902584e-06,0,0,0,0
8,33,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00025770801585167646,512,745,0,0
8,33,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0030244579538702965,33280,13038,65,6
8,33,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.003087833058089018,33280,13687,65,9
8,33,3,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.541966624557972e-06,0,0,0,0
8,33,3,after_shift,random_program,0.19526367187500002,8,0.0,0,1.9749975763261318e-05,0,42,0,0
8,33,3,after_shift,frozen_development,0.279638671875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,33,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002772919833660126,512,812,0,0
8,33,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0032689579529687762,33280,15830,65,8
8,33,3,after_shift,search_from_basis,0.483544921875,8,0.0,64,0.003233834053389728,33280,15950,65,14
8,33,4,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.4999406933784485e-06,0,0,0,0
8,33,4,after_shift,random_program,0.153076171875,8,0.0,0,1.9249971956014633e-05,0,48,0,0
8,33,4,after_shift,frozen_development,0.279638671875,8,0.0,0,7.334048859775066e-06,0,0,0,0
8,33,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002250840188935399,512,613,0,0
8,33,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002881457912735641,33280,12585,65,6
8,33,4,after_shift,search_from_basis,0.413232421875,8,0.0,64,0.002976957941427827,33280,13940,65,12
8,33,5,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.2910916060209274e-06,0,0,0,0
8,33,5,after_shift,random_program,0.160107421875,8,0.0,0,1.9417027942836285e-05,0,48,0,0
8,33,5,after_shift,frozen_development,0.279638671875,8,0.0,0,7.1660615503787994e-06,0,0,0,0
8,33,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024316704366356134,512,752,0,0
8,33,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028897919692099094,33280,13296,65,3
8,33,5,after_shift,search_from_basis,0.455419921875,8,0.0,64,0.003125416929833591,33280,16882,65,12
8,34,0,before_shift,fixed_basis,0.26557617187500004,8,0.0,0,7.542083039879799e-06,0,0,0,0
8,34,0,before_shift,random_program,0.153076171875,8,0.0,0,2.4542096070945263e-05,0,63,0,0
8,34,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.500057108700275e-06,0,0,0,0
8,34,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024066702462732792,512,715,0,0
8,34,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0025687500601634383,33280,10087,65,3
8,34,0,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.0027767500141635537,33280,11902,65,11
8,34,1,before_shift,fixed_basis,0.26557617187500004,8,0.0,0,7.6249707490205765e-06,0,0,0,0
8,34,1,before_shift,random_program,0.251513671875,8,0.0,0,2.0541949197649956e-05,0,41,0,0
8,34,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.500057108700275e-06,0,0,0,0
8,34,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00025174999609589577,512,708,0,0
8,34,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0025702500715851784,33280,10157,65,5
8,34,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002810208941809833,33280,12222,65,10
8,34,2,before_shift,fixed_basis,0.26557617187500004,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,34,2,before_shift,random_program,0.153076171875,8,0.0,0,1.9333092495799065e-05,0,43,0,0
8,34,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,34,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002405000850558281,512,667,0,0
8,34,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0024296659976243973,33280,8773,65,0
8,34,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0026080419775098562,33280,10772,65,12
8,34,3,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,34,3,after_shift,random_program,0.251513671875,8,0.0,0,2.0749983377754688e-05,0,55,0,0
8,34,3,after_shift,frozen_development,0.160107421875,8,0.0,0,7.1659451350569725e-06,0,0,0,0
8,34,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023504195269197226,512,729,0,0
8,34,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0029246670892462134,33280,14117,65,12
8,34,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0031883749179542065,33280,16832,65,14
8,34,4,after_shift,fixed_basis,0.146044921875,8,0.0,0,9.416020475327969e-06,0,0,0,0
8,34,4,after_shift,random_program,0.146044921875,8,0.0,0,1.9082915969192982e-05,0,45,0,0
8,34,4,after_shift,frozen_development,0.160107421875,8,0.0,0,7.3339324444532394e-06,0,0,0,0
8,34,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023749994579702616,512,681,0,0
8,34,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028041250770911574,33280,12459,65,4
8,34,4,after_shift,search_from_basis,0.483544921875,8,0.0,64,0.003008584026247263,33280,14958,65,15
8,34,5,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.58306123316288e-06,0,0,0,0
8,34,5,after_shift,random_program,0.146044921875,8,0.0,0,1.85410026460886e-05,0,42,0,0
8,34,5,after_shift,frozen_development,0.160107421875,8,0.0,0,7.1249669417738914e-06,0,0,0,0
8,34,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023379095364362001,512,697,0,0
8,34,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026814169250428677,33280,11452,65,5
8,34,5,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.0029063340043649077,33280,13912,65,12
8,35,0,before_shift,fixed_basis,0.160107421875,8,0.0,0,8.041970431804657e-06,0,0,0,0
8,35,0,before_shift,random_program,0.146044921875,8,0.0,0,1.9749975763261318e-05,0,41,0,0
8,35,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.417052984237671e-06,0,0,0,0
8,35,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002531670033931732,512,650,0,0
8,35,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002501665963791311,33280,9552,65,3
8,35,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0026584159350022674,33280,11402,65,13
8,35,1,before_shift,fixed_basis,0.160107421875,8,0.0,0,7.874914444983006e-06,0,0,0,0
8,35,1,before_shift,random_program,0.153076171875,8,0.0,0,1.708301715552807e-05,0,27,0,0
8,35,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,35,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024487508926540613,512,726,0,0
8,35,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028022920014336705,33280,11976,65,4
8,35,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002889708965085447,33280,13307,65,9
8,35,2,before_shift,fixed_basis,0.160107421875,8,0.0,0,7.416936568915844e-06,0,0,0,0
8,35,2,before_shift,random_program,0.153076171875,8,0.0,0,1.89170241355896e-05,0,45,0,0
8,35,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,8.25000461190939e-06,0,0,0,0
8,35,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002399589866399765,512,727,0,0
8,35,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.00274920801166445,33280,11422,65,4
8,35,2,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.0029182080179452896,33280,13669,65,12
8,35,3,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,35,3,after_shift,random_program,0.153076171875,8,0.0,0,2.1875021047890186e-05,0,51,0,0
8,35,3,after_shift,frozen_development,0.146044921875,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,35,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00021691701840609312,512,685,0,0
8,35,3,after_shift,revised_program,0.511669921875,8,0.0,64,0.002928290981799364,33280,13547,65,10
8,35,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002669875044375658,33280,10685,65,12
8,35,4,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,35,4,after_shift,random_program,0.216357421875,8,0.0,0,2.0666979253292084e-05,0,53,0,0
8,35,4,after_shift,frozen_development,0.146044921875,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,35,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024345796555280685,512,736,0,0
8,35,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027132080867886543,33280,11328,65,4
8,35,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.00281654205173254,33280,12547,65,14
8,35,5,after_shift,fixed_basis,0.146044921875,8,0.0,0,7.208087481558323e-06,0,0,0,0
8,35,5,after_shift,random_program,0.167138671875,8,0.0,0,1.950003206729889e-05,0,48,0,0
8,35,5,after_shift,frozen_development,0.146044921875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,35,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023783301003277302,512,716,0,0
8,35,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002694625058211386,33280,10744,65,2
8,35,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029629580676555634,33280,13338,65,16
8,36,0,before_shift,fixed_basis,0.146044921875,8,0.0,0,8.167000487446785e-06,0,0,0,0
8,36,0,before_shift,random_program,0.19526367187500002,8,0.0,0,2.404197584837675e-05,0,64,0,0
8,36,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.58306123316288e-06,0,0,0,0
8,36,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002375839976593852,512,717,0,0
8,36,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026372079737484455,33280,10714,65,6
8,36,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002725707949139178,33280,11569,65,10
8,36,1,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.2909751906991005e-06,0,0,0,0
8,36,1,before_shift,random_program,0.146044921875,8,0.0,0,2.1541956812143326e-05,0,57,0,0
8,36,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.4589625000953674e-06,0,0,0,0
8,36,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002417919458821416,512,673,0,0
8,36,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002609416958875954,33280,10449,65,1
8,36,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002924417029134929,33280,13589,65,15
8,36,2,before_shift,fixed_basis,0.146044921875,8,0.0,0,7.6249707490205765e-06,0,0,0,0
8,36,2,before_shift,random_program,0.146044921875,8,0.0,0,1.9875005818903446e-05,0,43,0,0
8,36,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,6.541959010064602e-06,0,0,0,0
8,36,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002502499846741557,512,685,0,0
8,36,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002779874950647354,33280,11669,65,7
8,36,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.003034583991393447,33280,14801,65,17
8,36,3,after_shift,fixed_basis,0.17416992187500002,8,0.0,0,7.458031177520752e-06,0,0,0,0
8,36,3,after_shift,random_program,0.188232421875,8,0.0,0,2.174999099224806e-05,0,45,0,0
8,36,3,after_shift,frozen_development,0.146044921875,8,0.0,0,7.125083357095718e-06,0,0,0,0
8,36,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024212501011788845,512,729,0,0
8,36,3,after_shift,revised_program,0.455419921875,8,0.0,64,0.0028507920214906335,33280,12664,65,9
8,36,3,after_shift,search_from_basis,0.455419921875,8,0.0,64,0.0027648750692605972,33280,12077,65,8
8,36,4,after_shift,fixed_basis,0.17416992187500002,8,0.0,0,7.291906513273716e-06,0,0,0,0
8,36,4,after_shift,random_program,0.146044921875,8,0.0,0,2.050003968179226e-05,0,44,0,0
8,36,4,after_shift,frozen_development,0.146044921875,8,0.0,0,7.042079232633114e-06,0,0,0,0
8,36,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.000254875048995018,512,706,0,0
8,36,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026985839940607548,33280,11286,65,5
8,36,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002784208976663649,33280,11492,65,8
8,36,5,after_shift,fixed_basis,0.17416992187500002,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,36,5,after_shift,random_program,0.167138671875,8,0.0,0,2.050003968179226e-05,0,51,0,0
8,36,5,after_shift,frozen_development,0.146044921875,8,0.0,0,6.9999368861317635e-06,0,0,0,0
8,36,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024287495762109756,512,716,0,0
8,36,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027570409001782537,33280,11218,65,9
8,36,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002813583007082343,33280,12454,65,12
8,37,0,before_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,37,0,before_shift,random_program,0.153076171875,8,0.0,0,1.8666964024305344e-05,0,36,0,0
8,37,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.1660615503787994e-06,0,0,0,0
8,37,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002447499427944422,512,759,0,0
8,37,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002754957997240126,33280,11948,65,1
8,37,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029538749950006604,33280,13858,65,11
8,37,1,before_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,37,1,before_shift,random_program,0.146044921875,8,0.0,0,1.937500201165676e-05,0,45,0,0
8,37,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,8.792034350335598e-06,0,0,0,0
8,37,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024391699116677046,512,641,0,0
8,37,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002598999999463558,33280,9682,65,3
8,37,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002766875084489584,33280,11734,65,12
8,37,2,before_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.6669966802001e-06,0,0,0,0
8,37,2,before_shift,random_program,0.202294921875,8,0.0,0,2.304196823388338e-05,0,49,0,0
8,37,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,37,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023616605903953314,512,702,0,0
8,37,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027511250227689743,33280,11219,65,4
8,37,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028295000083744526,33280,12862,65,9
8,37,3,after_shift,fixed_basis,0.181201171875,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,37,3,after_shift,random_program,0.153076171875,8,0.0,0,1.89170241355896e-05,0,38,0,0
8,37,3,after_shift,frozen_development,0.146044921875,8,0.0,0,8.08399636298418e-06,0,0,0,0
8,37,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024295796174556017,512,708,0,0
8,37,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.003031749976798892,33280,14708,65,14
8,37,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.003011832945048809,33280,14194,65,12
8,37,4,after_shift,fixed_basis,0.181201171875,8,0.0,0,7.541966624557972e-06,0,0,0,0
8,37,4,after_shift,random_program,0.17416992187500002,8,0.0,0,2.2916006855666637e-05,0,61,0,0
8,37,4,after_shift,frozen_development,0.146044921875,8,0.0,0,6.625079549849033e-06,0,0,0,0
8,37,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00022620894014835358,512,634,0,0
8,37,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026795410085469484,33280,11011,65,5
8,37,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002763165975920856,33280,11728,65,12
8,37,5,after_shift,fixed_basis,0.181201171875,8,0.0,0,7.3339324444532394e-06,0,0,0,0
8,37,5,after_shift,random_program,0.202294921875,8,0.0,0,2.26249685510993e-05,0,53,0,0
8,37,5,after_shift,frozen_development,0.146044921875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,37,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024379102978855371,512,626,0,0
8,37,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0025664999848231673,33280,9819,65,4
8,37,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027044580783694983,33280,11391,65,9
8,38,0,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.541966624557972e-06,0,0,0,0
8,38,0,before_shift,random_program,0.153076171875,8,0.0,0,2.4707987904548645e-05,0,65,0,0
8,38,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.4999406933784485e-06,0,0,0,0
8,38,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023804104421287775,512,675,0,0
8,38,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002689791959710419,33280,10098,65,2
8,38,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002734250039793551,33280,12259,65,14
8,38,1,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.500057108700275e-06,0,0,0,0
8,38,1,before_shift,random_program,0.146044921875,8,0.0,0,2.1000043489038944e-05,0,38,0,0
8,38,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.166992872953415e-06,0,0,0,0
8,38,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023270898964256048,512,709,0,0
8,38,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.0027874999213963747,33280,11598,65,6
8,38,1,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029382919892668724,33280,13602,65,11
8,38,2,before_shift,fixed_basis,0.153076171875,8,0.0,0,7.209018804132938e-06,0,0,0,0
8,38,2,before_shift,random_program,0.146044921875,8,0.0,0,1.9749975763261318e-05,0,43,0,0
8,38,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,6.958027370274067e-06,0,0,0,0
8,38,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024154200218617916,512,750,0,0
8,38,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002791707986034453,33280,12498,65,4
8,38,2,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0030220000771805644,33280,15345,65,19
8,38,3,after_shift,fixed_basis,0.160107421875,8,0.0,0,7.791910320520401e-06,0,0,0,0
8,38,3,after_shift,random_program,0.160107421875,8,0.0,0,1.950003206729889e-05,0,41,0,0
8,38,3,after_shift,frozen_development,0.216357421875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,38,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023966701701283455,512,733,0,0
8,38,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0030386250000447035,33280,14030,65,12
8,38,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0029108329908922315,33280,13289,65,14
8,38,4,after_shift,fixed_basis,0.160107421875,8,0.0,0,7.750000804662704e-06,0,0,0,0
8,38,4,after_shift,random_program,0.160107421875,8,0.0,0,1.9708997569978237e-05,0,44,0,0
8,38,4,after_shift,frozen_development,0.216357421875,8,0.0,0,6.9160014390945435e-06,0,0,0,0
8,38,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024099997244775295,512,710,0,0
8,38,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0026768329553306103,33280,11324,65,3
8,38,4,after_shift,search_from_basis,0.511669921875,8,0.0,64,0.0028567080153152347,33280,13379,65,10
8,38,5,after_shift,fixed_basis,0.160107421875,8,0.0,0,7.3750270530581474e-06,0,0,0,0
8,38,5,after_shift,random_program,0.146044921875,8,0.0,0,2.475001383572817e-05,0,62,0,0
8,38,5,after_shift,frozen_development,0.216357421875,8,0.0,0,6.709014996886253e-06,0,0,0,0
8,38,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023045798297971487,512,635,0,0
8,38,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028112909058108926,33280,11219,65,3
8,38,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028520000632852316,33280,12785,65,9
8,39,0,before_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.541966624557972e-06,0,0,0,0
8,39,0,before_shift,random_program,0.146044921875,8,0.0,0,2.050003968179226e-05,0,47,0,0
8,39,0,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.6249707490205765e-06,0,0,0,0
8,39,0,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002434590132907033,512,666,0,0
8,39,0,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002604750101454556,33280,9817,65,1
8,39,0,before_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0028249999741092324,33280,12573,65,10
8,39,1,before_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.3749106377363205e-06,0,0,0,0
8,39,1,before_shift,random_program,0.153076171875,8,0.0,0,2.2707972675561905e-05,0,59,0,0
8,39,1,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.1660615503787994e-06,0,0,0,0
8,39,1,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002365829423069954,512,709,0,0
8,39,1,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002684999955818057,33280,10857,65,4
8,39,1,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.0028262919513508677,33280,12276,65,7
8,39,2,before_shift,fixed_basis,0.19526367187500002,8,0.0,0,7.95908272266388e-06,0,0,0,0
8,39,2,before_shift,random_program,0.146044921875,8,0.0,0,2.0875013433396816e-05,0,39,0,0
8,39,2,before_shift,frozen_development,0.5679199218750001,8,0.0,0,7.292022928595543e-06,0,0,0,0
8,39,2,before_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002619579900056124,512,748,0,0
8,39,2,before_shift,revised_program,0.5679199218750001,8,0.0,64,0.002754374989308417,33280,11703,65,2
8,39,2,before_shift,search_from_basis,0.511669921875,8,0.0,64,0.0028375419788062572,33280,12812,65,13
8,39,3,after_shift,fixed_basis,0.167138671875,8,0.0,0,7.333001121878624e-06,0,0,0,0
8,39,3,after_shift,random_program,0.146044921875,8,0.0,0,2.558401320129633e-05,0,60,0,0
8,39,3,after_shift,frozen_development,0.153076171875,8,0.0,0,7.082941010594368e-06,0,0,0,0
8,39,3,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00023104099091142416,512,657,0,0
8,39,3,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002926875022239983,33280,13447,65,12
8,39,3,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027982500614598393,33280,11709,65,11
8,39,4,after_shift,fixed_basis,0.167138671875,8,0.0,0,7.2499969974160194e-06,0,0,0,0
8,39,4,after_shift,random_program,0.160107421875,8,0.0,0,2.2541964426636696e-05,0,52,0,0
8,39,4,after_shift,frozen_development,0.153076171875,8,0.0,0,8.040922693908215e-06,0,0,0,0
8,39,4,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.00024454097729176283,512,721,0,0
8,39,4,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.0028686249861493707,33280,12743,65,1
8,39,4,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.002791917067952454,33280,11569,65,9
8,39,5,after_shift,fixed_basis,0.167138671875,8,0.0,0,7.3749106377363205e-06,0,0,0,0
8,39,5,after_shift,random_program,0.146044921875,8,0.0,0,1.970806624740362e-05,0,51,0,0
8,39,5,after_shift,frozen_development,0.153076171875,8,0.0,0,7.083057425916195e-06,0,0,0,0
8,39,5,after_shift,current_greedy,0.5679199218750001,8,0.0,64,0.0002427079016342759,512,663,0,0
8,39,5,after_shift,revised_program,0.5679199218750001,8,0.0,64,0.002888042014092207,33280,13047,65,1
8,39,5,after_shift,search_from_basis,0.5679199218750001,8,0.0,64,0.0027733329916372895,33280,11641,65,12
12,0,0,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.3332930393517017e-05,0,0,0,0
12,0,0,before_shift,random_program,0.089190673828125,12,0.0,0,3.7125078961253166e-05,0,93,0,0
12,0,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3208948075771332e-05,0,0,0,0
12,0,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004651669878512621,768,1637,0,0
12,0,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0042645829962566495,49920,16783,65,2
12,0,0,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.0049802500288933516,49920,23726,65,18
12,0,1,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,0,1,before_shift,random_program,0.089190673828125,12,0.0,0,3.8624973967671394e-05,0,129,0,0
12,0,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3167038559913635e-05,0,0,0,0
12,0,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004739159485325217,768,1418,0,0
12,0,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004502209019847214,49920,18092,65,7
12,0,1,before_shift,search_from_basis,0.429034423828125,12,0.0,64,0.0047025419771671295,49920,21009,65,18
12,0,2,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.90419377759099e-05,0,0,0,0
12,0,2,before_shift,random_program,0.090362548828125,12,0.0,0,3.7792022339999676e-05,0,104,0,0
12,0,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,0,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005289169494062662,768,1567,0,0
12,0,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0043880000011995435,49920,17558,65,8
12,0,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004769582999870181,49920,20700,65,20
12,0,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2375065125524998e-05,0,0,0,0
12,0,3,after_shift,random_program,0.12669067382812502,12,0.0,0,3.574998117983341e-05,0,104,0,0
12,0,3,after_shift,frozen_development,0.096221923828125,12,0.0,0,1.2459000572562218e-05,0,0,0,0
12,0,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004800830502063036,768,1508,0,0
12,0,3,after_shift,revised_program,0.494659423828125,12,0.0,64,0.004646499990485609,49920,20209,65,12
12,0,3,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004860540968365967,49920,21902,65,10
12,0,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3082986697554588e-05,0,0,0,0
12,0,4,after_shift,random_program,0.09387817382812501,12,0.0,0,3.629201091825962e-05,0,99,0,0
12,0,4,after_shift,frozen_development,0.096221923828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,0,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.00048349995631724596,768,1531,0,0
12,0,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004589542048051953,49920,20014,65,11
12,0,4,after_shift,search_from_basis,0.405596923828125,12,0.0,64,0.0049758750246837735,49920,23387,65,18
12,0,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2791017070412636e-05,0,0,0,0
12,0,5,after_shift,random_program,0.09270629882812499,12,0.0,0,3.774999640882015e-05,0,117,0,0
12,0,5,after_shift,frozen_development,0.096221923828125,12,0.0,0,1.2959004379808903e-05,0,0,0,0
12,0,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.00047425006050616503,768,1520,0,0
12,0,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004621083033271134,49920,20172,65,5
12,0,5,after_shift,search_from_basis,0.269659423828125,12,0.0,64,0.004989458015188575,49920,25276,65,12
12,1,0,before_shift,fixed_basis,0.127862548828125,12,0.0,0,1.2541073374450207e-05,0,0,0,0
12,1,0,before_shift,random_program,0.09270629882812499,12,0.0,0,3.683299291878939e-05,0,99,0,0
12,1,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2708012945950031e-05,0,0,0,0
12,1,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004969999426975846,768,1564,0,0
12,1,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004165042075328529,49920,14289,65,5
12,1,0,before_shift,search_from_basis,0.458331298828125,12,0.0,64,0.004544458002783358,49920,21118,65,12
12,1,1,before_shift,fixed_basis,0.127862548828125,12,0.0,0,1.6542035154998302e-05,0,0,0,0
12,1,1,before_shift,random_program,0.089190673828125,12,0.0,0,3.758398815989494e-05,0,117,0,0
12,1,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.391698606312275e-05,0,0,0,0
12,1,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.000493332976475358,768,1600,0,0
12,1,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0043195419711992145,49920,16156,65,7
12,1,1,before_shift,search_from_basis,0.32122192382812503,12,0.0,64,0.004829208948649466,49920,22226,65,12
12,1,2,before_shift,fixed_basis,0.127862548828125,12,0.0,0,1.2042000889778137e-05,0,0,0,0
12,1,2,before_shift,random_program,0.100909423828125,12,0.0,0,4.4042011722922325e-05,0,124,0,0
12,1,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3332930393517017e-05,0,0,0,0
12,1,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005010829772800207,768,1609,0,0
12,1,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004663540981709957,49920,19026,65,4
12,1,2,before_shift,search_from_basis,0.41965942382812504,12,0.0,64,0.004700624966062605,49920,21332,65,18
12,1,3,after_shift,fixed_basis,0.09856567382812499,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,1,3,after_shift,random_program,0.089190673828125,12,0.0,0,3.604090306907892e-05,0,99,0,0
12,1,3,after_shift,frozen_development,0.095050048828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,1,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005032919580116868,768,1626,0,0
12,1,3,after_shift,revised_program,0.43840942382812503,12,0.0,64,0.005014750058762729,49920,24163,65,13
12,1,3,after_shift,search_from_basis,0.36340942382812497,12,0.0,64,0.004849249962717295,49920,21047,65,14
12,1,4,after_shift,fixed_basis,0.09856567382812499,12,0.0,0,1.2375065125524998e-05,0,0,0,0
12,1,4,after_shift,random_program,0.09270629882812499,12,0.0,0,4.0416023693978786e-05,0,127,0,0
12,1,4,after_shift,frozen_development,0.095050048828125,12,0.0,0,1.3791024684906006e-05,0,0,0,0
12,1,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004917080514132977,768,1519,0,0
12,1,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004422083962708712,49920,16973,65,13
12,1,4,after_shift,search_from_basis,0.23450317382812502,12,0.0,64,0.004946709028445184,49920,22979,65,12
12,1,5,after_shift,fixed_basis,0.09856567382812499,12,0.0,0,1.2416974641382694e-05,0,0,0,0
12,1,5,after_shift,random_program,0.114971923828125,12,0.0,0,3.887503407895565e-05,0,114,0,0
12,1,5,after_shift,frozen_development,0.095050048828125,12,0.0,0,1.2708012945950031e-05,0,0,0,0
12,1,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004979170626029372,768,1560,0,0
12,1,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.0045529999770224094,49920,18561,65,4
12,1,5,after_shift,search_from_basis,0.347003173828125,12,0.0,64,0.004770833067595959,49920,21566,65,14
12,2,0,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.4708028174936771e-05,0,0,0,0
12,2,0,before_shift,random_program,0.095050048828125,12,0.0,0,3.4958007745444775e-05,0,84,0,0
12,2,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.237494871020317e-05,0,0,0,0
12,2,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004887500545009971,768,1591,0,0
12,2,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004213040927425027,49920,16516,65,3
12,2,0,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004899916937574744,49920,22319,65,18
12,2,1,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3582990504801273e-05,0,0,0,0
12,2,1,before_shift,random_program,0.090362548828125,12,0.0,0,4.6459026634693146e-05,0,96,0,0
12,2,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,2,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004990410525351763,768,1659,0,0
12,2,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0042920829728245735,49920,16762,65,6
12,2,1,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004735541995614767,49920,21695,65,19
12,2,2,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2499978765845299e-05,0,0,0,0
12,2,2,before_shift,random_program,0.089190673828125,12,0.0,0,4.104094114154577e-05,0,124,0,0
12,2,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3040960766375065e-05,0,0,0,0
12,2,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005169999785721302,768,1508,0,0
12,2,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004245957941748202,49920,16736,65,10
12,2,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004653334035538137,49920,19640,65,18
12,2,3,after_shift,fixed_basis,0.106768798828125,12,0.0,0,1.3333046808838844e-05,0,0,0,0
12,2,3,after_shift,random_program,0.091534423828125,12,0.0,0,3.883300814777613e-05,0,107,0,0
12,2,3,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.3375072740018368e-05,0,0,0,0
12,2,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005099170375615358,768,1546,0,0
12,2,3,after_shift,revised_program,0.46653442382812504,12,0.0,64,0.0049794589867815375,49920,24185,65,12
12,2,3,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.005082792020402849,49920,25044,65,15
12,2,4,after_shift,fixed_basis,0.106768798828125,12,0.0,0,1.2582982890307903e-05,0,0,0,0
12,2,4,after_shift,random_program,0.090362548828125,12,0.0,0,3.5375007428228855e-05,0,97,0,0
12,2,4,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.2082979083061218e-05,0,0,0,0
12,2,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004992919275537133,768,1601,0,0
12,2,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.0045719590270891786,49920,19003,65,8
12,2,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004672709037549794,49920,20213,65,16
12,2,5,after_shift,fixed_basis,0.106768798828125,12,0.0,0,1.2209056876599789e-05,0,0,0,0
12,2,5,after_shift,random_program,0.089190673828125,12,0.0,0,3.487500362098217e-05,0,96,0,0
12,2,5,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.2875068932771683e-05,0,0,0,0
12,2,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005142079899087548,768,1743,0,0
12,2,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004468499915674329,49920,17804,65,4
12,2,5,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004734333953820169,49920,22261,65,19
12,3,0,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2416043318808079e-05,0,0,0,0
12,3,0,before_shift,random_program,0.091534423828125,12,0.0,0,3.774999640882015e-05,0,105,0,0
12,3,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2541073374450207e-05,0,0,0,0
12,3,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005160409491509199,768,1613,0,0
12,3,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004151666071265936,49920,16085,65,9
12,3,0,before_shift,search_from_basis,0.4571594238281251,12,0.0,64,0.0048908330500125885,49920,23085,65,16
12,3,1,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2167030945420265e-05,0,0,0,0
12,3,1,before_shift,random_program,0.089190673828125,12,0.0,0,4.158297087997198e-05,0,124,0,0
12,3,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3582990504801273e-05,0,0,0,0
12,3,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005091660423204303,768,1593,0,0
12,3,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004273500060662627,49920,16550,65,8
12,3,1,before_shift,search_from_basis,0.34465942382812503,12,0.0,64,0.00491237489040941,49920,24475,65,13
12,3,2,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2582982890307903e-05,0,0,0,0
12,3,2,before_shift,random_program,0.09270629882812499,12,0.0,0,3.9749895222485065e-05,0,113,0,0
12,3,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,3,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.000491832965053618,768,1497,0,0
12,3,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004414584022015333,49920,17327,65,6
12,3,2,before_shift,search_from_basis,0.32590942382812504,12,0.0,64,0.004821417038328946,49920,22175,65,14
12,3,3,after_shift,fixed_basis,0.13255004882812502,12,0.0,0,1.2457952834665775e-05,0,0,0,0
12,3,3,after_shift,random_program,0.09387817382812501,12,0.0,0,3.3624935895204544e-05,0,90,0,0
12,3,3,after_shift,frozen_development,0.091534423828125,12,0.0,0,1.2416974641382694e-05,0,0,0,0
12,3,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.000497999950312078,768,1502,0,0
12,3,3,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004994042101316154,49920,23963,65,9
12,3,3,after_shift,search_from_basis,0.42434692382812506,12,0.0,64,0.004749041981995106,49920,19782,65,11
12,3,4,after_shift,fixed_basis,0.13255004882812502,12,0.0,0,1.237494871020317e-05,0,0,0,0
12,3,4,after_shift,random_program,0.09270629882812499,12,0.0,0,3.791693598031998e-05,0,115,0,0
12,3,4,after_shift,frozen_development,0.091534423828125,12,0.0,0,1.2459000572562218e-05,0,0,0,0
12,3,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.000516916043125093,768,1690,0,0
12,3,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004482333082705736,49920,17369,65,6
12,3,4,after_shift,search_from_basis,0.39622192382812504,12,0.0,64,0.0049573329742997885,49920,23373,65,15
12,3,5,after_shift,fixed_basis,0.13255004882812502,12,0.0,0,1.295795664191246e-05,0,0,0,0
12,3,5,after_shift,random_program,0.09387817382812501,12,0.0,0,3.8125086575746536e-05,0,114,0,0
12,3,5,after_shift,frozen_development,0.091534423828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,3,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005101669812574983,768,1620,0,0
12,3,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004209290957078338,49920,15922,65,3
12,3,5,after_shift,search_from_basis,0.335284423828125,12,0.0,64,0.0046963749919086695,49920,20979,65,20
12,4,0,before_shift,fixed_basis,0.102081298828125,12,0.0,0,1.2875068932771683e-05,0,0,0,0
12,4,0,before_shift,random_program,0.089190673828125,12,0.0,0,4.4665997847914696e-05,0,121,0,0
12,4,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2958073057234287e-05,0,0,0,0
12,4,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004874579608440399,768,1549,0,0
12,4,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004129749955609441,49920,15178,65,9
12,4,0,before_shift,search_from_basis,0.46184692382812503,12,0.0,64,0.004620500025339425,49920,19961,65,13
12,4,1,before_shift,fixed_basis,0.102081298828125,12,0.0,0,1.5625031664967537e-05,0,0,0,0
12,4,1,before_shift,random_program,0.109112548828125,12,0.0,0,3.6792014725506306e-05,0,114,0,0
12,4,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.337495632469654e-05,0,0,0,0
12,4,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004952909657731652,768,1588,0,0
12,4,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004356207908131182,49920,16679,65,7
12,4,1,before_shift,search_from_basis,0.36340942382812497,12,0.0,64,0.004811833030544221,49920,22020,65,19
12,4,2,before_shift,fixed_basis,0.102081298828125,12,0.0,0,1.254095695912838e-05,0,0,0,0
12,4,2,before_shift,random_program,0.089190673828125,12,0.0,0,3.6415993236005306e-05,0,90,0,0
12,4,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.325004268437624e-05,0,0,0,0
12,4,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.00048795901238918304,768,1544,0,0
12,4,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004296625033020973,49920,15758,65,8
12,4,2,before_shift,search_from_basis,0.36340942382812497,12,0.0,64,0.00509637501090765,49920,21255,65,20
12,4,3,after_shift,fixed_basis,0.114971923828125,12,0.0,0,1.333397813141346e-05,0,0,0,0
12,4,3,after_shift,random_program,0.089190673828125,12,0.0,0,4.2458996176719666e-05,0,105,0,0
12,4,3,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.3542012311518192e-05,0,0,0,0
12,4,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005204590270295739,768,1637,0,0
12,4,3,after_shift,revised_program,0.400909423828125,12,0.0,64,0.004991208086721599,49920,21915,65,15
12,4,3,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004636542056687176,49920,18456,65,14
12,4,4,after_shift,fixed_basis,0.114971923828125,12,0.0,0,1.3915938325226307e-05,0,0,0,0
12,4,4,after_shift,random_program,0.090362548828125,12,0.0,0,3.604101948440075e-05,0,105,0,0
12,4,4,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.4082994312047958e-05,0,0,0,0
12,4,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.00048404198605567217,768,1413,0,0
12,4,4,after_shift,revised_program,0.494659423828125,12,0.0,64,0.004256959073245525,49920,15918,65,4
12,4,4,after_shift,search_from_basis,0.41965942382812504,12,0.0,64,0.004604916903190315,49920,19389,65,11
12,4,5,after_shift,fixed_basis,0.114971923828125,12,0.0,0,1.2542004697024822e-05,0,0,0,0
12,4,5,after_shift,random_program,0.090362548828125,12,0.0,0,4.0624989196658134e-05,0,127,0,0
12,4,5,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.2875068932771683e-05,0,0,0,0
12,4,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004993330221623182,768,1593,0,0
12,4,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.00430979102384299,49920,16794,65,7
12,4,5,after_shift,search_from_basis,0.46653442382812504,12,0.0,64,0.004644125001505017,49920,19947,65,15
12,5,0,before_shift,fixed_basis,0.11028442382812502,12,0.0,0,1.3625016435980797e-05,0,0,0,0
12,5,0,before_shift,random_program,0.09973754882812501,12,0.0,0,3.9958045817911625e-05,0,122,0,0
12,5,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2708944268524647e-05,0,0,0,0
12,5,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005010829772800207,768,1584,0,0
12,5,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004308708012104034,49920,16094,65,8
12,5,0,before_shift,search_from_basis,0.36340942382812497,12,0.0,64,0.00482479203492403,49920,21300,65,18
12,5,1,before_shift,fixed_basis,0.11028442382812502,12,0.0,0,2.1541956812143326e-05,0,0,0,0
12,5,1,before_shift,random_program,0.091534423828125,12,0.0,0,4.3459003791213036e-05,0,101,0,0
12,5,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3459008187055588e-05,0,0,0,0
12,5,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004947499837726355,768,1566,0,0
12,5,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004422291996888816,49920,17268,65,8
12,5,1,before_shift,search_from_basis,0.475909423828125,12,0.0,64,0.004724917002022266,49920,20369,65,16
12,5,2,before_shift,fixed_basis,0.11028442382812502,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,5,2,before_shift,random_program,0.090362548828125,12,0.0,0,4.1209044866263866e-05,0,122,0,0
12,5,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3459008187055588e-05,0,0,0,0
12,5,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004899590276181698,768,1506,0,0
12,5,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.00462024996522814,49920,18243,65,5
12,5,2,before_shift,search_from_basis,0.45950317382812506,12,0.0,64,0.0046562920324504375,49920,20635,65,19
12,5,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2583914212882519e-05,0,0,0,0
12,5,3,after_shift,random_program,0.095050048828125,12,0.0,0,3.933301195502281e-05,0,122,0,0
12,5,3,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,5,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005148339550942183,768,1620,0,0
12,5,3,after_shift,revised_program,0.43840942382812503,12,0.0,64,0.004996458999812603,49920,24333,65,14
12,5,3,after_shift,search_from_basis,0.36340942382812497,12,0.0,64,0.005084458040073514,49920,24874,65,19
12,5,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2542004697024822e-05,0,0,0,0
12,5,4,after_shift,random_program,0.090362548828125,12,0.0,0,3.8499943912029266e-05,0,97,0,0
12,5,4,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.2791948392987251e-05,0,0,0,0
12,5,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005228749942034483,768,1731,0,0
12,5,4,after_shift,revised_program,0.4571594238281251,12,0.0,64,0.004844333045184612,49920,22593,65,7
12,5,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.005018708994612098,49920,24572,65,16
12,5,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2208940461277962e-05,0,0,0,0
12,5,5,after_shift,random_program,0.09270629882812499,12,0.0,0,3.925000783056021e-05,0,96,0,0
12,5,5,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.2708012945950031e-05,0,0,0,0
12,5,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004673340590670705,768,1395,0,0
12,5,5,after_shift,revised_program,0.494659423828125,12,0.0,64,0.004683834034949541,49920,19175,65,4
12,5,5,after_shift,search_from_basis,0.46653442382812504,12,0.0,64,0.004644666914828122,49920,21074,65,18
12,6,0,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2750038877129555e-05,0,0,0,0
12,6,0,before_shift,random_program,0.09856567382812499,12,0.0,0,3.733392804861069e-05,0,110,0,0
12,6,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.291697844862938e-05,0,0,0,0
12,6,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.000507415970787406,768,1657,0,0
12,6,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004335499950684607,49920,16864,65,6
12,6,0,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004781208001077175,49920,21054,65,20
12,6,1,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.320790033787489e-05,0,0,0,0
12,6,1,before_shift,random_program,0.125518798828125,12,0.0,0,3.7792022339999676e-05,0,117,0,0
12,6,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.4082994312047958e-05,0,0,0,0
12,6,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005017089424654841,768,1601,0,0
12,6,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004448542022146285,49920,17570,65,6
12,6,1,before_shift,search_from_basis,0.365753173828125,12,0.0,64,0.004875249927863479,49920,22098,65,10
12,6,2,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2499978765845299e-05,0,0,0,0
12,6,2,before_shift,random_program,0.090362548828125,12,0.0,0,3.929098602384329e-05,0,115,0,0
12,6,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3249926269054413e-05,0,0,0,0
12,6,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.000498458044603467,768,1529,0,0
12,6,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0045661249896511436,49920,18025,65,5
12,6,2,before_shift,search_from_basis,0.36340942382812497,12,0.0,64,0.0047724590403959155,49920,22499,65,17
12,6,3,after_shift,fixed_basis,0.091534423828125,12,0.0,0,1.2749922461807728e-05,0,0,0,0
12,6,3,after_shift,random_program,0.09270629882812499,12,0.0,0,3.645906690508127e-05,0,106,0,0
12,6,3,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,6,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005021250108256936,768,1641,0,0
12,6,3,after_shift,revised_program,0.24153442382812504,12,0.0,64,0.005253667011857033,49920,27582,65,17
12,6,3,after_shift,search_from_basis,0.21809692382812504,12,0.0,64,0.005384999909438193,49920,25813,65,13
12,6,4,after_shift,fixed_basis,0.091534423828125,12,0.0,0,1.329102087765932e-05,0,0,0,0
12,6,4,after_shift,random_program,0.090362548828125,12,0.0,0,4.1207997128367424e-05,0,132,0,0
12,6,4,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,6,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005054579814895988,768,1623,0,0
12,6,4,after_shift,revised_program,0.494659423828125,12,0.0,64,0.0049089581007137895,49920,21990,65,15
12,6,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.00477337499614805,49920,20949,65,20
12,6,5,after_shift,fixed_basis,0.091534423828125,12,0.0,0,1.4249933883547783e-05,0,0,0,0
12,6,5,after_shift,random_program,0.089190673828125,12,0.0,0,3.99160198867321e-05,0,108,0,0
12,6,5,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.266703475266695e-05,0,0,0,0
12,6,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005040419055148959,768,1499,0,0
12,6,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.00443245901260525,49920,17347,65,5
12,6,5,after_shift,search_from_basis,0.42434692382812506,12,0.0,64,0.004827958066016436,49920,22903,65,18
12,7,0,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.2708012945950031e-05,0,0,0,0
12,7,0,before_shift,random_program,0.096221923828125,12,0.0,0,4.058307968080044e-05,0,120,0,0
12,7,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2541073374450207e-05,0,0,0,0
12,7,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005167500348761678,768,1638,0,0
12,7,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0043975000735372305,49920,18353,65,7
12,7,0,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004898583050817251,49920,22959,65,21
12,7,1,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.354096457362175e-05,0,0,0,0
12,7,1,before_shift,random_program,0.16419067382812502,12,0.0,0,4.270905628800392e-05,0,133,0,0
12,7,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,7,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005088750040158629,768,1583,0,0
12,7,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004323499975726008,49920,17335,65,7
12,7,1,before_shift,search_from_basis,0.400909423828125,12,0.0,64,0.0048934160731732845,49920,23181,65,18
12,7,2,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.2290896847844124e-05,0,0,0,0
12,7,2,before_shift,random_program,0.091534423828125,12,0.0,0,3.8499943912029266e-05,0,116,0,0
12,7,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.333397813141346e-05,0,0,0,0
12,7,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005089580081403255,768,1605,0,0
12,7,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004481749958358705,49920,17116,65,3
12,7,2,before_shift,search_from_basis,0.475909423828125,12,0.0,64,0.0047544160624966025,49920,20283,65,18
12,7,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2666918337345123e-05,0,0,0,0
12,7,3,after_shift,random_program,0.091534423828125,12,0.0,0,4.254095256328583e-05,0,142,0,0
12,7,3,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2874952517449856e-05,0,0,0,0
12,7,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005212080432102084,768,1733,0,0
12,7,3,after_shift,revised_program,0.39153442382812503,12,0.0,64,0.005134499981068075,49920,25386,65,17
12,7,3,after_shift,search_from_basis,0.25090942382812503,12,0.0,64,0.005351125029847026,49920,26235,65,19
12,7,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.225003506988287e-05,0,0,0,0
12,7,4,after_shift,random_program,0.089190673828125,12,0.0,0,3.666698466986418e-05,0,105,0,0
12,7,4,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.3165990822017193e-05,0,0,0,0
12,7,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004881670465692878,768,1604,0,0
12,7,4,after_shift,revised_program,0.46653442382812504,12,0.0,64,0.004655000055208802,49920,20938,65,10
12,7,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.00476212496869266,49920,21891,65,19
12,7,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2459000572562218e-05,0,0,0,0
12,7,5,after_shift,random_program,0.089190673828125,12,0.0,0,3.8082944229245186e-05,0,117,0,0
12,7,5,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.3208016753196716e-05,0,0,0,0
12,7,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004883329384028912,768,1499,0,0
12,7,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004383165971376002,49920,17317,65,13
12,7,5,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004975665942765772,49920,24674,65,23
12,8,0,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2791948392987251e-05,0,0,0,0
12,8,0,before_shift,random_program,0.090362548828125,12,0.0,0,3.5541015677154064e-05,0,99,0,0
12,8,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,8,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005108329933136702,768,1773,0,0
12,8,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004625083995051682,49920,18697,65,7
12,8,0,before_shift,search_from_basis,0.405596923828125,12,0.0,64,0.005021166987717152,49920,25960,65,20
12,8,1,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3249926269054413e-05,0,0,0,0
12,8,1,before_shift,random_program,0.091534423828125,12,0.0,0,3.866699989885092e-05,0,96,0,0
12,8,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2665987014770508e-05,0,0,0,0
12,8,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005164589965716004,768,1710,0,0
12,8,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004518250003457069,49920,19441,65,6
12,8,1,before_shift,search_from_basis,0.475909423828125,12,0.0,64,0.005065417033620179,49920,25515,65,14
12,8,2,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2375065125524998e-05,0,0,0,0
12,8,2,before_shift,random_program,0.11145629882812501,12,0.0,0,3.562506753951311e-05,0,96,0,0
12,8,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3415934517979622e-05,0,0,0,0
12,8,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005022920668125153,768,1555,0,0
12,8,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004356416990049183,49920,16618,65,5
12,8,2,before_shift,search_from_basis,0.43840942382812503,12,0.0,64,0.005019083037041128,49920,24570,65,13
12,8,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2333039194345474e-05,0,0,0,0
12,8,3,after_shift,random_program,0.095050048828125,12,0.0,0,3.612495493143797e-05,0,108,0,0
12,8,3,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.2333039194345474e-05,0,0,0,0
12,8,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004931670846417546,768,1531,0,0
12,8,3,after_shift,revised_program,0.494659423828125,12,0.0,64,0.004771332954987884,49920,21466,65,18
12,8,3,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004539250046946108,49920,19190,65,18
12,8,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3165990822017193e-05,0,0,0,0
12,8,4,after_shift,random_program,0.097393798828125,12,0.0,0,3.795791417360306e-05,0,112,0,0
12,8,4,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.2750038877129555e-05,0,0,0,0
12,8,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004904159577563405,768,1665,0,0
12,8,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.0043409999925643206,49920,17850,65,5
12,8,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004757957998663187,49920,22445,65,21
12,8,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2209056876599789e-05,0,0,0,0
12,8,5,after_shift,random_program,0.089190673828125,12,0.0,0,3.679096698760986e-05,0,120,0,0
12,8,5,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.2459000572562218e-05,0,0,0,0
12,8,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004979580407962203,768,1611,0,0
12,8,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004382833954878151,49920,17506,65,7
12,8,5,after_shift,search_from_basis,0.393878173828125,12,0.0,64,0.004863291047513485,49920,23708,65,17
12,9,0,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2457952834665775e-05,0,0,0,0
12,9,0,before_shift,random_program,0.096221923828125,12,0.0,0,3.366696182638407e-05,0,90,0,0
12,9,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2750038877129555e-05,0,0,0,0
12,9,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.00047920795623213053,768,1457,0,0
12,9,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004184291930869222,49920,15936,65,5
12,9,0,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004697666969150305,49920,21960,65,16
12,9,1,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3457960449159145e-05,0,0,0,0
12,9,1,before_shift,random_program,0.09856567382812499,12,0.0,0,3.5125063732266426e-05,0,102,0,0
12,9,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,9,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004982090322300792,768,1657,0,0
12,9,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004317249986343086,49920,17300,65,6
12,9,1,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004511791048571467,49920,19662,65,16
12,9,2,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2457952834665775e-05,0,0,0,0
12,9,2,before_shift,random_program,0.089190673828125,12,0.0,0,3.608304541558027e-05,0,102,0,0
12,9,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.295795664191246e-05,0,0,0,0
12,9,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005224170163273811,768,1620,0,0
12,9,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.00435825006570667,49920,16630,65,6
12,9,2,before_shift,search_from_basis,0.475909423828125,12,0.0,64,0.004762125085107982,49920,20967,65,11
12,9,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2458069249987602e-05,0,0,0,0
12,9,3,after_shift,random_program,0.089190673828125,12,0.0,0,4.0665967389941216e-05,0,124,0,0
12,9,3,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2790900655090809e-05,0,0,0,0
12,9,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005068329628556967,768,1598,0,0
12,9,3,after_shift,revised_program,0.41965942382812504,12,0.0,64,0.005008667008951306,49920,24071,65,18
12,9,3,after_shift,search_from_basis,0.307159423828125,12,0.0,64,0.004823124967515469,49920,20818,65,13
12,9,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3291952200233936e-05,0,0,0,0
12,9,4,after_shift,random_program,0.125518798828125,12,0.0,0,3.879191353917122e-05,0,105,0,0
12,9,4,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2874952517449856e-05,0,0,0,0
12,9,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004918749909847975,768,1606,0,0
12,9,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.00469499989412725,49920,20819,65,5
12,9,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.00466774997767061,49920,20503,65,21
12,9,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2375065125524998e-05,0,0,0,0
12,9,5,after_shift,random_program,0.089190673828125,12,0.0,0,3.2957992516458035e-05,0,81,0,0
12,9,5,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.254095695912838e-05,0,0,0,0
12,9,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.000496583990752697,768,1542,0,0
12,9,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.00451070792041719,49920,18577,65,8
12,9,5,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004539750050753355,49920,19739,65,18
12,10,0,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.1666910722851753e-05,0,0,0,0
12,10,0,before_shift,random_program,0.090362548828125,12,0.0,0,3.075005952268839e-05,0,81,0,0
12,10,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,10,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004927500849589705,768,1590,0,0
12,10,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0042798330541700125,49920,16259,65,3
12,10,0,before_shift,search_from_basis,0.41965942382812504,12,0.0,64,0.0050630830228328705,49920,25415,65,14
12,10,1,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2833974324166775e-05,0,0,0,0
12,10,1,before_shift,random_program,0.090362548828125,12,0.0,0,3.875000402331352e-05,0,115,0,0
12,10,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3042008504271507e-05,0,0,0,0
12,10,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004933339077979326,768,1466,0,0
12,10,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004081333987414837,49920,15738,65,8
12,10,1,before_shift,search_from_basis,0.32590942382812504,12,0.0,64,0.004734042100608349,49920,21734,65,11
12,10,2,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2959004379808903e-05,0,0,0,0
12,10,2,before_shift,random_program,0.089190673828125,12,0.0,0,3.733392804861069e-05,0,114,0,0
12,10,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3042008504271507e-05,0,0,0,0
12,10,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005001670215278864,768,1661,0,0
12,10,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004470500047318637,49920,18548,65,9
12,10,2,before_shift,search_from_basis,0.24153442382812504,12,0.0,64,0.004992375033907592,49920,24921,65,15
12,10,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2749922461807728e-05,0,0,0,0
12,10,3,after_shift,random_program,0.090362548828125,12,0.0,0,3.762508276849985e-05,0,83,0,0
12,10,3,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,10,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005015840288251638,768,1560,0,0
12,10,3,after_shift,revised_program,0.429034423828125,12,0.0,64,0.00504908396396786,49920,23345,65,14
12,10,3,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004907208029180765,49920,21497,65,18
12,10,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2916047126054764e-05,0,0,0,0
12,10,4,after_shift,random_program,0.089190673828125,12,0.0,0,3.670796286314726e-05,0,103,0,0
12,10,4,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,10,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004842920461669564,768,1514,0,0
12,10,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004270832985639572,49920,16860,65,10
12,10,4,after_shift,search_from_basis,0.46184692382812503,12,0.0,64,0.005109457997605205,49920,24828,65,18
12,10,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,10,5,after_shift,random_program,0.09387817382812501,12,0.0,0,4.012498538941145e-05,0,109,0,0
12,10,5,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2750038877129555e-05,0,0,0,0
12,10,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004972500028088689,768,1605,0,0
12,10,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.0045501249842345715,49920,17688,65,3
12,10,5,after_shift,search_from_basis,0.475909423828125,12,0.0,64,0.004786500008776784,49920,22634,65,21
12,11,0,before_shift,fixed_basis,0.09387817382812501,12,0.0,0,1.4166929759085178e-05,0,0,0,0
12,11,0,before_shift,random_program,0.090362548828125,12,0.0,0,4.433398135006428e-05,0,147,0,0
12,11,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3167038559913635e-05,0,0,0,0
12,11,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005102499853819609,768,1454,0,0
12,11,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004304290981963277,49920,16246,65,5
12,11,0,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004855707986280322,49920,21060,65,20
12,11,1,before_shift,fixed_basis,0.09387817382812501,12,0.0,0,1.3375072740018368e-05,0,0,0,0
12,11,1,before_shift,random_program,0.089190673828125,12,0.0,0,4.324992187321186e-05,0,119,0,0
12,11,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.4874967746436596e-05,0,0,0,0
12,11,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005149160278961062,768,1560,0,0
12,11,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004309791955165565,49920,16954,65,10
12,11,1,before_shift,search_from_basis,0.382159423828125,12,0.0,64,0.004974249983206391,49920,23466,65,21
12,11,2,before_shift,fixed_basis,0.09387817382812501,12,0.0,0,1.2583914212882519e-05,0,0,0,0
12,11,2,before_shift,random_program,0.089190673828125,12,0.0,0,3.445800393819809e-05,0,96,0,0
12,11,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3249926269054413e-05,0,0,0,0
12,11,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005174579564481974,768,1638,0,0
12,11,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004668500041589141,49920,16759,65,3
12,11,2,before_shift,search_from_basis,0.475909423828125,12,0.0,64,0.004511083941906691,49920,19655,65,10
12,11,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3416982255876064e-05,0,0,0,0
12,11,3,after_shift,random_program,0.109112548828125,12,0.0,0,3.566604573279619e-05,0,102,0,0
12,11,3,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.3499986380338669e-05,0,0,0,0
12,11,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004944580141454935,768,1521,0,0
12,11,3,after_shift,revised_program,0.494659423828125,12,0.0,64,0.00480045797303319,49920,22027,65,16
12,11,3,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004791790968738496,49920,20837,65,14
12,11,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,11,4,after_shift,random_program,0.106768798828125,12,0.0,0,3.6541023291647434e-05,0,91,0,0
12,11,4,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2749922461807728e-05,0,0,0,0
12,11,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.000509292003698647,768,1567,0,0
12,11,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004409999935887754,49920,17456,65,9
12,11,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004574708989821374,49920,19833,65,12
12,11,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,11,5,after_shift,random_program,0.089190673828125,12,0.0,0,3.825000021606684e-05,0,110,0,0
12,11,5,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.3249926269054413e-05,0,0,0,0
12,11,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004965841071680188,768,1533,0,0
12,11,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004548249999061227,49920,18978,65,11
12,11,5,after_shift,search_from_basis,0.39153442382812503,12,0.0,64,0.005036792019382119,49920,24374,65,16
12,12,0,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2916047126054764e-05,0,0,0,0
12,12,0,before_shift,random_program,0.103253173828125,12,0.0,0,3.412493970245123e-05,0,84,0,0
12,12,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2958073057234287e-05,0,0,0,0
12,12,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004952090093865991,768,1530,0,0
12,12,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004280792083591223,49920,16447,65,5
12,12,0,before_shift,search_from_basis,0.27434692382812503,12,0.0,64,0.005076457979157567,49920,25676,65,14
12,12,1,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2791948392987251e-05,0,0,0,0
12,12,1,before_shift,random_program,0.09270629882812499,12,0.0,0,3.729201853275299e-05,0,104,0,0
12,12,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3249926269054413e-05,0,0,0,0
12,12,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.00047750002704560757,768,1413,0,0
12,12,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004212709027342498,49920,15354,65,4
12,12,1,before_shift,search_from_basis,0.4102844238281251,12,0.0,64,0.0046957500744611025,49920,20719,65,17
12,12,2,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2541888281702995e-05,0,0,0,0
12,12,2,before_shift,random_program,0.163018798828125,12,0.0,0,3.6792014725506306e-05,0,105,0,0
12,12,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3042008504271507e-05,0,0,0,0
12,12,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005080420523881912,768,1687,0,0
12,12,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0046253749169409275,49920,18739,65,6
12,12,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004939625039696693,49920,23023,65,16
12,12,3,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.3457960449159145e-05,0,0,0,0
12,12,3,after_shift,random_program,0.097393798828125,12,0.0,0,3.487500362098217e-05,0,88,0,0
12,12,3,after_shift,frozen_development,0.125518798828125,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,12,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.000491832965053618,768,1544,0,0
12,12,3,after_shift,revised_program,0.382159423828125,12,0.0,64,0.004789666039869189,49920,21002,65,18
12,12,3,after_shift,search_from_basis,0.325909423828125,12,0.0,64,0.005000583943910897,49920,21651,65,16
12,12,4,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2332922779023647e-05,0,0,0,0
12,12,4,after_shift,random_program,0.09270629882812499,12,0.0,0,3.704207483679056e-05,0,96,0,0
12,12,4,after_shift,frozen_development,0.125518798828125,12,0.0,0,1.2083095498383045e-05,0,0,0,0
12,12,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.000504292082041502,768,1572,0,0
12,12,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004361790954135358,49920,17200,65,6
12,12,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004569749929942191,49920,19935,65,18
12,12,5,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.1709053069353104e-05,0,0,0,0
12,12,5,after_shift,random_program,0.09387817382812501,12,0.0,0,3.1125033274292946e-05,0,80,0,0
12,12,5,after_shift,frozen_development,0.125518798828125,12,0.0,0,1.2749922461807728e-05,0,0,0,0
12,12,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.000512541038915515,768,1684,0,0
12,12,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.0042041250271722674,49920,16926,65,8
12,12,5,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004724667058326304,49920,22244,65,17
12,13,0,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.2666103430092335e-05,0,0,0,0
12,13,0,before_shift,random_program,0.089190673828125,12,0.0,0,3.850006032735109e-05,0,111,0,0
12,13,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2958073057234287e-05,0,0,0,0
12,13,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.00047716591507196426,768,1522,0,0
12,13,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004173082998022437,49920,15684,65,2
12,13,0,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004785750061273575,49920,21689,65,14
12,13,1,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.3791956007480621e-05,0,0,0,0
12,13,1,before_shift,random_program,0.090362548828125,12,0.0,0,4.070904105901718e-05,0,125,0,0
12,13,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3665994629263878e-05,0,0,0,0
12,13,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.00047754193656146526,768,1418,0,0
12,13,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0042027500458061695,49920,15691,65,4
12,13,1,before_shift,search_from_basis,0.30950317382812503,12,0.0,64,0.004819291993044317,49920,22487,65,15
12,13,2,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.233397051692009e-05,0,0,0,0
12,13,2,before_shift,random_program,0.106768798828125,12,0.0,0,3.770797047764063e-05,0,113,0,0
12,13,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.325004268437624e-05,0,0,0,0
12,13,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004984160186722875,768,1640,0,0
12,13,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004457833943888545,49920,17757,65,7
12,13,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.005047666025348008,49920,25577,65,19
12,13,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2749922461807728e-05,0,0,0,0
12,13,3,after_shift,random_program,0.090362548828125,12,0.0,0,3.987504169344902e-05,0,115,0,0
12,13,3,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.2666918337345123e-05,0,0,0,0
12,13,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004880409687757492,768,1578,0,0
12,13,3,after_shift,revised_program,0.42434692382812506,12,0.0,64,0.005006417050026357,49920,23458,65,12
12,13,3,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.00496887497138232,49920,23015,65,20
12,13,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.237494871020317e-05,0,0,0,0
12,13,4,after_shift,random_program,0.089190673828125,12,0.0,0,4.02920413762331e-05,0,119,0,0
12,13,4,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.3082986697554588e-05,0,0,0,0
12,13,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005030420143157244,768,1653,0,0
12,13,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004693333059549332,49920,20987,65,10
12,13,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004932499956339598,49920,23920,65,19
12,13,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2125005014240742e-05,0,0,0,0
12,13,5,after_shift,random_program,0.090362548828125,12,0.0,0,3.5624951124191284e-05,0,102,0,0
12,13,5,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.2750038877129555e-05,0,0,0,0
12,13,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004928749985992908,768,1566,0,0
12,13,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.0046102500054985285,49920,18172,65,6
12,13,5,after_shift,search_from_basis,0.3868469238281251,12,0.0,64,0.004922957974486053,49920,24083,65,15
12,14,0,before_shift,fixed_basis,0.109112548828125,12,0.0,0,1.3042008504271507e-05,0,0,0,0
12,14,0,before_shift,random_program,0.097393798828125,12,0.0,0,3.4958007745444775e-05,0,96,0,0
12,14,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,14,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004890840500593185,768,1481,0,0
12,14,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0043308340245857835,49920,16870,65,3
12,14,0,before_shift,search_from_basis,0.354034423828125,12,0.0,64,0.004930666997097433,49920,23524,65,13
12,14,1,before_shift,fixed_basis,0.109112548828125,12,0.0,0,1.2917094863951206e-05,0,0,0,0
12,14,1,before_shift,random_program,0.090362548828125,12,0.0,0,3.5375007428228855e-05,0,92,0,0
12,14,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3791956007480621e-05,0,0,0,0
12,14,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005059590330347419,768,1600,0,0
12,14,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004130583023652434,49920,14116,65,9
12,14,1,before_shift,search_from_basis,0.475909423828125,12,0.0,64,0.004633458098396659,49920,19510,65,16
12,14,2,before_shift,fixed_basis,0.109112548828125,12,0.0,0,1.2458069249987602e-05,0,0,0,0
12,14,2,before_shift,random_program,0.090362548828125,12,0.0,0,3.9041973650455475e-05,0,112,0,0
12,14,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.325004268437624e-05,0,0,0,0
12,14,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005164589965716004,768,1698,0,0
12,14,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004661499988287687,49920,17601,65,12
12,14,2,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004947082954458892,49920,22771,65,22
12,14,3,after_shift,fixed_basis,0.09387817382812501,12,0.0,0,1.1291936971247196e-05,0,0,0,0
12,14,3,after_shift,random_program,0.09387817382812501,12,0.0,0,4.383304622024298e-05,0,138,0,0
12,14,3,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,14,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004973749164491892,768,1600,0,0
12,14,3,after_shift,revised_program,0.46184692382812503,12,0.0,64,0.004722250043414533,49920,20512,65,13
12,14,3,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.0047146250726655126,49920,19930,65,18
12,14,4,after_shift,fixed_basis,0.09387817382812501,12,0.0,0,1.1750031262636185e-05,0,0,0,0
12,14,4,after_shift,random_program,0.11028442382812502,12,0.0,0,3.345799632370472e-05,0,87,0,0
12,14,4,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.237494871020317e-05,0,0,0,0
12,14,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005092500941827893,768,1726,0,0
12,14,4,after_shift,revised_program,0.46653442382812504,12,0.0,64,0.004845082992687821,49920,21176,65,10
12,14,4,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004819958005100489,49920,21848,65,22
12,14,5,after_shift,fixed_basis,0.09387817382812501,12,0.0,0,1.2499978765845299e-05,0,0,0,0
12,14,5,after_shift,random_program,0.089190673828125,12,0.0,0,3.629201091825962e-05,0,100,0,0
12,14,5,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,14,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004909159615635872,768,1506,0,0
12,14,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004637750098481774,49920,19063,65,6
12,14,5,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004785749944858253,49920,21667,65,12
12,15,0,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2582982890307903e-05,0,0,0,0
12,15,0,before_shift,random_program,0.090362548828125,12,0.0,0,4.0624989196658134e-05,0,125,0,0
12,15,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3167038559913635e-05,0,0,0,0
12,15,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.000488709076307714,768,1543,0,0
12,15,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004330958006903529,49920,16073,65,7
12,15,0,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.005021749995648861,49920,22103,65,20
12,15,1,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.291697844862938e-05,0,0,0,0
12,15,1,before_shift,random_program,0.127862548828125,12,0.0,0,3.666698466986418e-05,0,92,0,0
12,15,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2874952517449856e-05,0,0,0,0
12,15,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004978330107405782,768,1630,0,0
12,15,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0043605840764939785,49920,17203,65,6
12,15,1,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004598708008415997,49920,19922,65,16
12,15,2,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.295795664191246e-05,0,0,0,0
12,15,2,before_shift,random_program,0.089190673828125,12,0.0,0,3.825000021606684e-05,0,111,0,0
12,15,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3832934200763702e-05,0,0,0,0
12,15,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005101669812574983,768,1610,0,0
12,15,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004506208002567291,49920,17576,65,6
12,15,2,before_shift,search_from_basis,0.41965942382812504,12,0.0,64,0.004843209055252373,49920,21978,65,20
12,15,3,after_shift,fixed_basis,0.09856567382812499,12,0.0,0,1.2500095181167126e-05,0,0,0,0
12,15,3,after_shift,random_program,0.09387817382812501,12,0.0,0,3.845803439617157e-05,0,114,0,0
12,15,3,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2582982890307903e-05,0,0,0,0
12,15,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005002090474590659,768,1520,0,0
12,15,3,after_shift,revised_program,0.27903442382812504,12,0.0,64,0.005100790993310511,49920,24380,65,14
12,15,3,after_shift,search_from_basis,0.46653442382812504,12,0.0,64,0.005050917039625347,49920,22978,65,13
12,15,4,after_shift,fixed_basis,0.09856567382812499,12,0.0,0,1.3042008504271507e-05,0,0,0,0
12,15,4,after_shift,random_program,0.09270629882812499,12,0.0,0,3.6624958738684654e-05,0,89,0,0
12,15,4,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2832926586270332e-05,0,0,0,0
12,15,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005144589813426137,768,1631,0,0
12,15,4,after_shift,revised_program,0.400909423828125,12,0.0,64,0.005090333055704832,49920,24992,65,12
12,15,4,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004799832939170301,49920,21709,65,24
12,15,5,after_shift,fixed_basis,0.09856567382812499,12,0.0,0,1.2499978765845299e-05,0,0,0,0
12,15,5,after_shift,random_program,0.11028442382812502,12,0.0,0,3.791600465774536e-05,0,87,0,0
12,15,5,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.26248924061656e-05,0,0,0,0
12,15,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005004169652238488,768,1615,0,0
12,15,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004562457907013595,49920,18216,65,10
12,15,5,after_shift,search_from_basis,0.279034423828125,12,0.0,64,0.004963457933627069,49920,24692,65,23
12,16,0,before_shift,fixed_basis,0.13840942382812502,12,0.0,0,1.2333039194345474e-05,0,0,0,0
12,16,0,before_shift,random_program,0.090362548828125,12,0.0,0,4.233396612107754e-05,0,124,0,0
12,16,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2832926586270332e-05,0,0,0,0
12,16,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005059170071035624,768,1676,0,0
12,16,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004094584030099213,49920,15388,65,5
12,16,0,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.0046591670252382755,49920,19875,65,13
12,16,1,before_shift,fixed_basis,0.13840942382812502,12,0.0,0,1.2458069249987602e-05,0,0,0,0
12,16,1,before_shift,random_program,0.090362548828125,12,0.0,0,3.2917014323174953e-05,0,84,0,0
12,16,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3959011994302273e-05,0,0,0,0
12,16,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005017919465899467,768,1577,0,0
12,16,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004395958036184311,49920,16665,65,6
12,16,1,before_shift,search_from_basis,0.36340942382812497,12,0.0,64,0.0048613749677315354,49920,21473,65,16
12,16,2,before_shift,fixed_basis,0.13840942382812502,12,0.0,0,1.333397813141346e-05,0,0,0,0
12,16,2,before_shift,random_program,0.09270629882812499,12,0.0,0,3.6624958738684654e-05,0,98,0,0
12,16,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3750046491622925e-05,0,0,0,0
12,16,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005065000150352716,768,1623,0,0
12,16,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004552041995339096,49920,18480,65,7
12,16,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004644750035367906,49920,20116,65,13
12,16,3,after_shift,fixed_basis,0.097393798828125,12,0.0,0,1.300009898841381e-05,0,0,0,0
12,16,3,after_shift,random_program,0.096221923828125,12,0.0,0,3.999995533376932e-05,0,138,0,0
12,16,3,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.3457960449159145e-05,0,0,0,0
12,16,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005080410046502948,768,1687,0,0
12,16,3,after_shift,revised_program,0.494659423828125,12,0.0,64,0.004939374979585409,49920,22866,65,21
12,16,3,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.00487729103770107,49920,21314,65,18
12,16,4,after_shift,fixed_basis,0.097393798828125,12,0.0,0,1.254095695912838e-05,0,0,0,0
12,16,4,after_shift,random_program,0.090362548828125,12,0.0,0,3.5792007111012936e-05,0,92,0,0
12,16,4,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.2708012945950031e-05,0,0,0,0
12,16,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005014999769628048,768,1573,0,0
12,16,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004235500004142523,49920,15408,65,5
12,16,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.00451154203619808,49920,18981,65,19
12,16,5,after_shift,fixed_basis,0.097393798828125,12,0.0,0,1.283304300159216e-05,0,0,0,0
12,16,5,after_shift,random_program,0.11028442382812502,12,0.0,0,3.941589966416359e-05,0,122,0,0
12,16,5,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,16,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004989160224795341,768,1615,0,0
12,16,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004386667045764625,49920,16713,65,10
12,16,5,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004682458005845547,49920,20915,65,14
12,17,0,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2332922779023647e-05,0,0,0,0
12,17,0,before_shift,random_program,0.09387817382812501,12,0.0,0,4.025001544505358e-05,0,122,0,0
12,17,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2582982890307903e-05,0,0,0,0
12,17,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004867080133408308,768,1459,0,0
12,17,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.00428358290810138,49920,16622,65,7
12,17,0,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004937625024467707,49920,22910,65,19
12,17,1,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2458069249987602e-05,0,0,0,0
12,17,1,before_shift,random_program,0.097393798828125,12,0.0,0,3.787502646446228e-05,0,115,0,0
12,17,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3416982255876064e-05,0,0,0,0
12,17,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004943750100210309,768,1522,0,0
12,17,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004363916930742562,49920,16861,65,8
12,17,1,before_shift,search_from_basis,0.2813781738281251,12,0.0,64,0.004965500091202557,49920,24128,65,13
12,17,2,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2416974641382694e-05,0,0,0,0
12,17,2,before_shift,random_program,0.091534423828125,12,0.0,0,3.8082944229245186e-05,0,112,0,0
12,17,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3332930393517017e-05,0,0,0,0
12,17,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004907089751213789,768,1542,0,0
12,17,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004433832946233451,49920,17762,65,11
12,17,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004993499955162406,49920,22749,65,16
12,17,3,after_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.325004268437624e-05,0,0,0,0
12,17,3,after_shift,random_program,0.09270629882812499,12,0.0,0,3.750005271285772e-05,0,84,0,0
12,17,3,after_shift,frozen_development,0.12669067382812502,12,0.0,0,1.3542012311518192e-05,0,0,0,0
12,17,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004910000134259462,768,1437,0,0
12,17,3,after_shift,revised_program,0.46653442382812504,12,0.0,64,0.004858250031247735,49920,20305,65,16
12,17,3,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.005568374996073544,49920,19937,65,17
12,17,4,after_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.4791963621973991e-05,0,0,0,0
12,17,4,after_shift,random_program,0.090362548828125,12,0.0,0,3.8082944229245186e-05,0,96,0,0
12,17,4,after_shift,frozen_development,0.12669067382812502,12,0.0,0,1.3416982255876064e-05,0,0,0,0
12,17,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005244999192655087,768,1663,0,0
12,17,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.0050630830228328705,49920,18499,65,6
12,17,4,after_shift,search_from_basis,0.46653442382812504,12,0.0,64,0.0051846669521182775,49920,24379,65,18
12,17,5,after_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.4499993994832039e-05,0,0,0,0
12,17,5,after_shift,random_program,0.09270629882812499,12,0.0,0,3.5958015359938145e-05,0,87,0,0
12,17,5,after_shift,frozen_development,0.12669067382812502,12,0.0,0,1.3375072740018368e-05,0,0,0,0
12,17,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005152079975232482,768,1611,0,0
12,17,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.0045092079089954495,49920,17230,65,9
12,17,5,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004970457986928523,49920,23144,65,15
12,18,0,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3457960449159145e-05,0,0,0,0
12,18,0,before_shift,random_program,0.090362548828125,12,0.0,0,4.100007936358452e-05,0,108,0,0
12,18,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,18,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004955419572070241,768,1534,0,0
12,18,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004496749956160784,49920,16057,65,7
12,18,0,before_shift,search_from_basis,0.36340942382812497,12,0.0,64,0.004820624948479235,49920,21389,65,18
12,18,1,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3416982255876064e-05,0,0,0,0
12,18,1,before_shift,random_program,0.09856567382812499,12,0.0,0,3.899994771927595e-05,0,102,0,0
12,18,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3291952200233936e-05,0,0,0,0
12,18,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004906249232590199,768,1481,0,0
12,18,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004416333045810461,49920,16825,65,2
12,18,1,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.005043582990765572,49920,23271,65,21
12,18,2,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.4332938008010387e-05,0,0,0,0
12,18,2,before_shift,random_program,0.17122192382812504,12,0.0,0,3.6375015042722225e-05,0,96,0,0
12,18,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3625016435980797e-05,0,0,0,0
12,18,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005073749925941229,768,1551,0,0
12,18,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004506625002250075,49920,17341,65,8
12,18,2,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004838666063733399,49920,21743,65,15
12,18,3,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.3874960131943226e-05,0,0,0,0
12,18,3,after_shift,random_program,0.090362548828125,12,0.0,0,3.5415985621511936e-05,0,105,0,0
12,18,3,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,18,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005093750078231096,768,1551,0,0
12,18,3,after_shift,revised_program,0.383331298828125,12,0.0,64,0.0053442089119926095,49920,25933,65,12
12,18,3,after_shift,search_from_basis,0.383331298828125,12,0.0,64,0.005138583015650511,49920,25131,65,21
12,18,4,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,18,4,after_shift,random_program,0.089190673828125,12,0.0,0,4.5792083255946636e-05,0,105,0,0
12,18,4,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2791948392987251e-05,0,0,0,0
12,18,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005169999785721302,768,1649,0,0
12,18,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004535040934570134,49920,18524,65,9
12,18,4,after_shift,search_from_basis,0.393878173828125,12,0.0,64,0.005256333970464766,49920,25516,65,12
12,18,5,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.229101326316595e-05,0,0,0,0
12,18,5,after_shift,random_program,0.089190673828125,12,0.0,0,3.887503407895565e-05,0,104,0,0
12,18,5,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2666103430092335e-05,0,0,0,0
12,18,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005267909727990627,768,1643,0,0
12,18,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.0045298750046640635,49920,20193,65,4
12,18,5,after_shift,search_from_basis,0.46184692382812503,12,0.0,64,0.004915582947432995,49920,23546,65,21
12,19,0,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.2291944585740566e-05,0,0,0,0
12,19,0,before_shift,random_program,0.091534423828125,12,0.0,0,3.55839729309082e-05,0,111,0,0
12,19,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.53339933604002e-05,0,0,0,0
12,19,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005094169173389673,768,1752,0,0
12,19,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004380583995953202,49920,16921,65,7
12,19,0,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.0046949590323492885,49920,21055,65,19
12,19,1,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,19,1,before_shift,random_program,0.090362548828125,12,0.0,0,3.6708079278469086e-05,0,108,0,0
12,19,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3208016753196716e-05,0,0,0,0
12,19,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004893329460173845,768,1491,0,0
12,19,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004415916977450252,49920,16587,65,2
12,19,1,before_shift,search_from_basis,0.46653442382812504,12,0.0,64,0.00484891701489687,49920,21487,65,14
12,19,2,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.3291952200233936e-05,0,0,0,0
12,19,2,before_shift,random_program,0.090362548828125,12,0.0,0,3.604101948440075e-05,0,99,0,0
12,19,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3750046491622925e-05,0,0,0,0
12,19,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004969589645043015,768,1555,0,0
12,19,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004295125021599233,49920,16789,65,5
12,19,2,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004902207991108298,49920,21598,65,21
12,19,3,after_shift,fixed_basis,0.096221923828125,12,0.0,0,1.2708012945950031e-05,0,0,0,0
12,19,3,after_shift,random_program,0.089190673828125,12,0.0,0,4.499999340623617e-05,0,146,0,0
12,19,3,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.3458076864480972e-05,0,0,0,0
12,19,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005036670481786132,768,1625,0,0
12,19,3,after_shift,revised_program,0.34934692382812504,12,0.0,64,0.005187249975278974,49920,25388,65,15
12,19,3,after_shift,search_from_basis,0.46184692382812503,12,0.0,64,0.004943375010043383,49920,22180,65,13
12,19,4,after_shift,fixed_basis,0.096221923828125,12,0.0,0,1.3625016435980797e-05,0,0,0,0
12,19,4,after_shift,random_program,0.090362548828125,12,0.0,0,3.758398815989494e-05,0,97,0,0
12,19,4,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.3833981938660145e-05,0,0,0,0
12,19,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005256670992821455,768,1778,0,0
12,19,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004893040983006358,49920,21966,65,9
12,19,4,after_shift,search_from_basis,0.458331298828125,12,0.0,64,0.005044874968007207,49920,24540,65,17
12,19,5,after_shift,fixed_basis,0.096221923828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,19,5,after_shift,random_program,0.089190673828125,12,0.0,0,3.7125078961253166e-05,0,97,0,0
12,19,5,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,19,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005184590118005872,768,1498,0,0
12,19,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004566499963402748,49920,18056,65,8
12,19,5,after_shift,search_from_basis,0.354034423828125,12,0.0,64,0.004937333054840565,49920,23557,65,7
12,20,0,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3999990187585354e-05,0,0,0,0
12,20,0,before_shift,random_program,0.106768798828125,12,0.0,0,3.8665952160954475e-05,0,100,0,0
12,20,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2416974641382694e-05,0,0,0,0
12,20,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004950419533997774,768,1548,0,0
12,20,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004441166995093226,49920,17033,65,3
12,20,0,before_shift,search_from_basis,0.382159423828125,12,0.0,64,0.0048012909246608615,49920,21856,65,14
12,20,1,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,20,1,before_shift,random_program,0.089190673828125,12,0.0,0,3.820890560746193e-05,0,111,0,0
12,20,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,20,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004929580027237535,768,1530,0,0
12,20,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004464790923520923,49920,17193,65,7
12,20,1,before_shift,search_from_basis,0.46653442382812504,12,0.0,64,0.005041709053330123,49920,22545,65,13
12,20,2,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.4208024367690086e-05,0,0,0,0
12,20,2,before_shift,random_program,0.09270629882812499,12,0.0,0,4.600000102072954e-05,0,101,0,0
12,20,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2750038877129555e-05,0,0,0,0
12,20,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004942079540342093,768,1542,0,0
12,20,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0044857499888166785,49920,16991,65,5
12,20,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004656250006519258,49920,21356,65,18
12,20,3,after_shift,fixed_basis,0.09387817382812501,12,0.0,0,1.2707896530628204e-05,0,0,0,0
12,20,3,after_shift,random_program,0.090362548828125,12,0.0,0,3.600004129111767e-05,0,108,0,0
12,20,3,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.266703475266695e-05,0,0,0,0
12,20,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005046249134466052,768,1634,0,0
12,20,3,after_shift,revised_program,0.46653442382812504,12,0.0,64,0.004872165969572961,49920,22087,65,12
12,20,3,after_shift,search_from_basis,0.46653442382812504,12,0.0,64,0.004582457942888141,49920,18729,65,13
12,20,4,after_shift,fixed_basis,0.09387817382812501,12,0.0,0,1.3959011994302273e-05,0,0,0,0
12,20,4,after_shift,random_program,0.091534423828125,12,0.0,0,4.724995233118534e-05,0,119,0,0
12,20,4,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.291697844862938e-05,0,0,0,0
12,20,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004986249841749668,768,1603,0,0
12,20,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004378375015221536,49920,17084,65,7
12,20,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004695542040280998,49920,20101,65,21
12,20,5,after_shift,fixed_basis,0.09387817382812501,12,0.0,0,1.2959004379808903e-05,0,0,0,0
12,20,5,after_shift,random_program,0.106768798828125,12,0.0,0,4.091602750122547e-05,0,125,0,0
12,20,5,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.1416967026889324e-05,0,0,0,0
12,20,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004997089272364974,768,1558,0,0
12,20,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004366291919723153,49920,15462,65,7
12,20,5,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004524999996647239,49920,19197,65,17
12,21,0,before_shift,fixed_basis,0.100909423828125,12,0.0,0,1.2500095181167126e-05,0,0,0,0
12,21,0,before_shift,random_program,0.097393798828125,12,0.0,0,3.745907451957464e-05,0,78,0,0
12,21,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2874952517449856e-05,0,0,0,0
12,21,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004962499951943755,768,1578,0,0
12,21,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004287166986614466,49920,15585,65,7
12,21,0,before_shift,search_from_basis,0.325909423828125,12,0.0,64,0.004810082959011197,49920,21536,65,12
12,21,1,before_shift,fixed_basis,0.100909423828125,12,0.0,0,1.4499993994832039e-05,0,0,0,0
12,21,1,before_shift,random_program,0.090362548828125,12,0.0,0,6.150000263005495e-05,0,102,0,0
12,21,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3999990187585354e-05,0,0,0,0
12,21,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004888749681413174,768,1529,0,0
12,21,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.00438704201951623,49920,16288,65,6
12,21,1,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004753499990329146,49920,19604,65,16
12,21,2,before_shift,fixed_basis,0.100909423828125,12,0.0,0,1.2791017070412636e-05,0,0,0,0
12,21,2,before_shift,random_program,0.096221923828125,12,0.0,0,3.9041973650455475e-05,0,109,0,0
12,21,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.4042016118764877e-05,0,0,0,0
12,21,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.000612374977208674,768,1605,0,0
12,21,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004340958083048463,49920,16091,65,4
12,21,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004354708013124764,49920,17339,65,17
12,21,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,21,3,after_shift,random_program,0.089190673828125,12,0.0,0,3.6415993236005306e-05,0,91,0,0
12,21,3,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.3249926269054413e-05,0,0,0,0
12,21,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005017499206587672,768,1565,0,0
12,21,3,after_shift,revised_program,0.4571594238281251,12,0.0,64,0.00520512496586889,49920,24304,65,17
12,21,3,after_shift,search_from_basis,0.4571594238281251,12,0.0,64,0.005066165933385491,49920,25448,65,14
12,21,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.291697844862938e-05,0,0,0,0
12,21,4,after_shift,random_program,0.090362548828125,12,0.0,0,4.0209037251770496e-05,0,122,0,0
12,21,4,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.3791956007480621e-05,0,0,0,0
12,21,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005064998986199498,768,1619,0,0
12,21,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.0046153750736266375,49920,19360,65,7
12,21,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004905208013951778,49920,22747,65,19
12,21,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3875076547265053e-05,0,0,0,0
12,21,5,after_shift,random_program,0.09270629882812499,12,0.0,0,3.733299672603607e-05,0,108,0,0
12,21,5,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.4542019926011562e-05,0,0,0,0
12,21,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005237910663709044,768,1554,0,0
12,21,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004328249953687191,49920,16873,65,6
12,21,5,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004697374999523163,49920,20615,65,14
12,22,0,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2459000572562218e-05,0,0,0,0
12,22,0,before_shift,random_program,0.100909423828125,12,0.0,0,3.55839729309082e-05,0,102,0,0
12,22,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.4291028492152691e-05,0,0,0,0
12,22,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004864580696448684,768,1572,0,0
12,22,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0042007919400930405,49920,15620,65,6
12,22,0,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.00468441704288125,49920,21100,65,13
12,22,1,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2959004379808903e-05,0,0,0,0
12,22,1,before_shift,random_program,0.091534423828125,12,0.0,0,3.516604192554951e-05,0,83,0,0
12,22,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.333397813141346e-05,0,0,0,0
12,22,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005261250771582127,768,1710,0,0
12,22,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004452000022865832,49920,17871,65,10
12,22,1,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.005051291082054377,49920,24363,65,19
12,22,2,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2499978765845299e-05,0,0,0,0
12,22,2,before_shift,random_program,0.089190673828125,12,0.0,0,3.854196984320879e-05,0,102,0,0
12,22,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3416982255876064e-05,0,0,0,0
12,22,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005079999100416899,768,1534,0,0
12,22,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004328000009991229,49920,16863,65,3
12,22,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004982499987818301,49920,23988,65,16
12,22,3,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.3082986697554588e-05,0,0,0,0
12,22,3,after_shift,random_program,0.09270629882812499,12,0.0,0,3.787502646446228e-05,0,107,0,0
12,22,3,after_shift,frozen_development,0.106768798828125,12,0.0,0,1.3375072740018368e-05,0,0,0,0
12,22,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004935410106554627,768,1563,0,0
12,22,3,after_shift,revised_program,0.46184692382812503,12,0.0,64,0.005097625078633428,49920,24197,65,14
12,22,3,after_shift,search_from_basis,0.46653442382812504,12,0.0,64,0.004934416036121547,49920,23183,65,18
12,22,4,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.3042008504271507e-05,0,0,0,0
12,22,4,after_shift,random_program,0.090362548828125,12,0.0,0,3.604090306907892e-05,0,102,0,0
12,22,4,after_shift,frozen_development,0.106768798828125,12,0.0,0,1.3458076864480972e-05,0,0,0,0
12,22,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.00047025003004819155,768,1442,0,0
12,22,4,after_shift,revised_program,0.46184692382812503,12,0.0,64,0.004627458052709699,49920,19709,65,5
12,22,4,after_shift,search_from_basis,0.4571594238281251,12,0.0,64,0.0047318750293925405,49920,21232,65,18
12,22,5,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,22,5,after_shift,random_program,0.090362548828125,12,0.0,0,4.1500083170831203e-05,0,129,0,0
12,22,5,after_shift,frozen_development,0.106768798828125,12,0.0,0,1.2750038877129555e-05,0,0,0,0
12,22,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005065409932285547,768,1580,0,0
12,22,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004443333949893713,49920,17658,65,5
12,22,5,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004752042004838586,49920,20748,65,15
12,23,0,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.283304300159216e-05,0,0,0,0
12,23,0,before_shift,random_program,0.089190673828125,12,0.0,0,3.5958015359938145e-05,0,96,0,0
12,23,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2417091056704521e-05,0,0,0,0
12,23,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005077499663457274,768,1654,0,0
12,23,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004344125045463443,49920,17171,65,11
12,23,0,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.0046692920150235295,49920,21157,65,17
12,23,1,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3208016753196716e-05,0,0,0,0
12,23,1,before_shift,random_program,0.089190673828125,12,0.0,0,3.633392043411732e-05,0,93,0,0
12,23,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2792064808309078e-05,0,0,0,0
12,23,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004937080666422844,768,1567,0,0
12,23,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004338625003583729,49920,17891,65,7
12,23,1,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004635375109501183,49920,20112,65,11
12,23,2,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2292061001062393e-05,0,0,0,0
12,23,2,before_shift,random_program,0.089190673828125,12,0.0,0,3.766699228435755e-05,0,126,0,0
12,23,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2208009138703346e-05,0,0,0,0
12,23,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004896660102531314,768,1452,0,0
12,23,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004496249952353537,49920,18302,65,3
12,23,2,before_shift,search_from_basis,0.288409423828125,12,0.0,64,0.00483750004786998,49920,23322,65,11
12,23,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.5542027540504932e-05,0,0,0,0
12,23,3,after_shift,random_program,0.090362548828125,12,0.0,0,3.966607619076967e-05,0,134,0,0
12,23,3,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.233397051692009e-05,0,0,0,0
12,23,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005092089995741844,768,1494,0,0
12,23,3,after_shift,revised_program,0.475909423828125,12,0.0,64,0.004852458951063454,49920,22704,65,15
12,23,3,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004674208001233637,49920,20624,65,21
12,23,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2499978765845299e-05,0,0,0,0
12,23,4,after_shift,random_program,0.097393798828125,12,0.0,0,3.679096698760986e-05,0,117,0,0
12,23,4,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.2708012945950031e-05,0,0,0,0
12,23,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005259170429781079,768,1667,0,0
12,23,4,after_shift,revised_program,0.475909423828125,12,0.0,64,0.00465554092079401,49920,19133,65,9
12,23,4,after_shift,search_from_basis,0.475909423828125,12,0.0,64,0.004880208056420088,49920,23602,65,15
12,23,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.4666002243757248e-05,0,0,0,0
12,23,5,after_shift,random_program,0.095050048828125,12,0.0,0,4.212500061839819e-05,0,81,0,0
12,23,5,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.2749922461807728e-05,0,0,0,0
12,23,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005116669926792383,768,1595,0,0
12,23,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004427167004905641,49920,18239,65,9
12,23,5,after_shift,search_from_basis,0.365753173828125,12,0.0,64,0.005021083052270114,49920,25062,65,14
12,24,0,before_shift,fixed_basis,0.11028442382812502,12,0.0,0,1.2666918337345123e-05,0,0,0,0
12,24,0,before_shift,random_program,0.10442504882812502,12,0.0,0,3.6458950489759445e-05,0,92,0,0
12,24,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2708012945950031e-05,0,0,0,0
12,24,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.000521208974532783,768,1656,0,0
12,24,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.00435237493366003,49920,16833,65,7
12,24,0,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.0048056659288704395,49920,21752,65,22
12,24,1,before_shift,fixed_basis,0.11028442382812502,12,0.0,0,1.3042008504271507e-05,0,0,0,0
12,24,1,before_shift,random_program,0.091534423828125,12,0.0,0,3.854092210531235e-05,0,122,0,0
12,24,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3791956007480621e-05,0,0,0,0
12,24,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005088750040158629,768,1568,0,0
12,24,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0041902909288182855,49920,15651,65,5
12,24,1,before_shift,search_from_basis,0.41965942382812504,12,0.0,64,0.004595457925461233,49920,20295,65,12
12,24,2,before_shift,fixed_basis,0.11028442382812502,12,0.0,0,1.325004268437624e-05,0,0,0,0
12,24,2,before_shift,random_program,0.11145629882812501,12,0.0,0,3.687501884996891e-05,0,108,0,0
12,24,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.337495632469654e-05,0,0,0,0
12,24,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005177080165594816,768,1597,0,0
12,24,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004268208052963018,49920,15504,65,6
12,24,2,before_shift,search_from_basis,0.3458312988281251,12,0.0,64,0.004732374916784465,49920,22273,65,14
12,24,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,24,3,after_shift,random_program,0.097393798828125,12,0.0,0,4.283303860574961e-05,0,126,0,0
12,24,3,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.2833974324166775e-05,0,0,0,0
12,24,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005000840174034238,768,1598,0,0
12,24,3,after_shift,revised_program,0.532159423828125,12,0.0,64,0.00440137495752424,49920,18221,65,15
12,24,3,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004526957985945046,49920,17401,65,15
12,24,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.325004268437624e-05,0,0,0,0
12,24,4,after_shift,random_program,0.090362548828125,12,0.0,0,3.587489482015371e-05,0,103,0,0
12,24,4,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.3332930393517017e-05,0,0,0,0
12,24,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004754579858854413,768,1492,0,0
12,24,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004343000007793307,49920,17596,65,8
12,24,4,after_shift,search_from_basis,0.39153442382812503,12,0.0,64,0.004844417097046971,49920,23061,65,17
12,24,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,24,5,after_shift,random_program,0.089190673828125,12,0.0,0,3.570795524865389e-05,0,105,0,0
12,24,5,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.2791948392987251e-05,0,0,0,0
12,24,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.00048529100604355335,768,1638,0,0
12,24,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004460165975615382,49920,17813,65,10
12,24,5,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004723999998532236,49920,21411,65,17
12,25,0,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,25,0,before_shift,random_program,0.09270629882812499,12,0.0,0,3.750005271285772e-05,0,119,0,0
12,25,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,25,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.00048741698265075684,768,1591,0,0
12,25,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004324582987464964,49920,17843,65,7
12,25,0,before_shift,search_from_basis,0.17122192382812504,12,0.0,64,0.005107083008624613,49920,25825,65,12
12,25,1,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.291697844862938e-05,0,0,0,0
12,25,1,before_shift,random_program,0.090362548828125,12,0.0,0,3.687501884996891e-05,0,105,0,0
12,25,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3499986380338669e-05,0,0,0,0
12,25,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.000491584069095552,768,1599,0,0
12,25,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004165957914665341,49920,14652,65,2
12,25,1,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004672333016060293,49920,20865,65,22
12,25,2,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2665987014770508e-05,0,0,0,0
12,25,2,before_shift,random_program,0.089190673828125,12,0.0,0,3.4374999813735485e-05,0,90,0,0
12,25,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3208016753196716e-05,0,0,0,0
12,25,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.00049445906188339,768,1585,0,0
12,25,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.00415991700720042,49920,15987,65,8
12,25,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004528000019490719,49920,20353,65,12
12,25,3,after_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.2457952834665775e-05,0,0,0,0
12,25,3,after_shift,random_program,0.10559692382812501,12,0.0,0,4.075001925230026e-05,0,114,0,0
12,25,3,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.2874952517449856e-05,0,0,0,0
12,25,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005106250755488873,768,1673,0,0
12,25,3,after_shift,revised_program,0.41965942382812504,12,0.0,64,0.004914958029985428,49920,23391,65,16
12,25,3,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.0047134170308709145,49920,20449,65,17
12,25,4,after_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.2708012945950031e-05,0,0,0,0
12,25,4,after_shift,random_program,0.089190673828125,12,0.0,0,3.779097460210323e-05,0,119,0,0
12,25,4,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.3208948075771332e-05,0,0,0,0
12,25,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004963329993188381,768,1496,0,0
12,25,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004590083030052483,49920,19265,65,12
12,25,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004648917005397379,49920,19410,65,19
12,25,5,after_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.237494871020317e-05,0,0,0,0
12,25,5,after_shift,random_program,0.09387817382812501,12,0.0,0,3.741704858839512e-05,0,117,0,0
12,25,5,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.2791017070412636e-05,0,0,0,0
12,25,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004947079578414559,768,1590,0,0
12,25,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004498875001445413,49920,16859,65,6
12,25,5,after_shift,search_from_basis,0.39153442382812503,12,0.0,64,0.004695249954238534,49920,20359,65,12
12,26,0,before_shift,fixed_basis,0.109112548828125,12,0.0,0,1.2291944585740566e-05,0,0,0,0
12,26,0,before_shift,random_program,0.09270629882812499,12,0.0,0,3.708305303007364e-05,0,95,0,0
12,26,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2750038877129555e-05,0,0,0,0
12,26,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004915830213576555,768,1515,0,0
12,26,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004363958956673741,49920,17752,65,8
12,26,0,before_shift,search_from_basis,0.29778442382812503,12,0.0,64,0.004940291051752865,49920,24141,65,13
12,26,1,before_shift,fixed_basis,0.109112548828125,12,0.0,0,1.3333046808838844e-05,0,0,0,0
12,26,1,before_shift,random_program,0.107940673828125,12,0.0,0,4.850002005696297e-05,0,131,0,0
12,26,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3666111044585705e-05,0,0,0,0
12,26,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004944580141454935,768,1541,0,0
12,26,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004397167009301484,49920,17007,65,4
12,26,1,before_shift,search_from_basis,0.41965942382812504,12,0.0,64,0.004913458018563688,49920,22391,65,15
12,26,2,before_shift,fixed_basis,0.109112548828125,12,0.0,0,1.2582982890307903e-05,0,0,0,0
12,26,2,before_shift,random_program,0.089190673828125,12,0.0,0,4.10410575568676e-05,0,130,0,0
12,26,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3416982255876064e-05,0,0,0,0
12,26,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004963749088346958,768,1542,0,0
12,26,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004653166048228741,49920,18785,65,10
12,26,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.0047267499612644315,49920,20773,65,15
12,26,3,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,26,3,after_shift,random_program,0.096221923828125,12,0.0,0,3.758398815989494e-05,0,104,0,0
12,26,3,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.291697844862938e-05,0,0,0,0
12,26,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005116250831633806,768,1574,0,0
12,26,3,after_shift,revised_program,0.41965942382812504,12,0.0,64,0.005243082996457815,49920,25555,65,16
12,26,3,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004990665940567851,49920,22580,65,12
12,26,4,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.4749937690794468e-05,0,0,0,0
12,26,4,after_shift,random_program,0.09270629882812499,12,0.0,0,3.895896952599287e-05,0,113,0,0
12,26,4,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.1875061318278313e-05,0,0,0,0
12,26,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004773329710587859,768,1606,0,0
12,26,4,after_shift,revised_program,0.494659423828125,12,0.0,64,0.0044871659483760595,49920,19028,65,9
12,26,4,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004682667087763548,49920,20324,65,15
12,26,5,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.4125020243227482e-05,0,0,0,0
12,26,5,after_shift,random_program,0.089190673828125,12,0.0,0,3.641704097390175e-05,0,86,0,0
12,26,5,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.391698606312275e-05,0,0,0,0
12,26,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005022089462727308,768,1599,0,0
12,26,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004457333008758724,49920,18615,65,9
12,26,5,after_shift,search_from_basis,0.46184692382812503,12,0.0,64,0.004866165923886001,49920,22861,65,16
12,27,0,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,27,0,before_shift,random_program,0.091534423828125,12,0.0,0,4.1166902519762516e-05,0,116,0,0
12,27,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2750038877129555e-05,0,0,0,0
12,27,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005024170968681574,768,1607,0,0
12,27,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004132666974328458,49920,16262,65,9
12,27,0,before_shift,search_from_basis,0.27903442382812504,12,0.0,64,0.005033083027228713,49920,26030,65,13
12,27,1,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.325004268437624e-05,0,0,0,0
12,27,1,before_shift,random_program,0.100909423828125,12,0.0,0,4.0207989513874054e-05,0,134,0,0
12,27,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3582990504801273e-05,0,0,0,0
12,27,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.000502833048813045,768,1567,0,0
12,27,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.00436824990902096,49920,17345,65,8
12,27,1,before_shift,search_from_basis,0.41965942382812504,12,0.0,64,0.004826541990041733,49920,22672,65,25
12,27,2,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.283304300159216e-05,0,0,0,0
12,27,2,before_shift,random_program,0.089190673828125,12,0.0,0,3.7041958421468735e-05,0,104,0,0
12,27,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2874952517449856e-05,0,0,0,0
12,27,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005079170223325491,768,1594,0,0
12,27,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004605249967426062,49920,18555,65,7
12,27,2,before_shift,search_from_basis,0.46184692382812503,12,0.0,64,0.004861750057898462,49920,22714,65,15
12,27,3,after_shift,fixed_basis,0.102081298828125,12,0.0,0,1.3833981938660145e-05,0,0,0,0
12,27,3,after_shift,random_program,0.090362548828125,12,0.0,0,3.4624943509697914e-05,0,99,0,0
12,27,3,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.2417091056704521e-05,0,0,0,0
12,27,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004960830556228757,768,1454,0,0
12,27,3,after_shift,revised_program,0.34934692382812504,12,0.0,64,0.004931583069264889,49920,23418,65,16
12,27,3,after_shift,search_from_basis,0.46184692382812503,12,0.0,64,0.004709750064648688,49920,18982,65,17
12,27,4,after_shift,fixed_basis,0.102081298828125,12,0.0,0,1.2708944268524647e-05,0,0,0,0
12,27,4,after_shift,random_program,0.090362548828125,12,0.0,0,3.812497016042471e-05,0,115,0,0
12,27,4,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.2666918337345123e-05,0,0,0,0
12,27,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004729999927803874,768,1741,0,0
12,27,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004374083015136421,49920,17879,65,9
12,27,4,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.0047077079070732,49920,21655,65,12
12,27,5,after_shift,fixed_basis,0.102081298828125,12,0.0,0,1.2125005014240742e-05,0,0,0,0
12,27,5,after_shift,random_program,0.090362548828125,12,0.0,0,3.783300053328276e-05,0,113,0,0
12,27,5,after_shift,frozen_development,0.09270629882812499,12,0.0,0,1.4500110410153866e-05,0,0,0,0
12,27,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.000499958056025207,768,1585,0,0
12,27,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004378833924420178,49920,16739,65,7
12,27,5,after_shift,search_from_basis,0.475909423828125,12,0.0,64,0.004879874992184341,49920,22121,65,13
12,28,0,before_shift,fixed_basis,0.097393798828125,12,0.0,0,1.4874967746436596e-05,0,0,0,0
12,28,0,before_shift,random_program,0.09856567382812499,12,0.0,0,3.316707443445921e-05,0,102,0,0
12,28,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3375072740018368e-05,0,0,0,0
12,28,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004966249689459801,768,1550,0,0
12,28,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.00438066606875509,49920,17515,65,8
12,28,0,before_shift,search_from_basis,0.32590942382812504,12,0.0,64,0.005020208074711263,49920,24898,65,16
12,28,1,before_shift,fixed_basis,0.097393798828125,12,0.0,0,1.3791956007480621e-05,0,0,0,0
12,28,1,before_shift,random_program,0.096221923828125,12,0.0,0,3.962509799748659e-05,0,122,0,0
12,28,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.35831069201231e-05,0,0,0,0
12,28,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005039999959990382,768,1596,0,0
12,28,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004317375016398728,49920,17457,65,9
12,28,1,before_shift,search_from_basis,0.23567504882812504,12,0.0,64,0.004879249958321452,49920,23355,65,7
12,28,2,before_shift,fixed_basis,0.097393798828125,12,0.0,0,1.229101326316595e-05,0,0,0,0
12,28,2,before_shift,random_program,0.089190673828125,12,0.0,0,4.3749925680458546e-05,0,128,0,0
12,28,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3416982255876064e-05,0,0,0,0
12,28,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004970839945599437,768,1565,0,0
12,28,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004489875049330294,49920,17297,65,5
12,28,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004621083033271134,49920,20786,65,19
12,28,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2499978765845299e-05,0,0,0,0
12,28,3,after_shift,random_program,0.089190673828125,12,0.0,0,3.908306825906038e-05,0,126,0,0
12,28,3,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2708944268524647e-05,0,0,0,0
12,28,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004966669948771596,768,1557,0,0
12,28,3,after_shift,revised_program,0.494659423828125,12,0.0,64,0.0048179589211940765,49920,22194,65,22
12,28,3,after_shift,search_from_basis,0.41965942382812504,12,0.0,64,0.005094124935567379,49920,22036,65,21
12,28,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3834098353981972e-05,0,0,0,0
12,28,4,after_shift,random_program,0.130206298828125,12,0.0,0,4.112499300390482e-05,0,114,0,0
12,28,4,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.3332930393517017e-05,0,0,0,0
12,28,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005019160453230143,768,1618,0,0
12,28,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.00443708396051079,49920,17830,65,5
12,28,4,after_shift,search_from_basis,0.36340942382812497,12,0.0,64,0.004812375060282648,49920,22561,65,19
12,28,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3167038559913635e-05,0,0,0,0
12,28,5,after_shift,random_program,0.089190673828125,12,0.0,0,4.333397373557091e-05,0,131,0,0
12,28,5,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2749922461807728e-05,0,0,0,0
12,28,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004962909733876586,768,1589,0,0
12,28,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.0044644169975072145,49920,17982,65,7
12,28,5,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004810250014998019,49920,22345,65,18
12,29,0,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2416974641382694e-05,0,0,0,0
12,29,0,before_shift,random_program,0.096221923828125,12,0.0,0,3.558304160833359e-05,0,95,0,0
12,29,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2584030628204346e-05,0,0,0,0
12,29,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004917079349979758,768,1493,0,0
12,29,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004115540999919176,49920,15258,65,5
12,29,0,before_shift,search_from_basis,0.45950317382812506,12,0.0,64,0.004866707953624427,49920,21671,65,10
12,29,1,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,29,1,before_shift,random_program,0.095050048828125,12,0.0,0,4.116608761250973e-05,0,119,0,0
12,29,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.337495632469654e-05,0,0,0,0
12,29,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004921669606119394,768,1659,0,0
12,29,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.00434924999717623,49920,16668,65,6
12,29,1,before_shift,search_from_basis,0.34465942382812503,12,0.0,64,0.004942458006553352,49920,24855,65,16
12,29,2,before_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2749922461807728e-05,0,0,0,0
12,29,2,before_shift,random_program,0.090362548828125,12,0.0,0,3.599992487579584e-05,0,95,0,0
12,29,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2791017070412636e-05,0,0,0,0
12,29,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.00048104103188961744,768,1649,0,0
12,29,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004540208959951997,49920,17887,65,8
12,29,2,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004907833994366229,49920,22834,65,15
12,29,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2750038877129555e-05,0,0,0,0
12,29,3,after_shift,random_program,0.096221923828125,12,0.0,0,4.5791035518050194e-05,0,146,0,0
12,29,3,after_shift,frozen_development,0.106768798828125,12,0.0,0,1.2457952834665775e-05,0,0,0,0
12,29,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005028750747442245,768,1625,0,0
12,29,3,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004709500004537404,49920,21488,65,19
12,29,3,after_shift,search_from_basis,0.43840942382812503,12,0.0,64,0.004817749955691397,49920,21822,65,13
12,29,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.4124903827905655e-05,0,0,0,0
12,29,4,after_shift,random_program,0.089190673828125,12,0.0,0,3.433297388255596e-05,0,99,0,0
12,29,4,after_shift,frozen_development,0.106768798828125,12,0.0,0,1.283304300159216e-05,0,0,0,0
12,29,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004943340318277478,768,1421,0,0
12,29,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004273334052413702,49920,16913,65,6
12,29,4,after_shift,search_from_basis,0.405596923828125,12,0.0,64,0.004787040990777314,49920,23471,65,12
12,29,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2708012945950031e-05,0,0,0,0
12,29,5,after_shift,random_program,0.089190673828125,12,0.0,0,3.5208999179303646e-05,0,99,0,0
12,29,5,after_shift,frozen_development,0.106768798828125,12,0.0,0,1.2791948392987251e-05,0,0,0,0
12,29,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005170829826965928,768,1667,0,0
12,29,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004778500064276159,49920,19160,65,8
12,29,5,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.005137957981787622,49920,23723,65,26
12,30,0,before_shift,fixed_basis,0.096221923828125,12,0.0,0,1.3499986380338669e-05,0,0,0,0
12,30,0,before_shift,random_program,0.089190673828125,12,0.0,0,3.674998879432678e-05,0,105,0,0
12,30,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3499986380338669e-05,0,0,0,0
12,30,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005374579923227429,768,1799,0,0
12,30,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004364041960798204,49920,17733,65,7
12,30,0,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.0049131669802591205,49920,21607,65,18
12,30,1,before_shift,fixed_basis,0.096221923828125,12,0.0,0,1.3792072422802448e-05,0,0,0,0
12,30,1,before_shift,random_program,0.106768798828125,12,0.0,0,3.541610203683376e-05,0,89,0,0
12,30,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3499986380338669e-05,0,0,0,0
12,30,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005312500288709998,768,1750,0,0
12,30,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004487375030294061,49920,17857,65,6
12,30,1,before_shift,search_from_basis,0.4102844238281251,12,0.0,64,0.0047990839229896665,49920,20394,65,13
12,30,2,before_shift,fixed_basis,0.096221923828125,12,0.0,0,1.325004268437624e-05,0,0,0,0
12,30,2,before_shift,random_program,0.09387817382812501,12,0.0,0,3.916607238352299e-05,0,97,0,0
12,30,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.333397813141346e-05,0,0,0,0
12,30,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005207920912653208,768,1665,0,0
12,30,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004561166977509856,49920,17616,65,6
12,30,2,before_shift,search_from_basis,0.42434692382812506,12,0.0,64,0.00484275002963841,49920,22304,65,14
12,30,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3082986697554588e-05,0,0,0,0
12,30,3,after_shift,random_program,0.103253173828125,12,0.0,0,3.9416016079485416e-05,0,108,0,0
12,30,3,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.3416982255876064e-05,0,0,0,0
12,30,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.00048400007653981447,768,1465,0,0
12,30,3,after_shift,revised_program,0.475909423828125,12,0.0,64,0.004829208017326891,49920,22314,65,13
12,30,3,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004884209018200636,49920,22427,65,18
12,30,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.325004268437624e-05,0,0,0,0
12,30,4,after_shift,random_program,0.096221923828125,12,0.0,0,3.6125071346759796e-05,0,67,0,0
12,30,4,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.225003506988287e-05,0,0,0,0
12,30,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.00047545903362333775,768,1636,0,0
12,30,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.0047525420086458325,49920,21467,65,8
12,30,4,after_shift,search_from_basis,0.3165344238281251,12,0.0,64,0.005048000020906329,49920,24836,65,16
12,30,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2792064808309078e-05,0,0,0,0
12,30,5,after_shift,random_program,0.089190673828125,12,0.0,0,3.50000336766243e-05,0,90,0,0
12,30,5,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.291697844862938e-05,0,0,0,0
12,30,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005080840783193707,768,1636,0,0
12,30,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004662583000026643,49920,20232,65,4
12,30,5,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004789666971191764,49920,22192,65,17
12,31,0,before_shift,fixed_basis,0.095050048828125,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,31,0,before_shift,random_program,0.091534423828125,12,0.0,0,3.683299291878939e-05,0,109,0,0
12,31,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.283304300159216e-05,0,0,0,0
12,31,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004909170093014836,768,1588,0,0
12,31,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004243958042934537,49920,16209,65,5
12,31,0,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004381458042189479,49920,18970,65,14
12,31,1,before_shift,fixed_basis,0.095050048828125,12,0.0,0,1.2875068932771683e-05,0,0,0,0
12,31,1,before_shift,random_program,0.091534423828125,12,0.0,0,3.474997356534004e-05,0,96,0,0
12,31,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3791024684906006e-05,0,0,0,0
12,31,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005209159571677446,768,1656,0,0
12,31,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004372832947410643,49920,16211,65,9
12,31,1,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004665417014621198,49920,17989,65,15
12,31,2,before_shift,fixed_basis,0.095050048828125,12,0.0,0,1.2791017070412636e-05,0,0,0,0
12,31,2,before_shift,random_program,0.09387817382812501,12,0.0,0,3.75829404219985e-05,0,110,0,0
12,31,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3625016435980797e-05,0,0,0,0
12,31,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004945830442011356,768,1427,0,0
12,31,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004307791939936578,49920,16118,65,9
12,31,2,before_shift,search_from_basis,0.382159423828125,12,0.0,64,0.004677167045883834,49920,19689,65,18
12,31,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3459008187055588e-05,0,0,0,0
12,31,3,after_shift,random_program,0.089190673828125,12,0.0,0,3.504205960780382e-05,0,102,0,0
12,31,3,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2875068932771683e-05,0,0,0,0
12,31,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.00048770790454000235,768,1484,0,0
12,31,3,after_shift,revised_program,0.46653442382812504,12,0.0,64,0.005263042054139078,49920,25267,65,18
12,31,3,after_shift,search_from_basis,0.46653442382812504,12,0.0,64,0.0051119159907102585,49920,23520,65,19
12,31,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2832926586270332e-05,0,0,0,0
12,31,4,after_shift,random_program,0.090362548828125,12,0.0,0,3.6458950489759445e-05,0,104,0,0
12,31,4,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.266703475266695e-05,0,0,0,0
12,31,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.000480000046081841,768,1533,0,0
12,31,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.0046203749952837825,49920,19714,65,5
12,31,4,after_shift,search_from_basis,0.26145629882812504,12,0.0,64,0.00502083299215883,49920,25562,65,13
12,31,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2582982890307903e-05,0,0,0,0
12,31,5,after_shift,random_program,0.090362548828125,12,0.0,0,3.600004129111767e-05,0,102,0,0
12,31,5,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.3499986380338669e-05,0,0,0,0
12,31,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.00048762501683086157,768,1556,0,0
12,31,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004407000029459596,49920,17278,65,5
12,31,5,after_shift,search_from_basis,0.347003173828125,12,0.0,64,0.005210250033996999,49920,26752,65,12
12,32,0,before_shift,fixed_basis,0.100909423828125,12,0.0,0,1.266703475266695e-05,0,0,0,0
12,32,0,before_shift,random_program,0.089190673828125,12,0.0,0,3.6499928683042526e-05,0,101,0,0
12,32,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2541073374450207e-05,0,0,0,0
12,32,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005015420028939843,768,1673,0,0
12,32,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004263665992766619,49920,16862,65,6
12,32,0,before_shift,search_from_basis,0.3868469238281251,12,0.0,64,0.004957291996106505,49920,23881,65,19
12,32,1,before_shift,fixed_basis,0.100909423828125,12,0.0,0,1.3416982255876064e-05,0,0,0,0
12,32,1,before_shift,random_program,0.09270629882812499,12,0.0,0,3.629201091825962e-05,0,94,0,0
12,32,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.4042016118764877e-05,0,0,0,0
12,32,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.000504584051668644,768,1512,0,0
12,32,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004244833020493388,49920,15729,65,8
12,32,1,before_shift,search_from_basis,0.42434692382812506,12,0.0,64,0.004690874950028956,49920,20680,65,14
12,32,2,before_shift,fixed_basis,0.100909423828125,12,0.0,0,1.2375065125524998e-05,0,0,0,0
12,32,2,before_shift,random_program,0.09387817382812501,12,0.0,0,4.2375060729682446e-05,0,115,0,0
12,32,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3332930393517017e-05,0,0,0,0
12,32,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004966249689459801,768,1624,0,0
12,32,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0043475410202518106,49920,15674,65,5
12,32,2,before_shift,search_from_basis,0.253253173828125,12,0.0,64,0.004939208040013909,49920,24507,65,13
12,32,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.4166929759085178e-05,0,0,0,0
12,32,3,after_shift,random_program,0.089190673828125,12,0.0,0,3.333296626806259e-05,0,78,0,0
12,32,3,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.3249926269054413e-05,0,0,0,0
12,32,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004866669187322259,768,1421,0,0
12,32,3,after_shift,revised_program,0.43840942382812503,12,0.0,64,0.004761875024996698,49920,21829,65,20
12,32,3,after_shift,search_from_basis,0.43840942382812503,12,0.0,64,0.004996291943825781,49920,22717,65,17
12,32,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2874952517449856e-05,0,0,0,0
12,32,4,after_shift,random_program,0.089190673828125,12,0.0,0,3.4624943509697914e-05,0,93,0,0
12,32,4,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.3625016435980797e-05,0,0,0,0
12,32,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004718330455943942,768,1486,0,0
12,32,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004195375018753111,49920,15525,65,5
12,32,4,after_shift,search_from_basis,0.458331298828125,12,0.0,64,0.004698500037193298,49920,20676,65,17
12,32,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2749922461807728e-05,0,0,0,0
12,32,5,after_shift,random_program,0.090362548828125,12,0.0,0,3.933301195502281e-05,0,95,0,0
12,32,5,after_shift,frozen_development,0.089190673828125,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,32,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004929159767925739,768,1571,0,0
12,32,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.00439520797226578,49920,17746,65,3
12,32,5,after_shift,search_from_basis,0.475909423828125,12,0.0,64,0.0045292910654097795,49920,20255,65,12
12,33,0,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.229101326316595e-05,0,0,0,0
12,33,0,before_shift,random_program,0.091534423828125,12,0.0,0,3.98330157622695e-05,0,108,0,0
12,33,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2959004379808903e-05,0,0,0,0
12,33,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.000504625029861927,768,1599,0,0
12,33,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004822291084565222,49920,18855,65,4
12,33,0,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004862707923166454,49920,22674,65,17
12,33,1,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.308403443545103e-05,0,0,0,0
12,33,1,before_shift,random_program,0.089190673828125,12,0.0,0,3.958307206630707e-05,0,117,0,0
12,33,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.391698606312275e-05,0,0,0,0
12,33,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005112909711897373,768,1623,0,0
12,33,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004118832992389798,49920,15220,65,6
12,33,1,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004805249976925552,49920,21955,65,18
12,33,2,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.291697844862938e-05,0,0,0,0
12,33,2,before_shift,random_program,0.089190673828125,12,0.0,0,3.362505231052637e-05,0,84,0,0
12,33,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3832934200763702e-05,0,0,0,0
12,33,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.000506708980537951,768,1553,0,0
12,33,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004439041018486023,49920,17413,65,5
12,33,2,before_shift,search_from_basis,0.29075317382812504,12,0.0,64,0.005031958920881152,49920,25309,65,15
12,33,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2416043318808079e-05,0,0,0,0
12,33,3,after_shift,random_program,0.106768798828125,12,0.0,0,3.479106817394495e-05,0,93,0,0
12,33,3,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.2708012945950031e-05,0,0,0,0
12,33,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.000520958099514246,768,1647,0,0
12,33,3,after_shift,revised_program,0.494659423828125,12,0.0,64,0.0050186250591650605,49920,24487,65,22
12,33,3,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004974625073373318,49920,23489,65,17
12,33,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.3042008504271507e-05,0,0,0,0
12,33,4,after_shift,random_program,0.089190673828125,12,0.0,0,4.241708666086197e-05,0,118,0,0
12,33,4,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.308403443545103e-05,0,0,0,0
12,33,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005029999883845448,768,1678,0,0
12,33,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.0045759170316159725,49920,19669,65,5
12,33,4,after_shift,search_from_basis,0.4102844238281251,12,0.0,64,0.004978250013664365,49920,25425,65,17
12,33,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2665987014770508e-05,0,0,0,0
12,33,5,after_shift,random_program,0.089190673828125,12,0.0,0,3.774999640882015e-05,0,123,0,0
12,33,5,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.2708012945950031e-05,0,0,0,0
12,33,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.000480332993902266,768,1505,0,0
12,33,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004575666040182114,49920,19130,65,5
12,33,5,after_shift,search_from_basis,0.33762817382812504,12,0.0,64,0.004895000020042062,49920,23854,65,13
12,34,0,before_shift,fixed_basis,0.095050048828125,12,0.0,0,1.2542004697024822e-05,0,0,0,0
12,34,0,before_shift,random_program,0.13255004882812502,12,0.0,0,3.570795524865389e-05,0,94,0,0
12,34,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.295795664191246e-05,0,0,0,0
12,34,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005023329285904765,768,1637,0,0
12,34,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004177625058218837,49920,15144,65,7
12,34,0,before_shift,search_from_basis,0.4571594238281251,12,0.0,64,0.004659832920879126,49920,20324,65,16
12,34,1,before_shift,fixed_basis,0.095050048828125,12,0.0,0,1.2750038877129555e-05,0,0,0,0
12,34,1,before_shift,random_program,0.09270629882812499,12,0.0,0,3.475008998066187e-05,0,90,0,0
12,34,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.4082994312047958e-05,0,0,0,0
12,34,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004935000324621797,768,1528,0,0
12,34,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004373166942968965,49920,16968,65,6
12,34,1,before_shift,search_from_basis,0.4102844238281251,12,0.0,64,0.004899124964140356,49920,22153,65,15
12,34,2,before_shift,fixed_basis,0.095050048828125,12,0.0,0,1.3249926269054413e-05,0,0,0,0
12,34,2,before_shift,random_program,0.091534423828125,12,0.0,0,3.729097079485655e-05,0,112,0,0
12,34,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.5167053788900375e-05,0,0,0,0
12,34,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005034999921917915,768,1603,0,0
12,34,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0043706659926101565,49920,16126,65,5
12,34,2,before_shift,search_from_basis,0.382159423828125,12,0.0,64,0.004740916076116264,49920,20484,65,12
12,34,3,after_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.3499986380338669e-05,0,0,0,0
12,34,3,after_shift,random_program,0.09270629882812499,12,0.0,0,4.195794463157654e-05,0,128,0,0
12,34,3,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.2041069567203522e-05,0,0,0,0
12,34,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.000500250025652349,768,1623,0,0
12,34,3,after_shift,revised_program,0.494659423828125,12,0.0,64,0.005214917007833719,49920,24023,65,12
12,34,3,after_shift,search_from_basis,0.494659423828125,12,0.0,64,0.004966916982084513,49920,20753,65,19
12,34,4,after_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.154094934463501e-05,0,0,0,0
12,34,4,after_shift,random_program,0.096221923828125,12,0.0,0,3.358290996402502e-05,0,100,0,0
12,34,4,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.3208016753196716e-05,0,0,0,0
12,34,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004920000210404396,768,1538,0,0
12,34,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004374583018943667,49920,17233,65,4
12,34,4,after_shift,search_from_basis,0.354034423828125,12,0.0,64,0.004974332987330854,49920,23789,65,15
12,34,5,after_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,34,5,after_shift,random_program,0.09973754882812501,12,0.0,0,3.604101948440075e-05,0,108,0,0
12,34,5,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,34,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005071250488981605,768,1631,0,0
12,34,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004680083016864955,49920,18466,65,4
12,34,5,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004577666986733675,49920,19696,65,17
12,35,0,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.295795664191246e-05,0,0,0,0
12,35,0,before_shift,random_program,0.091534423828125,12,0.0,0,3.770797047764063e-05,0,90,0,0
12,35,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2749922461807728e-05,0,0,0,0
12,35,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004970000591129065,768,1606,0,0
12,35,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004246792057529092,49920,16281,65,8
12,35,0,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.0049808749463409185,49920,23112,65,22
12,35,1,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.362490002065897e-05,0,0,0,0
12,35,1,before_shift,random_program,0.097393798828125,12,0.0,0,4.579196684062481e-05,0,122,0,0
12,35,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3749930076301098e-05,0,0,0,0
12,35,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005029580788686872,768,1687,0,0
12,35,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0043392080115154386,49920,17257,65,6
12,35,1,before_shift,search_from_basis,0.494659423828125,12,0.0,64,0.005076042027212679,49920,24940,65,15
12,35,2,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.4166929759085178e-05,0,0,0,0
12,35,2,before_shift,random_program,0.089190673828125,12,0.0,0,3.691692836582661e-05,0,109,0,0
12,35,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3499986380338669e-05,0,0,0,0
12,35,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005006670253351331,768,1587,0,0
12,35,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004417832940816879,49920,17020,65,5
12,35,2,before_shift,search_from_basis,0.4102844238281251,12,0.0,64,0.00467541697435081,49920,21110,65,17
12,35,3,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2582982890307903e-05,0,0,0,0
12,35,3,after_shift,random_program,0.090362548828125,12,0.0,0,4.525005351752043e-05,0,99,0,0
12,35,3,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.2875068932771683e-05,0,0,0,0
12,35,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.000482583069242537,768,1534,0,0
12,35,3,after_shift,revised_program,0.494659423828125,12,0.0,64,0.004732750006951392,49920,21267,65,13
12,35,3,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004866499919444323,49920,21414,65,18
12,35,4,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.295795664191246e-05,0,0,0,0
12,35,4,after_shift,random_program,0.089190673828125,12,0.0,0,4.4082989916205406e-05,0,129,0,0
12,35,4,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.3708020560443401e-05,0,0,0,0
12,35,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004865420050919056,768,1489,0,0
12,35,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004229541984386742,49920,15028,65,6
12,35,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004564833012409508,49920,20193,65,17
12,35,5,after_shift,fixed_basis,0.089190673828125,12,0.0,0,1.2582982890307903e-05,0,0,0,0
12,35,5,after_shift,random_program,0.090362548828125,12,0.0,0,3.787502646446228e-05,0,112,0,0
12,35,5,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.2959004379808903e-05,0,0,0,0
12,35,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005010830936953425,768,1570,0,0
12,35,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004378999932669103,49920,15612,65,4
12,35,5,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004649542039260268,49920,20400,65,14
12,36,0,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2541073374450207e-05,0,0,0,0
12,36,0,before_shift,random_program,0.129034423828125,12,0.0,0,4.0958053432404995e-05,0,129,0,0
12,36,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2833974324166775e-05,0,0,0,0
12,36,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004917919868603349,768,1604,0,0
12,36,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004116415977478027,49920,15779,65,9
12,36,0,before_shift,search_from_basis,0.4571594238281251,12,0.0,64,0.004909917013719678,49920,22540,65,15
12,36,1,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2665987014770508e-05,0,0,0,0
12,36,1,before_shift,random_program,0.166534423828125,12,0.0,0,3.6207959055900574e-05,0,100,0,0
12,36,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3292068615555763e-05,0,0,0,0
12,36,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004902500659227371,768,1513,0,0
12,36,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004451791988685727,49920,16585,65,6
12,36,1,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.0046897499123588204,49920,20067,65,20
12,36,2,before_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2208009138703346e-05,0,0,0,0
12,36,2,before_shift,random_program,0.090362548828125,12,0.0,0,3.954197745770216e-05,0,131,0,0
12,36,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3040960766375065e-05,0,0,0,0
12,36,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005052079213783145,768,1562,0,0
12,36,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004436332965269685,49920,16517,65,6
12,36,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004667624947614968,49920,19879,65,20
12,36,3,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.3083103112876415e-05,0,0,0,0
12,36,3,after_shift,random_program,0.09270629882812499,12,0.0,0,5.12909609824419e-05,0,167,0,0
12,36,3,after_shift,frozen_development,0.097393798828125,12,0.0,0,1.2874952517449856e-05,0,0,0,0
12,36,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004952090093865991,768,1629,0,0
12,36,3,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004699749988503754,49920,19978,65,13
12,36,3,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.0048747078981250525,49920,20998,65,21
12,36,4,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,36,4,after_shift,random_program,0.090362548828125,12,0.0,0,3.379094414412975e-05,0,105,0,0
12,36,4,after_shift,frozen_development,0.097393798828125,12,0.0,0,1.2708012945950031e-05,0,0,0,0
12,36,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005080410046502948,768,1601,0,0
12,36,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004398875054903328,49920,17278,65,7
12,36,4,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004691667039878666,49920,20164,65,16
12,36,5,after_shift,fixed_basis,0.090362548828125,12,0.0,0,1.2459000572562218e-05,0,0,0,0
12,36,5,after_shift,random_program,0.090362548828125,12,0.0,0,4.483398515731096e-05,0,151,0,0
12,36,5,after_shift,frozen_development,0.097393798828125,12,0.0,0,1.3167038559913635e-05,0,0,0,0
12,36,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004932079464197159,768,1558,0,0
12,36,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004414666909724474,49920,17517,65,8
12,36,5,after_shift,search_from_basis,0.4102844238281251,12,0.0,64,0.004847083007916808,49920,21808,65,13
12,37,0,before_shift,fixed_basis,0.106768798828125,12,0.0,0,1.2584030628204346e-05,0,0,0,0
12,37,0,before_shift,random_program,0.091534423828125,12,0.0,0,3.724999260157347e-05,0,132,0,0
12,37,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,37,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005051660118624568,768,1696,0,0
12,37,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004357209079898894,49920,18053,65,7
12,37,0,before_shift,search_from_basis,0.46184692382812503,12,0.0,64,0.0049772500060498714,49920,24079,65,16
12,37,1,before_shift,fixed_basis,0.106768798828125,12,0.0,0,1.3292068615555763e-05,0,0,0,0
12,37,1,before_shift,random_program,0.100909423828125,12,0.0,0,4.1500083170831203e-05,0,110,0,0
12,37,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3125012628734112e-05,0,0,0,0
12,37,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004980829544365406,768,1583,0,0
12,37,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0045219589956104755,49920,17948,65,7
12,37,1,before_shift,search_from_basis,0.458331298828125,12,0.0,64,0.004858167027123272,49920,21493,65,19
12,37,2,before_shift,fixed_basis,0.106768798828125,12,0.0,0,1.3375072740018368e-05,0,0,0,0
12,37,2,before_shift,random_program,0.089190673828125,12,0.0,0,3.733299672603607e-05,0,105,0,0
12,37,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.337495632469654e-05,0,0,0,0
12,37,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005212919786572456,768,1726,0,0
12,37,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004525374970398843,49920,17292,65,5
12,37,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004571041092276573,49920,19486,65,17
12,37,3,after_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.3165990822017193e-05,0,0,0,0
12,37,3,after_shift,random_program,0.09856567382812499,12,0.0,0,4.1416031308472157e-05,0,123,0,0
12,37,3,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.3791956007480621e-05,0,0,0,0
12,37,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004917499609291553,768,1549,0,0
12,37,3,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004867541021667421,49920,23250,65,15
12,37,3,after_shift,search_from_basis,0.41965942382812504,12,0.0,64,0.005194957950152457,49920,24329,65,16
12,37,4,after_shift,fixed_basis,0.09270629882812499,12,0.0,0,2.104195300489664e-05,0,0,0,0
12,37,4,after_shift,random_program,0.089190673828125,12,0.0,0,4.075001925230026e-05,0,126,0,0
12,37,4,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.337495632469654e-05,0,0,0,0
12,37,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.00048625003546476364,768,1538,0,0
12,37,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004482583026401699,49920,18661,65,5
12,37,4,after_shift,search_from_basis,0.307159423828125,12,0.0,64,0.004992124973796308,49920,23931,65,20
12,37,5,after_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.2459000572562218e-05,0,0,0,0
12,37,5,after_shift,random_program,0.097393798828125,12,0.0,0,3.8082944229245186e-05,0,115,0,0
12,37,5,after_shift,frozen_development,0.090362548828125,12,0.0,0,1.2791017070412636e-05,0,0,0,0
12,37,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005341250216588378,768,1667,0,0
12,37,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004735250025987625,49920,20400,65,7
12,37,5,after_shift,search_from_basis,0.429034423828125,12,0.0,64,0.005026791011914611,49920,23645,65,17
12,38,0,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.2499978765845299e-05,0,0,0,0
12,38,0,before_shift,random_program,0.09856567382812499,12,0.0,0,3.74580267816782e-05,0,107,0,0
12,38,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2875068932771683e-05,0,0,0,0
12,38,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004906669491901994,768,1531,0,0
12,38,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.00435991701669991,49920,16228,65,5
12,38,0,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004732583067379892,49920,20161,65,14
12,38,1,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.2332922779023647e-05,0,0,0,0
12,38,1,before_shift,random_program,0.09270629882812499,12,0.0,0,4.158297087997198e-05,0,121,0,0
12,38,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.300009898841381e-05,0,0,0,0
12,38,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004949589492753148,768,1622,0,0
12,38,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004314417019486427,49920,16995,65,5
12,38,1,before_shift,search_from_basis,0.24387817382812504,12,0.0,64,0.005017083021812141,49920,24287,65,15
12,38,2,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.254095695912838e-05,0,0,0,0
12,38,2,before_shift,random_program,0.090362548828125,12,0.0,0,3.6624958738684654e-05,0,120,0,0
12,38,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3249926269054413e-05,0,0,0,0
12,38,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004893329460173845,768,1545,0,0
12,38,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004379541962407529,49920,16616,65,9
12,38,2,before_shift,search_from_basis,0.38684692382812497,12,0.0,64,0.004887041985057294,49920,23217,65,18
12,38,3,after_shift,fixed_basis,0.09387817382812501,12,0.0,0,1.2749922461807728e-05,0,0,0,0
12,38,3,after_shift,random_program,0.089190673828125,12,0.0,0,3.674998879432678e-05,0,84,0,0
12,38,3,after_shift,frozen_development,0.091534423828125,12,0.0,0,1.2791948392987251e-05,0,0,0,0
12,38,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005075830267742276,768,1553,0,0
12,38,3,after_shift,revised_program,0.382159423828125,12,0.0,64,0.0051054590148851275,49920,25512,65,12
12,38,3,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004768457962200046,49920,21650,65,18
12,38,4,after_shift,fixed_basis,0.09387817382812501,12,0.0,0,1.2582982890307903e-05,0,0,0,0
12,38,4,after_shift,random_program,0.09270629882812499,12,0.0,0,3.616698086261749e-05,0,114,0,0
12,38,4,after_shift,frozen_development,0.091534423828125,12,0.0,0,1.3042008504271507e-05,0,0,0,0
12,38,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005128750344738364,768,1583,0,0
12,38,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004747957922518253,49920,21656,65,7
12,38,4,after_shift,search_from_basis,0.41965942382812504,12,0.0,64,0.004698041942901909,49920,21141,65,16
12,38,5,after_shift,fixed_basis,0.09387817382812501,12,0.0,0,1.2416974641382694e-05,0,0,0,0
12,38,5,after_shift,random_program,0.10442504882812499,12,0.0,0,3.716605715453625e-05,0,96,0,0
12,38,5,after_shift,frozen_development,0.091534423828125,12,0.0,0,1.3625016435980797e-05,0,0,0,0
12,38,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005018329247832298,768,1607,0,0
12,38,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004493959015235305,49920,18618,65,4
12,38,5,after_shift,search_from_basis,0.41965942382812504,12,0.0,64,0.004853542079217732,49920,21893,65,16
12,39,0,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.2542004697024822e-05,0,0,0,0
12,39,0,before_shift,random_program,0.106768798828125,12,0.0,0,3.912497777491808e-05,0,118,0,0
12,39,0,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.2584030628204346e-05,0,0,0,0
12,39,0,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005204590270295739,768,1615,0,0
12,39,0,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004329625051468611,49920,16929,65,5
12,39,0,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004708457970991731,49920,20541,65,18
12,39,1,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.3459008187055588e-05,0,0,0,0
12,39,1,before_shift,random_program,0.09387817382812501,12,0.0,0,4.012498538941145e-05,0,130,0,0
12,39,1,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.337495632469654e-05,0,0,0,0
12,39,1,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005007499130442739,768,1579,0,0
12,39,1,before_shift,revised_program,0.532159423828125,12,0.0,64,0.0044419169425964355,49920,16892,65,6
12,39,1,before_shift,search_from_basis,0.475909423828125,12,0.0,64,0.0045449999161064625,49920,19049,65,13
12,39,2,before_shift,fixed_basis,0.09270629882812499,12,0.0,0,1.2708944268524647e-05,0,0,0,0
12,39,2,before_shift,random_program,0.089190673828125,12,0.0,0,4.8332964070141315e-05,0,135,0,0
12,39,2,before_shift,frozen_development,0.532159423828125,12,0.0,0,1.3499986380338669e-05,0,0,0,0
12,39,2,before_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005075419321656227,768,1717,0,0
12,39,2,before_shift,revised_program,0.532159423828125,12,0.0,64,0.004509208956733346,49920,17757,65,9
12,39,2,before_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004653708077967167,49920,20256,65,15
12,39,3,after_shift,fixed_basis,0.100909423828125,12,0.0,0,1.2750038877129555e-05,0,0,0,0
12,39,3,after_shift,random_program,0.090362548828125,12,0.0,0,4.075001925230026e-05,0,125,0,0
12,39,3,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.2959004379808903e-05,0,0,0,0
12,39,3,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.000492541934363544,768,1507,0,0
12,39,3,after_shift,revised_program,0.318878173828125,12,0.0,64,0.005110249971039593,49920,25110,65,16
12,39,3,after_shift,search_from_basis,0.532159423828125,12,0.0,64,0.004905791953206062,49920,21601,65,17
12,39,4,after_shift,fixed_basis,0.100909423828125,12,0.0,0,1.3040960766375065e-05,0,0,0,0
12,39,4,after_shift,random_program,0.09270629882812499,12,0.0,0,3.583298530429602e-05,0,100,0,0
12,39,4,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.2999982573091984e-05,0,0,0,0
12,39,4,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0005139999557286501,768,1612,0,0
12,39,4,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004851583042182028,49920,22162,65,10
12,39,4,after_shift,search_from_basis,0.32590942382812504,12,0.0,64,0.004984167055226862,49920,23460,65,12
12,39,5,after_shift,fixed_basis,0.100909423828125,12,0.0,0,1.3165990822017193e-05,0,0,0,0
12,39,5,after_shift,random_program,0.09270629882812499,12,0.0,0,3.5499921068549156e-05,0,108,0,0
12,39,5,after_shift,frozen_development,0.09387817382812501,12,0.0,0,1.2625008821487427e-05,0,0,0,0
12,39,5,after_shift,current_greedy,0.532159423828125,12,0.0,64,0.0004953750176355243,768,1579,0,0
12,39,5,after_shift,revised_program,0.532159423828125,12,0.0,64,0.004512500017881393,49920,19140,65,2
12,39,5,after_shift,search_from_basis,0.38450317382812504,12,0.0,64,0.0049480830784887075,49920,23840,65,13


==> anc/experiments/results_2026-10-09/policy_summary.csv <==
d,phase,method,replicates,mean_coverage,ci_low,ci_high,sample_visits,xor_ops,milliseconds,accepted_mutations
8,before_shift,fixed_basis,40,0.1717089843749999,0.16151367187500001,0.18349072265625,0.0,0.0,0.007551459323925276,0.0
8,before_shift,random_program,40,0.1694238281249999,0.16432470703125002,0.175166015625,0.0,46.38333333333333,0.020824333963294823,0.0
8,before_shift,frozen_development,40,0.5679199218750013,0.5679199218750001,0.5679199218750001,0.0,0.0,0.007372228234695892,0.0
8,before_shift,current_greedy,40,0.5679199218750013,0.5679199218750001,0.5679199218750001,512.0,697.6416666666667,0.23880802230754247,0.0
8,before_shift,revised_program,40,0.5679199218750013,0.5679199218750001,0.5679199218750001,33280.0,10992.908333333333,2.6940642167270807,4.45
8,before_shift,search_from_basis,40,0.5410839843750009,0.5285419921875,0.5515166015625,33280.0,13149.783333333333,2.8900302218971774,11.341666666666667
8,after_shift,fixed_basis,40,0.17276367187499997,0.164326171875,0.18190869140625002,0.0,0.0,0.00747532273332278,0.0
8,after_shift,random_program,40,0.17065429687499997,0.165791015625,0.17563623046875002,0.0,48.05833333333333,0.02097083100428184,0.0
8,after_shift,frozen_development,40,0.18032226562499978,0.16678710937500002,0.19491650390624998,0.0,0.0,0.007244759278061489,0.0
8,after_shift,current_greedy,40,0.5679199218750013,0.5679199218750001,0.5679199218750001,512.0,697.0,0.24125828155471635,0.0
8,after_shift,revised_program,40,0.557021484375001,0.5505761718750002,0.5622949218750002,33280.0,12188.041666666666,2.820755134841117,6.883333333333334
8,after_shift,search_from_basis,40,0.5399707031250006,0.5293623046875,0.548056640625,33280.0,13166.591666666667,2.8901094143899777,11.441666666666666
12,before_shift,fixed_basis,40,0.0963391113281249,0.093380126953125,0.09985546875,0.0,0.0,0.013107628910802305,0.0
12,before_shift,random_program,40,0.09713012695312497,0.09459082031250002,0.099972412109375,0.0,108.24166666666666,0.03855555066062758,0.0
12,before_shift,frozen_development,40,0.532159423828126,0.532159423828125,0.532159423828125,0.0,0.0,0.013253824242080253,0.0
12,before_shift,current_greedy,40,0.532159423828126,0.532159423828125,0.532159423828125,768.0,1584.8916666666667,0.5013597459765151,0.0
12,before_shift,revised_program,40,0.532159423828126,0.532159423828125,0.532159423828125,49920.0,16866.158333333333,4.366220838467901,6.325
12,before_shift,search_from_basis,40,0.4419445800781252,0.42836816406250006,0.455724365234375,49920.0,22005.583333333332,4.816521856506976,16.008333333333333
12,after_shift,fixed_basis,40,0.09373168945312488,0.09159228515625,0.09654492187500001,0.0,0.0,0.012991301870594421,0.0
12,after_shift,random_program,40,0.09397583007812492,0.09282348632812501,0.09531372070312501,0.0,108.43333333333334,0.03826203270970533,0.0
12,after_shift,frozen_development,40,0.09405395507812497,0.091856689453125,0.09704296875,0.0,0.0,0.012948288349434733,0.0
12,after_shift,current_greedy,40,0.532159423828126,0.532159423828125,0.532159423828125,768.0,1580.9583333333333,0.49973402249937254,0.0
12,after_shift,revised_program,40,0.4973449707031257,0.48885839843750006,0.5054521484375,49920.0,20047.991666666665,4.66610484290868,9.8
12,after_shift,search_from_basis,40,0.4547766113281252,0.43879907226562503,0.468585693359375,49920.0,22200.616666666665,4.859276339993812,16.416666666666668


==> anc/experiments/results_2026-10-09/stopping.csv <==
d,rho,replicate,seed,method,removed,risk,bad_removal,rank,identified,actual_global_correct,coverage,acquisition_labels,validation_labels,teacher_labels,unlabeled_inputs,validation_batch
8,1.0,0,3401009,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,0,3401009,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,0,3401009,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,0,3401009,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,0,3401009,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,0,3401009,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,1,3401010,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,1,3401010,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,1,3401010,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,1,3401010,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,1,3401010,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,1,3401010,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,2,3401011,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,2,3401011,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,2,3401011,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,2,3401011,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,2,3401011,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,2,3401011,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,3,3401012,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,3,3401012,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,3,3401012,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,3,3401012,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,3,3401012,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,3,3401012,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,4,3401013,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,4,3401013,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,4,3401013,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,4,3401013,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,4,3401013,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,4,3401013,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,5,3401014,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,5,3401014,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,5,3401014,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,5,3401014,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,5,3401014,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,5,3401014,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,6,3401015,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,6,3401015,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,6,3401015,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,1.0,6,3401015,statistical,1,0.0,0,4,0,1,0.0625,4,252,256,0,252
8,1.0,6,3401015,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,6,3401015,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,7,3401016,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,7,3401016,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,7,3401016,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,7,3401016,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,7,3401016,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,7,3401016,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,8,3401017,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,8,3401017,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,8,3401017,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,8,3401017,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,8,3401017,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,8,3401017,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,9,3401018,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,9,3401018,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,9,3401018,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,9,3401018,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,9,3401018,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,9,3401018,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,10,3401019,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,10,3401019,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,10,3401019,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,10,3401019,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,10,3401019,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,10,3401019,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,11,3401020,fixed_d,1,0.0,0,6,0,1,0.25,8,0,8,0,0
8,1.0,11,3401020,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,11,3401020,stability,1,0.0,0,6,0,1,0.25,8,0,8,128,0
8,1.0,11,3401020,statistical,1,0.0,0,3,0,1,0.03125,4,252,256,0,252
8,1.0,11,3401020,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,1.0,11,3401020,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,12,3401021,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,12,3401021,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,12,3401021,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,12,3401021,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,12,3401021,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,12,3401021,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,13,3401022,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,13,3401022,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,13,3401022,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,13,3401022,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,13,3401022,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,13,3401022,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,14,3401023,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,14,3401023,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,14,3401023,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,14,3401023,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,14,3401023,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,14,3401023,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,15,3401024,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,15,3401024,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,15,3401024,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,15,3401024,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,15,3401024,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,15,3401024,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,16,3401025,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,16,3401025,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,16,3401025,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,16,3401025,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,16,3401025,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,16,3401025,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,17,3401026,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,17,3401026,fixed_2d,1,0.5,1,7,0,0,0.5,16,0,16,0,0
8,1.0,17,3401026,stability,1,0.5,1,7,0,0,0.5,16,0,16,128,0
8,1.0,17,3401026,statistical,1,0.0,0,8,1,1,1.0,20,1260,1280,0,252
8,1.0,17,3401026,rank_stream,1,0.0,0,8,1,1,1.0,17,0,17,0,0
8,1.0,17,3401026,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,18,3401027,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,18,3401027,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,18,3401027,stability,1,0.5,1,7,0,0,0.5,12,0,12,128,0
8,1.0,18,3401027,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,1.0,18,3401027,rank_stream,1,0.0,0,8,1,1,1.0,15,0,15,0,0
8,1.0,18,3401027,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,19,3401028,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,19,3401028,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,19,3401028,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,19,3401028,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,19,3401028,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,19,3401028,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,20,3401029,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,20,3401029,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,20,3401029,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,20,3401029,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,20,3401029,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,20,3401029,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,21,3401030,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,21,3401030,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,21,3401030,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,21,3401030,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,21,3401030,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,21,3401030,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,22,3401031,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,22,3401031,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,22,3401031,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,22,3401031,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,22,3401031,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,22,3401031,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,23,3401032,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,23,3401032,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,23,3401032,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,23,3401032,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,23,3401032,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,23,3401032,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,24,3401033,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,24,3401033,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,24,3401033,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,24,3401033,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,24,3401033,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,24,3401033,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,25,3401034,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,25,3401034,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,25,3401034,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,25,3401034,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,25,3401034,rank_stream,1,0.0,0,8,1,1,1.0,14,0,14,0,0
8,1.0,25,3401034,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,26,3401035,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,26,3401035,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,26,3401035,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,1.0,26,3401035,statistical,1,0.0,0,4,0,1,0.0625,4,252,256,0,252
8,1.0,26,3401035,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,26,3401035,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,27,3401036,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,27,3401036,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,27,3401036,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,27,3401036,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,27,3401036,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,27,3401036,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,28,3401037,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,28,3401037,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,28,3401037,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,28,3401037,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,28,3401037,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,28,3401037,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,29,3401038,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,29,3401038,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,29,3401038,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,29,3401038,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,29,3401038,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,29,3401038,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,30,3401039,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,30,3401039,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,30,3401039,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,30,3401039,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,30,3401039,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,30,3401039,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,31,3401040,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,31,3401040,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,31,3401040,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,31,3401040,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,31,3401040,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,31,3401040,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,32,3401041,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,32,3401041,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,32,3401041,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,32,3401041,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,32,3401041,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,32,3401041,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,33,3401042,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,33,3401042,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,33,3401042,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,33,3401042,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,33,3401042,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,33,3401042,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,34,3401043,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,34,3401043,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,34,3401043,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,34,3401043,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,34,3401043,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,34,3401043,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,35,3401044,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,35,3401044,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,35,3401044,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,35,3401044,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,35,3401044,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,35,3401044,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,36,3401045,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,36,3401045,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,36,3401045,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,36,3401045,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,36,3401045,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,36,3401045,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,37,3401046,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,37,3401046,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,37,3401046,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,37,3401046,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,37,3401046,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,37,3401046,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,38,3401047,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,38,3401047,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,38,3401047,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,38,3401047,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,38,3401047,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,1.0,38,3401047,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,39,3401048,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,39,3401048,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,39,3401048,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,39,3401048,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,39,3401048,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,39,3401048,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,40,3401049,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,40,3401049,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,40,3401049,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,40,3401049,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,40,3401049,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,40,3401049,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,41,3401050,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,41,3401050,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,41,3401050,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,41,3401050,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,41,3401050,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,41,3401050,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,42,3401051,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,42,3401051,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,42,3401051,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,1.0,42,3401051,statistical,1,0.0,0,4,0,1,0.0625,4,252,256,0,252
8,1.0,42,3401051,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,42,3401051,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,43,3401052,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,43,3401052,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,43,3401052,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,43,3401052,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,43,3401052,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,43,3401052,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,44,3401053,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,44,3401053,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,44,3401053,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,44,3401053,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,44,3401053,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,44,3401053,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,45,3401054,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,45,3401054,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,45,3401054,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,45,3401054,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,45,3401054,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,45,3401054,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,46,3401055,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,46,3401055,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,46,3401055,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,46,3401055,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,46,3401055,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,46,3401055,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,47,3401056,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,47,3401056,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,47,3401056,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,47,3401056,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,47,3401056,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,47,3401056,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,48,3401057,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,48,3401057,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,48,3401057,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,48,3401057,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,48,3401057,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,1.0,48,3401057,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,49,3401058,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,49,3401058,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,49,3401058,stability,1,0.0,0,8,1,1,1.0,24,0,24,128,0
8,1.0,49,3401058,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,1.0,49,3401058,rank_stream,1,0.0,0,8,1,1,1.0,14,0,14,0,0
8,1.0,49,3401058,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,50,3401059,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,50,3401059,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,50,3401059,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,50,3401059,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,50,3401059,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,1.0,50,3401059,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,51,3401060,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,51,3401060,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,51,3401060,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,51,3401060,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,51,3401060,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,51,3401060,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,52,3401061,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,52,3401061,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,52,3401061,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,52,3401061,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,52,3401061,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,52,3401061,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,53,3401062,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,53,3401062,fixed_2d,1,0.0,0,7,0,1,0.5,16,0,16,0,0
8,1.0,53,3401062,stability,1,0.0,0,7,0,1,0.5,16,0,16,128,0
8,1.0,53,3401062,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,53,3401062,rank_stream,1,0.0,0,8,1,1,1.0,20,0,20,0,0
8,1.0,53,3401062,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,54,3401063,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,54,3401063,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,54,3401063,stability,1,0.0,0,8,1,1,1.0,24,0,24,128,0
8,1.0,54,3401063,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,1.0,54,3401063,rank_stream,1,0.0,0,8,1,1,1.0,15,0,15,0,0
8,1.0,54,3401063,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,55,3401064,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,55,3401064,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,55,3401064,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,55,3401064,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,55,3401064,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,55,3401064,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,56,3401065,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,56,3401065,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,56,3401065,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,1.0,56,3401065,statistical,1,0.0,0,4,0,1,0.0625,4,252,256,0,252
8,1.0,56,3401065,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,56,3401065,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,57,3401066,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,57,3401066,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,57,3401066,stability,1,0.0,0,8,1,1,1.0,24,0,24,128,0
8,1.0,57,3401066,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,1.0,57,3401066,rank_stream,1,0.0,0,8,1,1,1.0,13,0,13,0,0
8,1.0,57,3401066,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,58,3401067,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,58,3401067,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,58,3401067,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,58,3401067,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,58,3401067,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,58,3401067,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,59,3401068,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,59,3401068,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,59,3401068,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,59,3401068,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,59,3401068,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,59,3401068,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,60,3401069,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,60,3401069,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,60,3401069,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,60,3401069,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,60,3401069,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,60,3401069,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,61,3401070,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,61,3401070,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,61,3401070,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,61,3401070,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,61,3401070,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,61,3401070,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,62,3401071,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,62,3401071,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,62,3401071,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,62,3401071,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,62,3401071,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,62,3401071,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,63,3401072,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,63,3401072,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,63,3401072,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,63,3401072,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,63,3401072,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,63,3401072,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,64,3401073,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,64,3401073,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,64,3401073,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,64,3401073,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,64,3401073,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,1.0,64,3401073,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,65,3401074,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,65,3401074,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,65,3401074,stability,1,0.5,1,7,0,0,0.5,12,0,12,128,0
8,1.0,65,3401074,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,1.0,65,3401074,rank_stream,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,65,3401074,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,66,3401075,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,66,3401075,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,66,3401075,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,66,3401075,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,66,3401075,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,66,3401075,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,67,3401076,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,67,3401076,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,67,3401076,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,67,3401076,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,67,3401076,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,67,3401076,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,68,3401077,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,68,3401077,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,68,3401077,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,68,3401077,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,68,3401077,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,68,3401077,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,69,3401078,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,69,3401078,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,69,3401078,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,69,3401078,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,69,3401078,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,69,3401078,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,70,3401079,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,70,3401079,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,70,3401079,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,70,3401079,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,70,3401079,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,70,3401079,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,71,3401080,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,71,3401080,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,71,3401080,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,71,3401080,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,71,3401080,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,71,3401080,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,72,3401081,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,72,3401081,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,72,3401081,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,72,3401081,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,72,3401081,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,72,3401081,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,73,3401082,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,73,3401082,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,73,3401082,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,73,3401082,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,73,3401082,rank_stream,1,0.0,0,8,1,1,1.0,14,0,14,0,0
8,1.0,73,3401082,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,74,3401083,fixed_d,1,0.0,0,6,0,1,0.25,8,0,8,0,0
8,1.0,74,3401083,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,74,3401083,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,1.0,74,3401083,statistical,1,0.0,0,4,0,1,0.0625,4,252,256,0,252
8,1.0,74,3401083,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,74,3401083,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,75,3401084,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,75,3401084,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,75,3401084,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,75,3401084,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,75,3401084,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,75,3401084,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,76,3401085,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,76,3401085,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,76,3401085,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,76,3401085,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,76,3401085,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,76,3401085,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,77,3401086,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,77,3401086,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,77,3401086,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,77,3401086,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,77,3401086,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,1.0,77,3401086,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,78,3401087,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,78,3401087,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,78,3401087,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,78,3401087,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,78,3401087,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,78,3401087,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,79,3401088,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,79,3401088,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,79,3401088,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,79,3401088,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,79,3401088,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,79,3401088,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,80,3401089,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,80,3401089,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,80,3401089,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,80,3401089,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,80,3401089,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,80,3401089,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,81,3401090,fixed_d,1,0.5,1,5,0,0,0.125,8,0,8,0,0
8,1.0,81,3401090,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,81,3401090,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,81,3401090,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,81,3401090,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,81,3401090,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,82,3401091,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,82,3401091,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,82,3401091,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,82,3401091,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,82,3401091,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,1.0,82,3401091,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,83,3401092,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,83,3401092,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,83,3401092,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,83,3401092,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,83,3401092,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,83,3401092,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,84,3401093,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,84,3401093,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,84,3401093,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,84,3401093,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,84,3401093,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,1.0,84,3401093,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,85,3401094,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,85,3401094,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,85,3401094,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,85,3401094,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,85,3401094,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,85,3401094,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,86,3401095,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,86,3401095,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,86,3401095,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,86,3401095,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,86,3401095,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,86,3401095,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,87,3401096,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,87,3401096,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,87,3401096,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,87,3401096,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,87,3401096,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,87,3401096,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,88,3401097,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,88,3401097,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,88,3401097,stability,1,0.5,1,7,0,0,0.5,8,0,8,128,0
8,1.0,88,3401097,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,88,3401097,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,88,3401097,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,89,3401098,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,89,3401098,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,89,3401098,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,89,3401098,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,89,3401098,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,89,3401098,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,90,3401099,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,90,3401099,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,90,3401099,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,90,3401099,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,90,3401099,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,90,3401099,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,91,3401100,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,91,3401100,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,91,3401100,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,91,3401100,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,91,3401100,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,1.0,91,3401100,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,92,3401101,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,92,3401101,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,92,3401101,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,92,3401101,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,92,3401101,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,1.0,92,3401101,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,93,3401102,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,93,3401102,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,93,3401102,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,93,3401102,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,93,3401102,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,93,3401102,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,94,3401103,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,94,3401103,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,94,3401103,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,94,3401103,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,94,3401103,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,94,3401103,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,95,3401104,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,95,3401104,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,95,3401104,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,95,3401104,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,95,3401104,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,95,3401104,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,96,3401105,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,96,3401105,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,96,3401105,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,96,3401105,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,96,3401105,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,96,3401105,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,97,3401106,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,97,3401106,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,97,3401106,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,97,3401106,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,97,3401106,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,97,3401106,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,98,3401107,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,98,3401107,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,98,3401107,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,98,3401107,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,98,3401107,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,98,3401107,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,99,3401108,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,99,3401108,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,99,3401108,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,99,3401108,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,99,3401108,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,99,3401108,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,100,3401109,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,100,3401109,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,100,3401109,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,100,3401109,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,100,3401109,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,100,3401109,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,101,3401110,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,101,3401110,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,101,3401110,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,101,3401110,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,101,3401110,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,101,3401110,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,102,3401111,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,102,3401111,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,102,3401111,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,102,3401111,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,102,3401111,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,102,3401111,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,103,3401112,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,103,3401112,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,103,3401112,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,103,3401112,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,103,3401112,rank_stream,1,0.0,0,8,1,1,1.0,13,0,13,0,0
8,1.0,103,3401112,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,104,3401113,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,104,3401113,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,104,3401113,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,104,3401113,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,104,3401113,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,104,3401113,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,105,3401114,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,105,3401114,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,105,3401114,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,105,3401114,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,105,3401114,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,105,3401114,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,106,3401115,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,106,3401115,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,106,3401115,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,106,3401115,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,106,3401115,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,106,3401115,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,107,3401116,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,107,3401116,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,107,3401116,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,107,3401116,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,107,3401116,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,107,3401116,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,108,3401117,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,108,3401117,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,108,3401117,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,108,3401117,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,108,3401117,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,108,3401117,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,109,3401118,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,109,3401118,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,109,3401118,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,109,3401118,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,109,3401118,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,109,3401118,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,110,3401119,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,110,3401119,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,110,3401119,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,1.0,110,3401119,statistical,1,0.0,0,4,0,1,0.0625,4,252,256,0,252
8,1.0,110,3401119,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,110,3401119,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,111,3401120,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,111,3401120,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,111,3401120,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,111,3401120,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,111,3401120,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,111,3401120,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,112,3401121,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,112,3401121,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,112,3401121,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,112,3401121,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,112,3401121,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,112,3401121,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,113,3401122,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,113,3401122,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,113,3401122,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,113,3401122,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,113,3401122,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,1.0,113,3401122,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,114,3401123,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,114,3401123,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,114,3401123,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,114,3401123,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,114,3401123,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,114,3401123,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,115,3401124,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,115,3401124,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,115,3401124,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,115,3401124,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,115,3401124,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,115,3401124,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,116,3401125,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,116,3401125,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,116,3401125,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,116,3401125,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,116,3401125,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,116,3401125,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,117,3401126,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,117,3401126,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,117,3401126,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,117,3401126,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,117,3401126,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,117,3401126,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,118,3401127,fixed_d,1,0.0,0,6,0,1,0.25,8,0,8,0,0
8,1.0,118,3401127,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,118,3401127,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,1.0,118,3401127,statistical,1,0.0,0,3,0,1,0.03125,4,252,256,0,252
8,1.0,118,3401127,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,1.0,118,3401127,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,119,3401128,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,119,3401128,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,119,3401128,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,119,3401128,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,119,3401128,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,119,3401128,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,120,3401129,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,120,3401129,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,120,3401129,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,120,3401129,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,120,3401129,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,120,3401129,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,121,3401130,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,121,3401130,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,121,3401130,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,121,3401130,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,121,3401130,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,121,3401130,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,122,3401131,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,122,3401131,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,122,3401131,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,122,3401131,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,122,3401131,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,122,3401131,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,123,3401132,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,123,3401132,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,123,3401132,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,123,3401132,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,123,3401132,rank_stream,1,0.0,0,8,1,1,1.0,14,0,14,0,0
8,1.0,123,3401132,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,124,3401133,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,124,3401133,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,124,3401133,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,124,3401133,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,124,3401133,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,124,3401133,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,125,3401134,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,125,3401134,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,125,3401134,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,125,3401134,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,125,3401134,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,125,3401134,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,126,3401135,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,126,3401135,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,126,3401135,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,126,3401135,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,126,3401135,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,126,3401135,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,127,3401136,fixed_d,1,0.0,0,6,0,1,0.25,8,0,8,0,0
8,1.0,127,3401136,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,127,3401136,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,127,3401136,statistical,1,0.0,0,6,0,1,0.25,8,504,512,0,252
8,1.0,127,3401136,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,127,3401136,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,128,3401137,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,128,3401137,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,128,3401137,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,128,3401137,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,128,3401137,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,128,3401137,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,129,3401138,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,129,3401138,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,129,3401138,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,129,3401138,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,129,3401138,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,129,3401138,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,130,3401139,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,130,3401139,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,130,3401139,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,130,3401139,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,130,3401139,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,130,3401139,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,131,3401140,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,131,3401140,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,131,3401140,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,131,3401140,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,131,3401140,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,131,3401140,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,132,3401141,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,132,3401141,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,132,3401141,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,132,3401141,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,132,3401141,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,132,3401141,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,133,3401142,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,133,3401142,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,133,3401142,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,133,3401142,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,133,3401142,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,133,3401142,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,134,3401143,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,134,3401143,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,134,3401143,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,134,3401143,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,134,3401143,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,134,3401143,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,135,3401144,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,135,3401144,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,135,3401144,stability,1,0.0,0,8,1,1,1.0,24,0,24,128,0
8,1.0,135,3401144,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,1.0,135,3401144,rank_stream,1,0.0,0,8,1,1,1.0,13,0,13,0,0
8,1.0,135,3401144,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,136,3401145,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,136,3401145,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,136,3401145,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,136,3401145,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,136,3401145,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,136,3401145,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,137,3401146,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,137,3401146,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,137,3401146,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,137,3401146,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,137,3401146,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,137,3401146,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,138,3401147,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,138,3401147,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,138,3401147,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,138,3401147,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,138,3401147,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,138,3401147,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,139,3401148,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,139,3401148,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,139,3401148,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,139,3401148,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,139,3401148,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,139,3401148,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,140,3401149,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,140,3401149,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,140,3401149,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,140,3401149,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,140,3401149,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,140,3401149,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,141,3401150,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,141,3401150,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,141,3401150,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,141,3401150,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,141,3401150,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,141,3401150,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,142,3401151,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,142,3401151,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,142,3401151,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,1.0,142,3401151,statistical,1,0.0,0,4,0,1,0.0625,4,252,256,0,252
8,1.0,142,3401151,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,142,3401151,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,143,3401152,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,143,3401152,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,143,3401152,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,143,3401152,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,143,3401152,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,143,3401152,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,144,3401153,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,144,3401153,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,144,3401153,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,144,3401153,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,144,3401153,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,144,3401153,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,145,3401154,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,145,3401154,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,145,3401154,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,145,3401154,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,145,3401154,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,145,3401154,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,146,3401155,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,146,3401155,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,146,3401155,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,1.0,146,3401155,statistical,1,0.0,0,4,0,1,0.0625,4,252,256,0,252
8,1.0,146,3401155,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,146,3401155,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,147,3401156,fixed_d,1,0.0,0,6,0,1,0.25,8,0,8,0,0
8,1.0,147,3401156,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,147,3401156,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,147,3401156,statistical,1,0.0,0,6,0,1,0.25,8,504,512,0,252
8,1.0,147,3401156,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,147,3401156,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,148,3401157,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,148,3401157,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,148,3401157,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,148,3401157,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,148,3401157,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,148,3401157,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,149,3401158,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,149,3401158,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,149,3401158,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,149,3401158,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,149,3401158,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,149,3401158,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,150,3401159,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,150,3401159,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,150,3401159,stability,1,0.0,0,8,1,1,1.0,24,0,24,128,0
8,1.0,150,3401159,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,1.0,150,3401159,rank_stream,1,0.0,0,8,1,1,1.0,14,0,14,0,0
8,1.0,150,3401159,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,151,3401160,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,151,3401160,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,151,3401160,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,151,3401160,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,151,3401160,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,151,3401160,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,152,3401161,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,152,3401161,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,152,3401161,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,152,3401161,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,152,3401161,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,152,3401161,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,153,3401162,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,153,3401162,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,153,3401162,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,153,3401162,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,153,3401162,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,153,3401162,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,154,3401163,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,154,3401163,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,154,3401163,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,154,3401163,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,154,3401163,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,154,3401163,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,155,3401164,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,155,3401164,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,155,3401164,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,155,3401164,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,155,3401164,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,155,3401164,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,156,3401165,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,156,3401165,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,156,3401165,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,1.0,156,3401165,statistical,1,0.0,0,4,0,1,0.0625,4,252,256,0,252
8,1.0,156,3401165,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,156,3401165,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,157,3401166,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,157,3401166,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,157,3401166,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,157,3401166,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,157,3401166,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,157,3401166,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,158,3401167,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,158,3401167,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,158,3401167,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,158,3401167,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,158,3401167,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,158,3401167,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,159,3401168,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,159,3401168,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,159,3401168,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,159,3401168,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,159,3401168,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,159,3401168,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,160,3401169,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,160,3401169,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,160,3401169,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,160,3401169,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,160,3401169,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,160,3401169,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,161,3401170,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,161,3401170,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,161,3401170,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,161,3401170,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,161,3401170,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,161,3401170,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,162,3401171,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,162,3401171,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,162,3401171,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,162,3401171,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,162,3401171,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,162,3401171,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,163,3401172,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,163,3401172,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,163,3401172,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,163,3401172,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,163,3401172,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,163,3401172,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,164,3401173,fixed_d,1,0.0,0,6,0,1,0.25,8,0,8,0,0
8,1.0,164,3401173,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,164,3401173,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,164,3401173,statistical,1,0.0,0,6,0,1,0.25,8,504,512,0,252
8,1.0,164,3401173,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,164,3401173,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,165,3401174,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,165,3401174,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,165,3401174,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,165,3401174,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,165,3401174,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,165,3401174,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,166,3401175,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,166,3401175,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,166,3401175,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,166,3401175,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,166,3401175,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,166,3401175,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,167,3401176,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,1.0,167,3401176,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,167,3401176,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,167,3401176,statistical,1,0.0,0,7,0,1,0.5,12,756,768,0,252
8,1.0,167,3401176,rank_stream,1,0.0,0,8,1,1,1.0,15,0,15,0,0
8,1.0,167,3401176,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,168,3401177,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,168,3401177,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,168,3401177,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,168,3401177,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,168,3401177,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,168,3401177,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,169,3401178,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,169,3401178,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,169,3401178,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,169,3401178,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,169,3401178,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,169,3401178,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,170,3401179,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,170,3401179,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,170,3401179,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,170,3401179,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,170,3401179,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,170,3401179,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,171,3401180,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,171,3401180,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,171,3401180,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,171,3401180,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,171,3401180,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,1.0,171,3401180,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,172,3401181,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,172,3401181,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,172,3401181,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,172,3401181,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,172,3401181,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,172,3401181,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,173,3401182,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,173,3401182,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,173,3401182,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,173,3401182,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,173,3401182,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,173,3401182,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,174,3401183,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,174,3401183,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,174,3401183,stability,1,0.0,0,8,1,1,1.0,24,0,24,128,0
8,1.0,174,3401183,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,1.0,174,3401183,rank_stream,1,0.0,0,8,1,1,1.0,15,0,15,0,0
8,1.0,174,3401183,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,175,3401184,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,175,3401184,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,175,3401184,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,175,3401184,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,175,3401184,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,175,3401184,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,176,3401185,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,176,3401185,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,176,3401185,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,176,3401185,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,176,3401185,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,176,3401185,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,177,3401186,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,177,3401186,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,177,3401186,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,177,3401186,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,177,3401186,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,177,3401186,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,178,3401187,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,178,3401187,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,178,3401187,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,178,3401187,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,178,3401187,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,178,3401187,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,179,3401188,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,179,3401188,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,179,3401188,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,179,3401188,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,179,3401188,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,179,3401188,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,180,3401189,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,180,3401189,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,180,3401189,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,180,3401189,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,180,3401189,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,180,3401189,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,181,3401190,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,181,3401190,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,181,3401190,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,181,3401190,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,181,3401190,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,181,3401190,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,182,3401191,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,182,3401191,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,182,3401191,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,182,3401191,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,182,3401191,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,182,3401191,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,183,3401192,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,183,3401192,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,183,3401192,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,183,3401192,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,183,3401192,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,183,3401192,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,184,3401193,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,184,3401193,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,184,3401193,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,1.0,184,3401193,statistical,1,0.0,0,4,0,1,0.0625,4,252,256,0,252
8,1.0,184,3401193,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,184,3401193,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,185,3401194,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,185,3401194,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,185,3401194,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,185,3401194,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,185,3401194,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,185,3401194,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,186,3401195,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,186,3401195,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,186,3401195,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,186,3401195,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,186,3401195,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,186,3401195,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,187,3401196,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,187,3401196,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,187,3401196,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,187,3401196,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,187,3401196,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,1.0,187,3401196,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,188,3401197,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,188,3401197,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,188,3401197,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,188,3401197,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,188,3401197,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,188,3401197,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,189,3401198,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,189,3401198,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,189,3401198,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,189,3401198,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,189,3401198,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,189,3401198,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,190,3401199,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,190,3401199,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,190,3401199,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,190,3401199,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,190,3401199,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,190,3401199,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,191,3401200,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,191,3401200,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,191,3401200,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,191,3401200,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,191,3401200,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,191,3401200,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,192,3401201,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,192,3401201,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,192,3401201,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,192,3401201,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,192,3401201,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,192,3401201,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,193,3401202,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,193,3401202,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,193,3401202,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,193,3401202,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,193,3401202,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,1.0,193,3401202,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,194,3401203,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,194,3401203,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,194,3401203,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,194,3401203,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,194,3401203,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,194,3401203,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,195,3401204,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,195,3401204,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,195,3401204,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,195,3401204,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,195,3401204,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,195,3401204,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,196,3401205,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,1.0,196,3401205,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,196,3401205,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,196,3401205,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,1.0,196,3401205,rank_stream,1,0.0,0,8,1,1,1.0,14,0,14,0,0
8,1.0,196,3401205,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,197,3401206,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,1.0,197,3401206,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,197,3401206,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,1.0,197,3401206,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,1.0,197,3401206,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,1.0,197,3401206,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,198,3401207,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,198,3401207,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,198,3401207,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,198,3401207,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,198,3401207,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,198,3401207,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,199,3401208,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,199,3401208,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,1.0,199,3401208,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,1.0,199,3401208,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,1.0,199,3401208,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,1.0,199,3401208,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,0,3411009,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,0,3411009,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,0,3411009,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,0,3411009,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,0,3411009,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,0,3411009,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,1,3411010,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,1,3411010,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,1,3411010,stability,1,0.05,1,7,0,0,0.9500000000000001,20,0,20,128,0
8,0.1,1,3411010,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,1,3411010,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,1,3411010,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,2,3411011,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,2,3411011,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,2,3411011,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,2,3411011,statistical,0,0.05,0,6,0,0,0.925,32,2016,2048,0,252
8,0.1,2,3411011,rank_stream,0,0.05,0,6,0,0,0.925,32,0,32,0,0
8,0.1,2,3411011,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,3,3411012,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,3,3411012,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,3,3411012,stability,1,0.05,1,6,0,0,0.925,20,0,20,128,0
8,0.1,3,3411012,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,3,3411012,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,3,3411012,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,4,3411013,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,4,3411013,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,4,3411013,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,4,3411013,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,4,3411013,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,4,3411013,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,5,3411014,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,5,3411014,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,5,3411014,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,5,3411014,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,5,3411014,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,5,3411014,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,6,3411015,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,6,3411015,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,6,3411015,stability,1,0.05,1,6,0,0,0.925,20,0,20,128,0
8,0.1,6,3411015,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,6,3411015,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,6,3411015,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,7,3411016,fixed_d,1,0.5,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,7,3411016,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,7,3411016,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,7,3411016,statistical,1,0.0,0,7,0,1,0.9500000000000001,12,756,768,0,252
8,0.1,7,3411016,rank_stream,1,0.0,0,8,1,1,1.0,14,0,14,0,0
8,0.1,7,3411016,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,8,3411017,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,8,3411017,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,8,3411017,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,8,3411017,statistical,1,0.0,0,7,0,1,0.9500000000000001,28,1764,1792,0,252
8,0.1,8,3411017,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,8,3411017,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,9,3411018,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,9,3411018,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,9,3411018,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,9,3411018,statistical,1,0.0,0,7,0,1,0.9500000000000001,20,1260,1280,0,252
8,0.1,9,3411018,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,9,3411018,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,10,3411019,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,10,3411019,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,10,3411019,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,10,3411019,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,10,3411019,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,10,3411019,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,11,3411020,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,11,3411020,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,11,3411020,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,11,3411020,statistical,1,0.0,0,7,0,1,0.9500000000000001,12,756,768,0,252
8,0.1,11,3411020,rank_stream,1,0.0,0,8,1,1,1.0,15,0,15,0,0
8,0.1,11,3411020,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,12,3411021,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,12,3411021,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,12,3411021,stability,1,0.0,0,6,0,1,0.925,12,0,12,128,0
8,0.1,12,3411021,statistical,1,0.0,0,4,0,1,0.23125,4,252,256,0,252
8,0.1,12,3411021,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,12,3411021,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,13,3411022,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,13,3411022,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,13,3411022,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,13,3411022,statistical,0,0.05,0,6,0,0,0.925,32,2016,2048,0,252
8,0.1,13,3411022,rank_stream,0,0.05,0,6,0,0,0.925,32,0,32,0,0
8,0.1,13,3411022,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,14,3411023,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,14,3411023,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,14,3411023,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,14,3411023,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,14,3411023,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,14,3411023,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,15,3411024,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,0.1,15,3411024,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,15,3411024,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,15,3411024,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,0.1,15,3411024,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,15,3411024,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,16,3411025,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,16,3411025,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,16,3411025,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,16,3411025,statistical,0,0.05,0,6,0,0,0.925,32,2016,2048,0,252
8,0.1,16,3411025,rank_stream,0,0.05,0,6,0,0,0.925,32,0,32,0,0
8,0.1,16,3411025,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,17,3411026,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,17,3411026,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,17,3411026,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,17,3411026,statistical,0,0.05,0,6,0,0,0.925,32,2016,2048,0,252
8,0.1,17,3411026,rank_stream,0,0.05,0,6,0,0,0.925,32,0,32,0,0
8,0.1,17,3411026,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,18,3411027,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,18,3411027,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,18,3411027,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,18,3411027,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.1,18,3411027,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,18,3411027,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,19,3411028,fixed_d,1,0.05,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,19,3411028,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,19,3411028,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,19,3411028,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,19,3411028,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,19,3411028,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,20,3411029,fixed_d,1,0.0,0,6,0,1,0.47500000000000003,8,0,8,0,0
8,0.1,20,3411029,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,20,3411029,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,20,3411029,statistical,1,0.0,0,6,0,1,0.47500000000000003,8,504,512,0,252
8,0.1,20,3411029,rank_stream,1,0.0,0,8,1,1,1.0,23,0,23,0,0
8,0.1,20,3411029,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,21,3411030,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,21,3411030,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,21,3411030,stability,1,0.0,0,7,0,1,0.9500000000000001,20,0,20,128,0
8,0.1,21,3411030,statistical,1,0.0,0,6,0,1,0.925,12,756,768,0,252
8,0.1,21,3411030,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,21,3411030,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,22,3411031,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,22,3411031,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,22,3411031,stability,1,0.05,1,7,0,0,0.9500000000000001,20,0,20,128,0
8,0.1,22,3411031,statistical,1,0.0,0,8,1,1,1.0,24,1512,1536,0,252
8,0.1,22,3411031,rank_stream,1,0.0,0,8,1,1,1.0,24,0,24,0,0
8,0.1,22,3411031,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,23,3411032,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,23,3411032,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,23,3411032,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,23,3411032,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,23,3411032,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,0.1,23,3411032,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,24,3411033,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,24,3411033,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,24,3411033,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,24,3411033,statistical,1,0.0,0,8,1,1,1.0,28,1764,1792,0,252
8,0.1,24,3411033,rank_stream,1,0.0,0,8,1,1,1.0,26,0,26,0,0
8,0.1,24,3411033,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,25,3411034,fixed_d,1,0.0,0,6,0,1,0.47500000000000003,8,0,8,0,0
8,0.1,25,3411034,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,25,3411034,stability,1,0.0,0,7,0,1,0.9500000000000001,12,0,12,128,0
8,0.1,25,3411034,statistical,1,0.0,0,4,0,1,0.23125,4,252,256,0,252
8,0.1,25,3411034,rank_stream,1,0.0,0,8,1,1,1.0,22,0,22,0,0
8,0.1,25,3411034,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,26,3411035,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,26,3411035,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,26,3411035,stability,1,0.0,0,7,0,1,0.9500000000000001,20,0,20,128,0
8,0.1,26,3411035,statistical,1,0.0,0,7,0,1,0.9500000000000001,12,756,768,0,252
8,0.1,26,3411035,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,26,3411035,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,27,3411036,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,27,3411036,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,27,3411036,stability,1,0.0,0,7,0,1,0.9500000000000001,12,0,12,128,0
8,0.1,27,3411036,statistical,1,0.0,0,4,0,1,0.23125,4,252,256,0,252
8,0.1,27,3411036,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,27,3411036,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,28,3411037,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,28,3411037,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,28,3411037,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,28,3411037,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,28,3411037,rank_stream,1,0.0,0,8,1,1,1.0,17,0,17,0,0
8,0.1,28,3411037,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,29,3411038,fixed_d,1,0.05,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,29,3411038,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,29,3411038,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,29,3411038,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,29,3411038,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,29,3411038,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,30,3411039,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,30,3411039,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,30,3411039,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,30,3411039,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,30,3411039,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,30,3411039,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,31,3411040,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,31,3411040,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,31,3411040,stability,1,0.05,1,6,0,0,0.925,12,0,12,128,0
8,0.1,31,3411040,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,31,3411040,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,31,3411040,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,32,3411041,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,32,3411041,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,32,3411041,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,32,3411041,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,32,3411041,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,32,3411041,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,33,3411042,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,33,3411042,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,33,3411042,stability,1,0.0,0,8,1,1,1.0,24,0,24,128,0
8,0.1,33,3411042,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,0.1,33,3411042,rank_stream,1,0.0,0,8,1,1,1.0,14,0,14,0,0
8,0.1,33,3411042,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,34,3411043,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,34,3411043,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,34,3411043,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,34,3411043,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,34,3411043,rank_stream,1,0.0,0,8,1,1,1.0,14,0,14,0,0
8,0.1,34,3411043,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,35,3411044,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,35,3411044,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,35,3411044,stability,1,0.0,0,6,0,1,0.925,20,0,20,128,0
8,0.1,35,3411044,statistical,1,0.0,0,6,0,1,0.925,12,756,768,0,252
8,0.1,35,3411044,rank_stream,0,0.0,0,6,0,1,0.925,32,0,32,0,0
8,0.1,35,3411044,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,36,3411045,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,36,3411045,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,36,3411045,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,36,3411045,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,36,3411045,rank_stream,1,0.0,0,8,1,1,1.0,18,0,18,0,0
8,0.1,36,3411045,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,37,3411046,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,37,3411046,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,37,3411046,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,37,3411046,statistical,1,0.0,0,7,0,1,0.9500000000000001,28,1764,1792,0,252
8,0.1,37,3411046,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,37,3411046,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,38,3411047,fixed_d,1,0.5,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,38,3411047,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,38,3411047,stability,1,0.0,0,7,0,1,0.9500000000000001,20,0,20,128,0
8,0.1,38,3411047,statistical,1,0.0,0,7,0,1,0.9500000000000001,12,756,768,0,252
8,0.1,38,3411047,rank_stream,1,0.0,0,8,1,1,1.0,26,0,26,0,0
8,0.1,38,3411047,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,39,3411048,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,39,3411048,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,39,3411048,stability,1,0.0,0,6,0,1,0.925,16,0,16,128,0
8,0.1,39,3411048,statistical,1,0.0,0,6,0,1,0.925,8,504,512,0,252
8,0.1,39,3411048,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,39,3411048,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,40,3411049,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,40,3411049,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,40,3411049,stability,1,0.0,0,7,0,1,0.9500000000000001,12,0,12,128,0
8,0.1,40,3411049,statistical,1,0.0,0,4,0,1,0.23125,4,252,256,0,252
8,0.1,40,3411049,rank_stream,1,0.0,0,8,1,1,1.0,19,0,19,0,0
8,0.1,40,3411049,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,41,3411050,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,41,3411050,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,41,3411050,stability,1,0.0,0,6,0,1,0.925,16,0,16,128,0
8,0.1,41,3411050,statistical,1,0.0,0,6,0,1,0.925,8,504,512,0,252
8,0.1,41,3411050,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,41,3411050,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,42,3411051,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,42,3411051,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,42,3411051,stability,1,0.05,1,7,0,0,0.9500000000000001,20,0,20,128,0
8,0.1,42,3411051,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,42,3411051,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,42,3411051,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,43,3411052,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,43,3411052,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,43,3411052,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,43,3411052,statistical,1,0.0,0,8,1,1,1.0,28,1764,1792,0,252
8,0.1,43,3411052,rank_stream,1,0.0,0,8,1,1,1.0,26,0,26,0,0
8,0.1,43,3411052,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,44,3411053,fixed_d,1,0.0,0,6,0,1,0.47500000000000003,8,0,8,0,0
8,0.1,44,3411053,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,44,3411053,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,44,3411053,statistical,1,0.0,0,6,0,1,0.47500000000000003,8,504,512,0,252
8,0.1,44,3411053,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,44,3411053,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,45,3411054,fixed_d,1,0.5,1,5,0,0,0.23750000000000002,8,0,8,0,0
8,0.1,45,3411054,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,45,3411054,stability,1,0.0,0,7,0,1,0.9500000000000001,20,0,20,128,0
8,0.1,45,3411054,statistical,1,0.0,0,7,0,1,0.9500000000000001,12,756,768,0,252
8,0.1,45,3411054,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,45,3411054,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,46,3411055,fixed_d,1,0.05,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,46,3411055,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,46,3411055,stability,1,0.0,0,8,1,1,1.0,24,0,24,128,0
8,0.1,46,3411055,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,0.1,46,3411055,rank_stream,1,0.0,0,8,1,1,1.0,14,0,14,0,0
8,0.1,46,3411055,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,47,3411056,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,47,3411056,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,47,3411056,stability,1,0.05,1,6,0,0,0.925,12,0,12,128,0
8,0.1,47,3411056,statistical,1,0.0,0,8,1,1,1.0,32,2016,2048,0,252
8,0.1,47,3411056,rank_stream,1,0.0,0,8,1,1,1.0,29,0,29,0,0
8,0.1,47,3411056,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,48,3411057,fixed_d,1,0.05,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,48,3411057,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,48,3411057,stability,1,0.05,1,6,0,0,0.925,12,0,12,128,0
8,0.1,48,3411057,statistical,1,0.0,0,7,0,1,0.9500000000000001,24,1512,1536,0,252
8,0.1,48,3411057,rank_stream,1,0.0,0,8,1,1,1.0,26,0,26,0,0
8,0.1,48,3411057,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,49,3411058,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,49,3411058,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,49,3411058,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,49,3411058,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,49,3411058,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,49,3411058,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,50,3411059,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,50,3411059,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,50,3411059,stability,1,0.0,0,8,1,1,1.0,28,0,28,128,0
8,0.1,50,3411059,statistical,1,0.0,0,8,1,1,1.0,20,1260,1280,0,252
8,0.1,50,3411059,rank_stream,1,0.0,0,8,1,1,1.0,19,0,19,0,0
8,0.1,50,3411059,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,51,3411060,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,51,3411060,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,51,3411060,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,51,3411060,statistical,1,0.0,0,6,0,1,0.925,8,504,512,0,252
8,0.1,51,3411060,rank_stream,1,0.0,0,8,1,1,1.0,32,0,32,0,0
8,0.1,51,3411060,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,52,3411061,fixed_d,1,0.05,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,52,3411061,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,52,3411061,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,52,3411061,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,52,3411061,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,52,3411061,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,53,3411062,fixed_d,1,0.05,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,53,3411062,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,53,3411062,stability,1,0.05,1,6,0,0,0.925,12,0,12,128,0
8,0.1,53,3411062,statistical,0,0.05,0,6,0,0,0.925,32,2016,2048,0,252
8,0.1,53,3411062,rank_stream,0,0.05,0,6,0,0,0.925,32,0,32,0,0
8,0.1,53,3411062,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,54,3411063,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,0.1,54,3411063,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,54,3411063,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,54,3411063,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.1,54,3411063,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,0.1,54,3411063,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,55,3411064,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,0.1,55,3411064,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,55,3411064,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,55,3411064,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,0.1,55,3411064,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,55,3411064,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,56,3411065,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,56,3411065,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,56,3411065,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,56,3411065,statistical,1,0.0,0,8,1,1,1.0,20,1260,1280,0,252
8,0.1,56,3411065,rank_stream,1,0.0,0,8,1,1,1.0,18,0,18,0,0
8,0.1,56,3411065,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,57,3411066,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,57,3411066,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,57,3411066,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,57,3411066,statistical,1,0.0,0,8,1,1,1.0,32,2016,2048,0,252
8,0.1,57,3411066,rank_stream,1,0.0,0,8,1,1,1.0,31,0,31,0,0
8,0.1,57,3411066,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,58,3411067,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,58,3411067,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,58,3411067,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,58,3411067,statistical,1,0.0,0,7,0,1,0.9500000000000001,12,756,768,0,252
8,0.1,58,3411067,rank_stream,1,0.0,0,8,1,1,1.0,15,0,15,0,0
8,0.1,58,3411067,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,59,3411068,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,0.1,59,3411068,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,59,3411068,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,59,3411068,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.1,59,3411068,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,59,3411068,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,60,3411069,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,60,3411069,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,60,3411069,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,60,3411069,statistical,1,0.0,0,7,0,1,0.9500000000000001,28,1764,1792,0,252
8,0.1,60,3411069,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,60,3411069,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,61,3411070,fixed_d,1,0.0,0,6,0,1,0.47500000000000003,8,0,8,0,0
8,0.1,61,3411070,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,61,3411070,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,61,3411070,statistical,1,0.0,0,6,0,1,0.47500000000000003,8,504,512,0,252
8,0.1,61,3411070,rank_stream,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,61,3411070,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,62,3411071,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,62,3411071,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,62,3411071,stability,1,0.05,1,7,0,0,0.9500000000000001,24,0,24,128,0
8,0.1,62,3411071,statistical,1,0.0,0,8,1,1,1.0,28,1764,1792,0,252
8,0.1,62,3411071,rank_stream,1,0.0,0,8,1,1,1.0,25,0,25,0,0
8,0.1,62,3411071,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,63,3411072,fixed_d,1,0.5,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,63,3411072,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,63,3411072,stability,1,0.05,1,7,0,0,0.9500000000000001,20,0,20,128,0
8,0.1,63,3411072,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,63,3411072,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,63,3411072,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,64,3411073,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,64,3411073,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,64,3411073,stability,1,0.0,0,7,0,1,0.9500000000000001,24,0,24,128,0
8,0.1,64,3411073,statistical,1,0.0,0,7,0,1,0.9500000000000001,16,1008,1024,0,252
8,0.1,64,3411073,rank_stream,1,0.0,0,8,1,1,1.0,29,0,29,0,0
8,0.1,64,3411073,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,65,3411074,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,65,3411074,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,65,3411074,stability,1,0.05,1,6,0,0,0.925,12,0,12,128,0
8,0.1,65,3411074,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,65,3411074,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,65,3411074,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,66,3411075,fixed_d,1,0.5,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,66,3411075,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,66,3411075,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,66,3411075,statistical,1,0.0,0,7,0,1,0.9500000000000001,12,756,768,0,252
8,0.1,66,3411075,rank_stream,1,0.0,0,8,1,1,1.0,13,0,13,0,0
8,0.1,66,3411075,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,67,3411076,fixed_d,1,0.5,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,67,3411076,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,67,3411076,stability,1,0.0,0,7,0,1,0.9500000000000001,20,0,20,128,0
8,0.1,67,3411076,statistical,1,0.0,0,7,0,1,0.9500000000000001,12,756,768,0,252
8,0.1,67,3411076,rank_stream,1,0.0,0,8,1,1,1.0,23,0,23,0,0
8,0.1,67,3411076,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,68,3411077,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,68,3411077,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,68,3411077,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,68,3411077,statistical,1,0.0,0,8,1,1,1.0,32,2016,2048,0,252
8,0.1,68,3411077,rank_stream,1,0.0,0,8,1,1,1.0,29,0,29,0,0
8,0.1,68,3411077,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,69,3411078,fixed_d,1,0.05,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,69,3411078,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,69,3411078,stability,1,0.0,0,8,1,1,1.0,24,0,24,128,0
8,0.1,69,3411078,statistical,1,0.0,0,7,0,1,0.9500000000000001,16,1008,1024,0,252
8,0.1,69,3411078,rank_stream,1,0.0,0,8,1,1,1.0,23,0,23,0,0
8,0.1,69,3411078,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,70,3411079,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,70,3411079,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,70,3411079,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,70,3411079,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,70,3411079,rank_stream,1,0.0,0,8,1,1,1.0,24,0,24,0,0
8,0.1,70,3411079,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,71,3411080,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,71,3411080,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,71,3411080,stability,1,0.0,0,7,0,1,0.9500000000000001,24,0,24,128,0
8,0.1,71,3411080,statistical,1,0.0,0,7,0,1,0.9500000000000001,16,1008,1024,0,252
8,0.1,71,3411080,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,71,3411080,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,72,3411081,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,72,3411081,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,72,3411081,stability,1,0.05,1,6,0,0,0.925,12,0,12,128,0
8,0.1,72,3411081,statistical,1,0.0,0,7,0,1,0.9500000000000001,20,1260,1280,0,252
8,0.1,72,3411081,rank_stream,1,0.0,0,8,1,1,1.0,27,0,27,0,0
8,0.1,72,3411081,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,73,3411082,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,73,3411082,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,73,3411082,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,73,3411082,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,73,3411082,rank_stream,1,0.0,0,8,1,1,1.0,17,0,17,0,0
8,0.1,73,3411082,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,74,3411083,fixed_d,1,0.5,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,74,3411083,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,74,3411083,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,74,3411083,statistical,1,0.0,0,7,0,1,0.9500000000000001,12,756,768,0,252
8,0.1,74,3411083,rank_stream,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,74,3411083,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,75,3411084,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,75,3411084,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,75,3411084,stability,1,0.0,0,8,1,1,1.0,24,0,24,128,0
8,0.1,75,3411084,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,0.1,75,3411084,rank_stream,1,0.0,0,8,1,1,1.0,15,0,15,0,0
8,0.1,75,3411084,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,76,3411085,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,76,3411085,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,76,3411085,stability,1,0.0,0,6,0,1,0.925,16,0,16,128,0
8,0.1,76,3411085,statistical,1,0.0,0,6,0,1,0.925,8,504,512,0,252
8,0.1,76,3411085,rank_stream,1,0.0,0,8,1,1,1.0,31,0,31,0,0
8,0.1,76,3411085,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,77,3411086,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,77,3411086,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,77,3411086,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,77,3411086,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,77,3411086,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,77,3411086,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,78,3411087,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,78,3411087,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,78,3411087,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,78,3411087,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,78,3411087,rank_stream,1,0.0,0,8,1,1,1.0,25,0,25,0,0
8,0.1,78,3411087,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,79,3411088,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,0.1,79,3411088,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,79,3411088,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,79,3411088,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.1,79,3411088,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,0.1,79,3411088,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,80,3411089,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,80,3411089,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,80,3411089,stability,1,0.05,1,6,0,0,0.925,12,0,12,128,0
8,0.1,80,3411089,statistical,1,0.0,0,8,1,1,1.0,24,1512,1536,0,252
8,0.1,80,3411089,rank_stream,1,0.0,0,8,1,1,1.0,22,0,22,0,0
8,0.1,80,3411089,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,81,3411090,fixed_d,1,0.05,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,81,3411090,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,81,3411090,stability,1,0.05,1,7,0,0,0.9500000000000001,20,0,20,128,0
8,0.1,81,3411090,statistical,1,0.0,0,8,1,1,1.0,24,1512,1536,0,252
8,0.1,81,3411090,rank_stream,1,0.0,0,8,1,1,1.0,22,0,22,0,0
8,0.1,81,3411090,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,82,3411091,fixed_d,1,0.05,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,82,3411091,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,82,3411091,stability,1,0.05,1,6,0,0,0.47500000000000003,8,0,8,128,0
8,0.1,82,3411091,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,0.1,82,3411091,rank_stream,1,0.0,0,8,1,1,1.0,15,0,15,0,0
8,0.1,82,3411091,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,83,3411092,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,83,3411092,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,83,3411092,stability,1,0.0,0,6,0,1,0.925,12,0,12,128,0
8,0.1,83,3411092,statistical,1,0.0,0,3,0,1,0.115625,4,252,256,0,252
8,0.1,83,3411092,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,83,3411092,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,84,3411093,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,0.1,84,3411093,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,84,3411093,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,0.1,84,3411093,statistical,1,0.0,0,4,0,1,0.11875000000000001,4,252,256,0,252
8,0.1,84,3411093,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,84,3411093,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,85,3411094,fixed_d,1,0.05,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,85,3411094,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,85,3411094,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,85,3411094,statistical,1,0.0,0,8,1,1,1.0,20,1260,1280,0,252
8,0.1,85,3411094,rank_stream,1,0.0,0,8,1,1,1.0,17,0,17,0,0
8,0.1,85,3411094,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,86,3411095,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,0.1,86,3411095,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,86,3411095,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,86,3411095,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,0.1,86,3411095,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,0.1,86,3411095,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,87,3411096,fixed_d,1,0.05,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,87,3411096,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,87,3411096,stability,1,0.0,0,8,1,1,1.0,24,0,24,128,0
8,0.1,87,3411096,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,0.1,87,3411096,rank_stream,1,0.0,0,8,1,1,1.0,14,0,14,0,0
8,0.1,87,3411096,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,88,3411097,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,88,3411097,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,88,3411097,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,88,3411097,statistical,0,0.05,0,6,0,0,0.925,32,2016,2048,0,252
8,0.1,88,3411097,rank_stream,0,0.05,0,6,0,0,0.925,32,0,32,0,0
8,0.1,88,3411097,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,89,3411098,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,89,3411098,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,89,3411098,stability,1,0.0,0,7,0,1,0.9500000000000001,24,0,24,128,0
8,0.1,89,3411098,statistical,1,0.0,0,7,0,1,0.9500000000000001,16,1008,1024,0,252
8,0.1,89,3411098,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,89,3411098,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,90,3411099,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,90,3411099,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,90,3411099,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,90,3411099,statistical,1,0.0,0,8,1,1,1.0,32,2016,2048,0,252
8,0.1,90,3411099,rank_stream,1,0.0,0,8,1,1,1.0,29,0,29,0,0
8,0.1,90,3411099,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,91,3411100,fixed_d,1,0.0,0,5,0,1,0.4625,8,0,8,0,0
8,0.1,91,3411100,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,91,3411100,stability,1,0.0,0,6,0,1,0.925,16,0,16,128,0
8,0.1,91,3411100,statistical,1,0.0,0,5,0,1,0.4625,8,504,512,0,252
8,0.1,91,3411100,rank_stream,1,0.0,0,8,1,1,1.0,24,0,24,0,0
8,0.1,91,3411100,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,92,3411101,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,92,3411101,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,92,3411101,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,92,3411101,statistical,1,0.0,0,8,1,1,1.0,20,1260,1280,0,252
8,0.1,92,3411101,rank_stream,1,0.0,0,8,1,1,1.0,18,0,18,0,0
8,0.1,92,3411101,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,93,3411102,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,93,3411102,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,93,3411102,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,93,3411102,statistical,1,0.0,0,7,0,1,0.9500000000000001,32,2016,2048,0,252
8,0.1,93,3411102,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,93,3411102,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,94,3411103,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,94,3411103,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,94,3411103,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,94,3411103,statistical,0,0.05,0,6,0,0,0.925,32,2016,2048,0,252
8,0.1,94,3411103,rank_stream,0,0.05,0,6,0,0,0.925,32,0,32,0,0
8,0.1,94,3411103,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,95,3411104,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,95,3411104,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,95,3411104,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,95,3411104,statistical,1,0.0,0,7,0,1,0.9500000000000001,24,1512,1536,0,252
8,0.1,95,3411104,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,95,3411104,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,96,3411105,fixed_d,1,0.0,0,5,0,1,0.4625,8,0,8,0,0
8,0.1,96,3411105,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,96,3411105,stability,1,0.0,0,6,0,1,0.925,16,0,16,128,0
8,0.1,96,3411105,statistical,1,0.0,0,5,0,1,0.4625,8,504,512,0,252
8,0.1,96,3411105,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,96,3411105,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,97,3411106,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,97,3411106,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,97,3411106,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,97,3411106,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,97,3411106,rank_stream,1,0.0,0,8,1,1,1.0,28,0,28,0,0
8,0.1,97,3411106,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,98,3411107,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,98,3411107,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,98,3411107,stability,1,0.0,0,6,0,1,0.925,20,0,20,128,0
8,0.1,98,3411107,statistical,1,0.0,0,6,0,1,0.925,12,756,768,0,252
8,0.1,98,3411107,rank_stream,0,0.0,0,6,0,1,0.925,32,0,32,0,0
8,0.1,98,3411107,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,99,3411108,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,99,3411108,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,99,3411108,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,99,3411108,statistical,1,0.0,0,7,0,1,0.9500000000000001,28,1764,1792,0,252
8,0.1,99,3411108,rank_stream,1,0.0,0,8,1,1,1.0,31,0,31,0,0
8,0.1,99,3411108,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,100,3411109,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,100,3411109,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,100,3411109,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,100,3411109,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,0.1,100,3411109,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,100,3411109,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,101,3411110,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,101,3411110,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,101,3411110,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,101,3411110,statistical,0,0.05,0,6,0,0,0.925,32,2016,2048,0,252
8,0.1,101,3411110,rank_stream,0,0.05,0,6,0,0,0.925,32,0,32,0,0
8,0.1,101,3411110,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,102,3411111,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,102,3411111,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,102,3411111,stability,0,0.0,0,8,1,1,1.0,32,0,32,128,0
8,0.1,102,3411111,statistical,1,0.0,0,8,1,1,1.0,28,1764,1792,0,252
8,0.1,102,3411111,rank_stream,1,0.0,0,8,1,1,1.0,27,0,27,0,0
8,0.1,102,3411111,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,103,3411112,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,103,3411112,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,103,3411112,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,103,3411112,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,103,3411112,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,0.1,103,3411112,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,104,3411113,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,104,3411113,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,104,3411113,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,104,3411113,statistical,0,0.05,0,6,0,0,0.925,32,2016,2048,0,252
8,0.1,104,3411113,rank_stream,0,0.05,0,6,0,0,0.925,32,0,32,0,0
8,0.1,104,3411113,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,105,3411114,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,105,3411114,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,105,3411114,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,105,3411114,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,105,3411114,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,105,3411114,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,106,3411115,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,106,3411115,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,106,3411115,stability,1,0.05,1,6,0,0,0.925,12,0,12,128,0
8,0.1,106,3411115,statistical,1,0.0,0,7,0,1,0.9500000000000001,24,1512,1536,0,252
8,0.1,106,3411115,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,106,3411115,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,107,3411116,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,107,3411116,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,107,3411116,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,107,3411116,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.1,107,3411116,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,107,3411116,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,108,3411117,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,108,3411117,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,108,3411117,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,108,3411117,statistical,1,0.0,0,7,0,1,0.9500000000000001,28,1764,1792,0,252
8,0.1,108,3411117,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,108,3411117,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,109,3411118,fixed_d,1,0.5,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,109,3411118,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,109,3411118,stability,1,0.0,0,7,0,1,0.9500000000000001,20,0,20,128,0
8,0.1,109,3411118,statistical,1,0.0,0,7,0,1,0.9500000000000001,12,756,768,0,252
8,0.1,109,3411118,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,109,3411118,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,110,3411119,fixed_d,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,110,3411119,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,110,3411119,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,110,3411119,statistical,1,0.0,0,8,1,1,1.0,8,504,512,0,252
8,0.1,110,3411119,rank_stream,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,110,3411119,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,111,3411120,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,111,3411120,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,111,3411120,stability,1,0.05,1,6,0,0,0.925,12,0,12,128,0
8,0.1,111,3411120,statistical,1,0.0,0,7,0,1,0.9500000000000001,16,1008,1024,0,252
8,0.1,111,3411120,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,111,3411120,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,112,3411121,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,112,3411121,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,112,3411121,stability,1,0.0,0,8,1,1,1.0,28,0,28,128,0
8,0.1,112,3411121,statistical,1,0.0,0,8,1,1,1.0,20,1260,1280,0,252
8,0.1,112,3411121,rank_stream,1,0.0,0,8,1,1,1.0,19,0,19,0,0
8,0.1,112,3411121,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,113,3411122,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,113,3411122,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,113,3411122,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,113,3411122,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,113,3411122,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,113,3411122,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,114,3411123,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,114,3411123,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,114,3411123,stability,1,0.0,0,6,0,1,0.925,8,0,8,128,0
8,0.1,114,3411123,statistical,1,0.0,0,4,0,1,0.23125,4,252,256,0,252
8,0.1,114,3411123,rank_stream,0,0.0,0,6,0,1,0.925,32,0,32,0,0
8,0.1,114,3411123,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,115,3411124,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,115,3411124,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,115,3411124,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,115,3411124,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,115,3411124,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,115,3411124,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,116,3411125,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,116,3411125,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,116,3411125,stability,1,0.05,1,6,0,0,0.925,12,0,12,128,0
8,0.1,116,3411125,statistical,1,0.0,0,8,1,1,1.0,24,1512,1536,0,252
8,0.1,116,3411125,rank_stream,1,0.0,0,8,1,1,1.0,22,0,22,0,0
8,0.1,116,3411125,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,117,3411126,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,117,3411126,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,117,3411126,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,117,3411126,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.1,117,3411126,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,0.1,117,3411126,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,118,3411127,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,118,3411127,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,118,3411127,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,118,3411127,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,118,3411127,rank_stream,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,118,3411127,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,119,3411128,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,0.1,119,3411128,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,119,3411128,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,119,3411128,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.1,119,3411128,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,119,3411128,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,120,3411129,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,120,3411129,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,120,3411129,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,120,3411129,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,120,3411129,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,120,3411129,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,121,3411130,fixed_d,1,0.5,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,121,3411130,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,121,3411130,stability,1,0.05,1,7,0,0,0.9500000000000001,20,0,20,128,0
8,0.1,121,3411130,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,121,3411130,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,121,3411130,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,122,3411131,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,122,3411131,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,122,3411131,stability,1,0.0,0,8,1,1,1.0,28,0,28,128,0
8,0.1,122,3411131,statistical,1,0.0,0,8,1,1,1.0,20,1260,1280,0,252
8,0.1,122,3411131,rank_stream,1,0.0,0,8,1,1,1.0,19,0,19,0,0
8,0.1,122,3411131,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,123,3411132,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,123,3411132,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,123,3411132,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,123,3411132,statistical,1,0.0,0,7,0,1,0.9500000000000001,24,1512,1536,0,252
8,0.1,123,3411132,rank_stream,1,0.0,0,8,1,1,1.0,29,0,29,0,0
8,0.1,123,3411132,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,124,3411133,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,124,3411133,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,124,3411133,stability,1,0.05,1,7,0,0,0.9500000000000001,24,0,24,128,0
8,0.1,124,3411133,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,124,3411133,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,124,3411133,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,125,3411134,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,125,3411134,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,125,3411134,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,125,3411134,statistical,1,0.0,0,6,0,1,0.925,8,504,512,0,252
8,0.1,125,3411134,rank_stream,1,0.0,0,8,1,1,1.0,15,0,15,0,0
8,0.1,125,3411134,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,126,3411135,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,126,3411135,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,126,3411135,stability,1,0.0,0,8,1,1,1.0,32,0,32,128,0
8,0.1,126,3411135,statistical,1,0.0,0,8,1,1,1.0,24,1512,1536,0,252
8,0.1,126,3411135,rank_stream,1,0.0,0,8,1,1,1.0,23,0,23,0,0
8,0.1,126,3411135,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,127,3411136,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,127,3411136,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,127,3411136,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,127,3411136,statistical,0,0.05,0,6,0,0,0.925,32,2016,2048,0,252
8,0.1,127,3411136,rank_stream,0,0.05,0,6,0,0,0.925,32,0,32,0,0
8,0.1,127,3411136,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,128,3411137,fixed_d,1,0.5,1,7,0,0,0.5,8,0,8,0,0
8,0.1,128,3411137,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,128,3411137,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,128,3411137,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.1,128,3411137,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,0.1,128,3411137,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,129,3411138,fixed_d,1,0.05,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,129,3411138,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,129,3411138,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,129,3411138,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,129,3411138,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,129,3411138,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,130,3411139,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,130,3411139,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,130,3411139,stability,1,0.05,1,6,0,0,0.925,8,0,8,128,0
8,0.1,130,3411139,statistical,1,0.0,0,8,1,1,1.0,28,1764,1792,0,252
8,0.1,130,3411139,rank_stream,1,0.0,0,8,1,1,1.0,26,0,26,0,0
8,0.1,130,3411139,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,131,3411140,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,131,3411140,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,131,3411140,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,131,3411140,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,131,3411140,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,131,3411140,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,132,3411141,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,132,3411141,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,132,3411141,stability,1,0.05,1,6,0,0,0.925,12,0,12,128,0
8,0.1,132,3411141,statistical,0,0.05,0,6,0,0,0.925,32,2016,2048,0,252
8,0.1,132,3411141,rank_stream,0,0.05,0,6,0,0,0.925,32,0,32,0,0
8,0.1,132,3411141,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,133,3411142,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,133,3411142,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,133,3411142,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,133,3411142,statistical,1,0.0,0,8,1,1,1.0,24,1512,1536,0,252
8,0.1,133,3411142,rank_stream,1,0.0,0,8,1,1,1.0,23,0,23,0,0
8,0.1,133,3411142,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,134,3411143,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,134,3411143,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,134,3411143,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,134,3411143,statistical,1,0.0,0,7,0,1,0.9500000000000001,28,1764,1792,0,252
8,0.1,134,3411143,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,134,3411143,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,135,3411144,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,135,3411144,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,135,3411144,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,135,3411144,statistical,1,0.0,0,8,1,1,1.0,24,1512,1536,0,252
8,0.1,135,3411144,rank_stream,1,0.0,0,8,1,1,1.0,24,0,24,0,0
8,0.1,135,3411144,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,136,3411145,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,136,3411145,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,136,3411145,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,136,3411145,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,136,3411145,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,136,3411145,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,137,3411146,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,137,3411146,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,137,3411146,stability,1,0.0,0,6,0,1,0.925,12,0,12,128,0
8,0.1,137,3411146,statistical,1,0.0,0,4,0,1,0.23125,4,252,256,0,252
8,0.1,137,3411146,rank_stream,1,0.0,0,8,1,1,1.0,28,0,28,0,0
8,0.1,137,3411146,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,138,3411147,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,138,3411147,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,138,3411147,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,138,3411147,statistical,1,0.0,0,8,1,1,1.0,20,1260,1280,0,252
8,0.1,138,3411147,rank_stream,1,0.0,0,8,1,1,1.0,19,0,19,0,0
8,0.1,138,3411147,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,139,3411148,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,139,3411148,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,139,3411148,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,139,3411148,statistical,1,0.0,0,6,0,1,0.925,8,504,512,0,252
8,0.1,139,3411148,rank_stream,1,0.0,0,8,1,1,1.0,29,0,29,0,0
8,0.1,139,3411148,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,140,3411149,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,140,3411149,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,140,3411149,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,140,3411149,statistical,1,0.0,0,8,1,1,1.0,28,1764,1792,0,252
8,0.1,140,3411149,rank_stream,1,0.0,0,8,1,1,1.0,28,0,28,0,0
8,0.1,140,3411149,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,141,3411150,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,141,3411150,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,141,3411150,stability,1,0.0,0,8,1,1,1.0,24,0,24,128,0
8,0.1,141,3411150,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,0.1,141,3411150,rank_stream,1,0.0,0,8,1,1,1.0,13,0,13,0,0
8,0.1,141,3411150,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,142,3411151,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,142,3411151,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,142,3411151,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,142,3411151,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,142,3411151,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,142,3411151,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,143,3411152,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,143,3411152,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,143,3411152,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,143,3411152,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.1,143,3411152,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,0.1,143,3411152,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,144,3411153,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,144,3411153,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,144,3411153,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,144,3411153,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,144,3411153,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,0.1,144,3411153,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,145,3411154,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,145,3411154,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,145,3411154,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,145,3411154,statistical,1,0.0,0,6,0,1,0.925,8,504,512,0,252
8,0.1,145,3411154,rank_stream,1,0.0,0,8,1,1,1.0,24,0,24,0,0
8,0.1,145,3411154,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,146,3411155,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,146,3411155,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,146,3411155,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,146,3411155,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,146,3411155,rank_stream,1,0.0,0,8,1,1,1.0,26,0,26,0,0
8,0.1,146,3411155,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,147,3411156,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,147,3411156,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,147,3411156,stability,1,0.0,0,6,0,1,0.925,16,0,16,128,0
8,0.1,147,3411156,statistical,1,0.0,0,6,0,1,0.925,8,504,512,0,252
8,0.1,147,3411156,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,147,3411156,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,148,3411157,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,148,3411157,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,148,3411157,stability,1,0.05,1,7,0,0,0.9500000000000001,24,0,24,128,0
8,0.1,148,3411157,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,148,3411157,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,148,3411157,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,149,3411158,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,149,3411158,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,149,3411158,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,149,3411158,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.1,149,3411158,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,0.1,149,3411158,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,150,3411159,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,150,3411159,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,150,3411159,stability,1,0.0,0,7,0,1,0.9500000000000001,28,0,28,128,0
8,0.1,150,3411159,statistical,1,0.0,0,7,0,1,0.9500000000000001,20,1260,1280,0,252
8,0.1,150,3411159,rank_stream,1,0.0,0,8,1,1,1.0,31,0,31,0,0
8,0.1,150,3411159,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,151,3411160,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,151,3411160,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,151,3411160,stability,1,0.05,1,7,0,0,0.9500000000000001,12,0,12,128,0
8,0.1,151,3411160,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,0.1,151,3411160,rank_stream,1,0.0,0,8,1,1,1.0,15,0,15,0,0
8,0.1,151,3411160,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,152,3411161,fixed_d,1,0.05,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,152,3411161,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,152,3411161,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,152,3411161,statistical,1,0.0,0,8,1,1,1.0,32,2016,2048,0,252
8,0.1,152,3411161,rank_stream,1,0.0,0,8,1,1,1.0,31,0,31,0,0
8,0.1,152,3411161,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,153,3411162,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,153,3411162,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,153,3411162,stability,1,0.0,0,7,0,1,0.9500000000000001,12,0,12,128,0
8,0.1,153,3411162,statistical,1,0.0,0,4,0,1,0.23125,4,252,256,0,252
8,0.1,153,3411162,rank_stream,1,0.0,0,8,1,1,1.0,20,0,20,0,0
8,0.1,153,3411162,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,154,3411163,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,154,3411163,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,154,3411163,stability,1,0.0,0,8,1,1,1.0,24,0,24,128,0
8,0.1,154,3411163,statistical,1,0.0,0,7,0,1,0.9500000000000001,16,1008,1024,0,252
8,0.1,154,3411163,rank_stream,1,0.0,0,8,1,1,1.0,18,0,18,0,0
8,0.1,154,3411163,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,155,3411164,fixed_d,1,0.5,1,6,0,0,0.25,8,0,8,0,0
8,0.1,155,3411164,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,155,3411164,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,155,3411164,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.1,155,3411164,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,155,3411164,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,156,3411165,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,156,3411165,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,156,3411165,stability,1,0.0,0,6,0,1,0.925,16,0,16,128,0
8,0.1,156,3411165,statistical,1,0.0,0,6,0,1,0.925,8,504,512,0,252
8,0.1,156,3411165,rank_stream,0,0.0,0,6,0,1,0.925,32,0,32,0,0
8,0.1,156,3411165,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,157,3411166,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,157,3411166,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,157,3411166,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,157,3411166,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,157,3411166,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,157,3411166,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,158,3411167,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,158,3411167,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,158,3411167,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,158,3411167,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,158,3411167,rank_stream,1,0.0,0,8,1,1,1.0,15,0,15,0,0
8,0.1,158,3411167,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,159,3411168,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,159,3411168,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,159,3411168,stability,1,0.0,0,8,1,1,1.0,24,0,24,128,0
8,0.1,159,3411168,statistical,1,0.0,0,8,1,1,1.0,16,1008,1024,0,252
8,0.1,159,3411168,rank_stream,1,0.0,0,8,1,1,1.0,13,0,13,0,0
8,0.1,159,3411168,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,160,3411169,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,160,3411169,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,160,3411169,stability,1,0.0,0,7,0,1,0.9500000000000001,12,0,12,128,0
8,0.1,160,3411169,statistical,1,0.0,0,4,0,1,0.23125,4,252,256,0,252
8,0.1,160,3411169,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,160,3411169,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,161,3411170,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,161,3411170,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,161,3411170,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,0.1,161,3411170,statistical,1,0.0,0,4,0,1,0.11875000000000001,4,252,256,0,252
8,0.1,161,3411170,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,0.1,161,3411170,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,162,3411171,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,0.1,162,3411171,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,162,3411171,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,162,3411171,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,0.1,162,3411171,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,162,3411171,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,163,3411172,fixed_d,1,0.05,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,163,3411172,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,163,3411172,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,163,3411172,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.1,163,3411172,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,0.1,163,3411172,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,164,3411173,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,164,3411173,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,164,3411173,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,164,3411173,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,164,3411173,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,164,3411173,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,165,3411174,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,165,3411174,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,165,3411174,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,165,3411174,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,165,3411174,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,165,3411174,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,166,3411175,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,166,3411175,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,166,3411175,stability,1,0.0,0,6,0,1,0.925,16,0,16,128,0
8,0.1,166,3411175,statistical,1,0.0,0,6,0,1,0.925,8,504,512,0,252
8,0.1,166,3411175,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,166,3411175,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,167,3411176,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,0.1,167,3411176,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,167,3411176,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,167,3411176,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,0.1,167,3411176,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,167,3411176,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,168,3411177,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,168,3411177,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,168,3411177,stability,1,0.0,0,6,0,1,0.925,12,0,12,128,0
8,0.1,168,3411177,statistical,1,0.0,0,4,0,1,0.23125,4,252,256,0,252
8,0.1,168,3411177,rank_stream,1,0.0,0,8,1,1,1.0,19,0,19,0,0
8,0.1,168,3411177,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,169,3411178,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,169,3411178,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,169,3411178,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,169,3411178,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,169,3411178,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,169,3411178,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,170,3411179,fixed_d,1,0.0,0,5,0,1,0.4625,8,0,8,0,0
8,0.1,170,3411179,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,170,3411179,stability,1,0.0,0,6,0,1,0.925,12,0,12,128,0
8,0.1,170,3411179,statistical,1,0.0,0,3,0,1,0.115625,4,252,256,0,252
8,0.1,170,3411179,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,170,3411179,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,171,3411180,fixed_d,1,0.0,0,5,0,1,0.4625,8,0,8,0,0
8,0.1,171,3411180,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,171,3411180,stability,1,0.0,0,6,0,1,0.925,16,0,16,128,0
8,0.1,171,3411180,statistical,1,0.0,0,5,0,1,0.4625,8,504,512,0,252
8,0.1,171,3411180,rank_stream,0,0.0,0,6,0,1,0.925,32,0,32,0,0
8,0.1,171,3411180,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,172,3411181,fixed_d,1,0.05,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,172,3411181,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,172,3411181,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,172,3411181,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.1,172,3411181,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,172,3411181,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,173,3411182,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,173,3411182,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,173,3411182,stability,1,0.0,0,7,0,1,0.9500000000000001,20,0,20,128,0
8,0.1,173,3411182,statistical,1,0.0,0,7,0,1,0.9500000000000001,12,756,768,0,252
8,0.1,173,3411182,rank_stream,1,0.0,0,8,1,1,1.0,32,0,32,0,0
8,0.1,173,3411182,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,174,3411183,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,174,3411183,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,174,3411183,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.1,174,3411183,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.1,174,3411183,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,0.1,174,3411183,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,175,3411184,fixed_d,1,0.05,1,7,0,0,0.9500000000000001,8,0,8,0,0
8,0.1,175,3411184,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,175,3411184,stability,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,128,0
8,0.1,175,3411184,statistical,1,0.0,0,8,1,1,1.0,20,1260,1280,0,252
8,0.1,175,3411184,rank_stream,1,0.0,0,8,1,1,1.0,19,0,19,0,0
8,0.1,175,3411184,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,176,3411185,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,176,3411185,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,176,3411185,stability,1,0.05,1,6,0,0,0.925,8,0,8,128,0
8,0.1,176,3411185,statistical,1,0.0,0,8,1,1,1.0,24,1512,1536,0,252
8,0.1,176,3411185,rank_stream,1,0.0,0,8,1,1,1.0,23,0,23,0,0
8,0.1,176,3411185,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,177,3411186,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,177,3411186,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,177,3411186,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,177,3411186,statistical,0,0.05,0,6,0,0,0.925,32,2016,2048,0,252
8,0.1,177,3411186,rank_stream,0,0.05,0,6,0,0,0.925,32,0,32,0,0
8,0.1,177,3411186,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,178,3411187,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,178,3411187,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,178,3411187,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,178,3411187,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,178,3411187,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,178,3411187,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,179,3411188,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,179,3411188,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,179,3411188,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,179,3411188,statistical,0,0.05,0,6,0,0,0.925,32,2016,2048,0,252
8,0.1,179,3411188,rank_stream,0,0.05,0,6,0,0,0.925,32,0,32,0,0
8,0.1,179,3411188,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,180,3411189,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,180,3411189,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,180,3411189,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,180,3411189,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,180,3411189,rank_stream,1,0.0,0,8,1,1,1.0,26,0,26,0,0
8,0.1,180,3411189,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,181,3411190,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,0.1,181,3411190,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,181,3411190,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,181,3411190,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,0.1,181,3411190,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,0.1,181,3411190,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,182,3411191,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,182,3411191,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,182,3411191,stability,1,0.05,1,6,0,0,0.925,12,0,12,128,0
8,0.1,182,3411191,statistical,1,0.0,0,7,0,1,0.9500000000000001,20,1260,1280,0,252
8,0.1,182,3411191,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,182,3411191,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,183,3411192,fixed_d,1,0.0,0,6,0,1,0.47500000000000003,8,0,8,0,0
8,0.1,183,3411192,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,183,3411192,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,183,3411192,statistical,1,0.0,0,6,0,1,0.47500000000000003,8,504,512,0,252
8,0.1,183,3411192,rank_stream,1,0.0,0,8,1,1,1.0,26,0,26,0,0
8,0.1,183,3411192,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,184,3411193,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,184,3411193,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,184,3411193,stability,1,0.05,1,6,0,0,0.925,12,0,12,128,0
8,0.1,184,3411193,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,184,3411193,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,184,3411193,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,185,3411194,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,0.1,185,3411194,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,185,3411194,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,185,3411194,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,0.1,185,3411194,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,0.1,185,3411194,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,186,3411195,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,186,3411195,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,186,3411195,stability,1,0.0,0,6,0,1,0.925,12,0,12,128,0
8,0.1,186,3411195,statistical,1,0.0,0,4,0,1,0.23125,4,252,256,0,252
8,0.1,186,3411195,rank_stream,1,0.0,0,8,1,1,1.0,25,0,25,0,0
8,0.1,186,3411195,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,187,3411196,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,187,3411196,fixed_2d,1,0.0,0,6,0,1,0.925,16,0,16,0,0
8,0.1,187,3411196,stability,1,0.0,0,6,0,1,0.925,16,0,16,128,0
8,0.1,187,3411196,statistical,1,0.0,0,6,0,1,0.925,8,504,512,0,252
8,0.1,187,3411196,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,187,3411196,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,188,3411197,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,188,3411197,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,188,3411197,stability,1,0.05,1,6,0,0,0.925,20,0,20,128,0
8,0.1,188,3411197,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,188,3411197,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,188,3411197,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,189,3411198,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,189,3411198,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,189,3411198,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,189,3411198,statistical,1,0.0,0,7,0,1,0.9500000000000001,20,1260,1280,0,252
8,0.1,189,3411198,rank_stream,0,0.0,0,7,0,1,0.9500000000000001,32,0,32,0,0
8,0.1,189,3411198,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,190,3411199,fixed_d,1,0.05,1,6,0,0,0.47500000000000003,8,0,8,0,0
8,0.1,190,3411199,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,190,3411199,stability,1,0.05,1,7,0,0,0.9500000000000001,12,0,12,128,0
8,0.1,190,3411199,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,190,3411199,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,190,3411199,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,191,3411200,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,191,3411200,fixed_2d,1,0.05,1,7,0,0,0.9500000000000001,16,0,16,0,0
8,0.1,191,3411200,stability,1,0.05,1,7,0,0,0.9500000000000001,20,0,20,128,0
8,0.1,191,3411200,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,191,3411200,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,191,3411200,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,192,3411201,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,192,3411201,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,192,3411201,stability,1,0.0,0,7,0,1,0.9500000000000001,12,0,12,128,0
8,0.1,192,3411201,statistical,1,0.0,0,4,0,1,0.23125,4,252,256,0,252
8,0.1,192,3411201,rank_stream,1,0.0,0,8,1,1,1.0,15,0,15,0,0
8,0.1,192,3411201,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,193,3411202,fixed_d,1,0.0,0,7,0,1,0.9500000000000001,8,0,8,0,0
8,0.1,193,3411202,fixed_2d,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,0,0
8,0.1,193,3411202,stability,1,0.0,0,7,0,1,0.9500000000000001,16,0,16,128,0
8,0.1,193,3411202,statistical,1,0.0,0,7,0,1,0.9500000000000001,8,504,512,0,252
8,0.1,193,3411202,rank_stream,1,0.0,0,8,1,1,1.0,22,0,22,0,0
8,0.1,193,3411202,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,194,3411203,fixed_d,1,0.5,1,5,0,0,0.4625,8,0,8,0,0
8,0.1,194,3411203,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,194,3411203,stability,1,0.05,1,6,0,0,0.925,20,0,20,128,0
8,0.1,194,3411203,statistical,0,0.05,0,6,0,0,0.925,32,2016,2048,0,252
8,0.1,194,3411203,rank_stream,0,0.05,0,6,0,0,0.925,32,0,32,0,0
8,0.1,194,3411203,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,195,3411204,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,195,3411204,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,195,3411204,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,0.1,195,3411204,statistical,1,0.0,0,4,0,1,0.23125,4,252,256,0,252
8,0.1,195,3411204,rank_stream,1,0.0,0,8,1,1,1.0,10,0,10,0,0
8,0.1,195,3411204,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,196,3411205,fixed_d,1,0.0,0,7,0,1,0.5,8,0,8,0,0
8,0.1,196,3411205,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,196,3411205,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,196,3411205,statistical,1,0.0,0,7,0,1,0.5,8,504,512,0,252
8,0.1,196,3411205,rank_stream,1,0.0,0,8,1,1,1.0,9,0,9,0,0
8,0.1,196,3411205,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,197,3411206,fixed_d,1,0.0,0,6,0,1,0.925,8,0,8,0,0
8,0.1,197,3411206,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.1,197,3411206,stability,1,0.0,0,8,1,1,1.0,16,0,16,128,0
8,0.1,197,3411206,statistical,1,0.0,0,6,0,1,0.925,8,504,512,0,252
8,0.1,197,3411206,rank_stream,1,0.0,0,8,1,1,1.0,13,0,13,0,0
8,0.1,197,3411206,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,198,3411207,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,198,3411207,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,198,3411207,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,198,3411207,statistical,0,0.05,0,7,0,0,0.9500000000000001,32,2016,2048,0,252
8,0.1,198,3411207,rank_stream,0,0.05,0,7,0,0,0.9500000000000001,32,0,32,0,0
8,0.1,198,3411207,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.1,199,3411208,fixed_d,1,0.05,1,6,0,0,0.925,8,0,8,0,0
8,0.1,199,3411208,fixed_2d,1,0.05,1,6,0,0,0.925,16,0,16,0,0
8,0.1,199,3411208,stability,1,0.05,1,6,0,0,0.925,16,0,16,128,0
8,0.1,199,3411208,statistical,1,0.0,0,8,1,1,1.0,28,1764,1792,0,252
8,0.1,199,3411208,rank_stream,1,0.0,0,8,1,1,1.0,27,0,27,0,0
8,0.1,199,3411208,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,0,3421009,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,0,3421009,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,0,3421009,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,0,3421009,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,0,3421009,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,0,3421009,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,1,3421010,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,1,3421010,fixed_2d,1,0.0,0,7,0,1,0.995,16,0,16,0,0
8,0.01,1,3421010,stability,1,0.0,0,7,0,1,0.995,16,0,16,128,0
8,0.01,1,3421010,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,1,3421010,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,1,3421010,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,2,3421011,fixed_d,1,0.0,0,7,0,1,0.995,8,0,8,0,0
8,0.01,2,3421011,fixed_2d,1,0.0,0,7,0,1,0.995,16,0,16,0,0
8,0.01,2,3421011,stability,1,0.0,0,7,0,1,0.995,8,0,8,128,0
8,0.01,2,3421011,statistical,1,0.0,0,4,0,1,0.124375,4,252,256,0,252
8,0.01,2,3421011,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,2,3421011,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,3,3421012,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,3,3421012,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,3,3421012,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,3,3421012,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,3,3421012,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,3,3421012,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,4,3421013,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,4,3421013,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,4,3421013,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,4,3421013,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,4,3421013,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,4,3421013,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,5,3421014,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,5,3421014,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,5,3421014,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,5,3421014,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,5,3421014,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,5,3421014,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,6,3421015,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,6,3421015,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,6,3421015,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,6,3421015,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,6,3421015,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,6,3421015,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,7,3421016,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,7,3421016,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,7,3421016,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,7,3421016,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,7,3421016,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,7,3421016,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,8,3421017,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,8,3421017,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,8,3421017,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,8,3421017,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,8,3421017,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,8,3421017,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,9,3421018,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,9,3421018,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,9,3421018,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,9,3421018,statistical,1,0.005,0,6,0,0,0.9924999999999999,28,1764,1792,0,252
8,0.01,9,3421018,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,9,3421018,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,10,3421019,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,10,3421019,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,10,3421019,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,10,3421019,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,10,3421019,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,10,3421019,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,11,3421020,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,11,3421020,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,11,3421020,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,11,3421020,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,11,3421020,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,11,3421020,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,12,3421021,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,12,3421021,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,12,3421021,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,12,3421021,statistical,1,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,12,3421021,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,12,3421021,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,13,3421022,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,13,3421022,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,13,3421022,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,13,3421022,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,13,3421022,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,13,3421022,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,14,3421023,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,14,3421023,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,14,3421023,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,14,3421023,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,14,3421023,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,14,3421023,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,15,3421024,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,15,3421024,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,15,3421024,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,15,3421024,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,15,3421024,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,15,3421024,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,16,3421025,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,16,3421025,fixed_2d,1,0.0,0,7,0,1,0.995,16,0,16,0,0
8,0.01,16,3421025,stability,1,0.0,0,7,0,1,0.995,16,0,16,128,0
8,0.01,16,3421025,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,16,3421025,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,16,3421025,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,17,3421026,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,17,3421026,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,17,3421026,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,17,3421026,statistical,1,0.005,0,6,0,0,0.9924999999999999,20,1260,1280,0,252
8,0.01,17,3421026,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,17,3421026,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,18,3421027,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,18,3421027,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,18,3421027,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,18,3421027,statistical,1,0.005,0,6,0,0,0.9924999999999999,28,1764,1792,0,252
8,0.01,18,3421027,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,18,3421027,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,19,3421028,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,19,3421028,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,19,3421028,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,19,3421028,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,19,3421028,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,19,3421028,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,20,3421029,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,20,3421029,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,20,3421029,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,20,3421029,statistical,1,0.005,0,6,0,0,0.9924999999999999,28,1764,1792,0,252
8,0.01,20,3421029,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,20,3421029,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,21,3421030,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,21,3421030,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,21,3421030,stability,1,0.0,0,6,0,1,0.9924999999999999,20,0,20,128,0
8,0.01,21,3421030,statistical,1,0.0,0,6,0,1,0.9924999999999999,12,756,768,0,252
8,0.01,21,3421030,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,21,3421030,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,22,3421031,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,22,3421031,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,22,3421031,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,22,3421031,statistical,1,0.005,0,6,0,0,0.9924999999999999,24,1512,1536,0,252
8,0.01,22,3421031,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,22,3421031,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,23,3421032,fixed_d,1,0.0,0,5,0,1,0.49624999999999997,8,0,8,0,0
8,0.01,23,3421032,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,23,3421032,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,23,3421032,statistical,1,0.0,0,5,0,1,0.49624999999999997,8,504,512,0,252
8,0.01,23,3421032,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,23,3421032,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,24,3421033,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,24,3421033,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,24,3421033,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,24,3421033,statistical,1,0.005,0,6,0,0,0.9924999999999999,20,1260,1280,0,252
8,0.01,24,3421033,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,24,3421033,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,25,3421034,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,25,3421034,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,25,3421034,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,25,3421034,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,25,3421034,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,25,3421034,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,26,3421035,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,26,3421035,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,26,3421035,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,26,3421035,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,26,3421035,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,26,3421035,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,27,3421036,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,27,3421036,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,27,3421036,stability,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,128,0
8,0.01,27,3421036,statistical,1,0.005,0,6,0,0,0.9924999999999999,28,1764,1792,0,252
8,0.01,27,3421036,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,27,3421036,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,28,3421037,fixed_d,1,0.0,0,6,0,1,0.4975,8,0,8,0,0
8,0.01,28,3421037,fixed_2d,1,0.0,0,7,0,1,0.995,16,0,16,0,0
8,0.01,28,3421037,stability,1,0.0,0,7,0,1,0.995,12,0,12,128,0
8,0.01,28,3421037,statistical,1,0.0,0,4,0,1,0.124375,4,252,256,0,252
8,0.01,28,3421037,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,28,3421037,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,29,3421038,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,29,3421038,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,29,3421038,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,29,3421038,statistical,1,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,29,3421038,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,29,3421038,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,30,3421039,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,30,3421039,fixed_2d,1,0.005,0,7,0,0,0.995,16,0,16,0,0
8,0.01,30,3421039,stability,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,128,0
8,0.01,30,3421039,statistical,1,0.005,0,4,0,0,0.24812499999999998,4,252,256,0,252
8,0.01,30,3421039,rank_stream,1,0.0,0,8,1,1,1.0,30,0,30,0,0
8,0.01,30,3421039,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,31,3421040,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,31,3421040,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,31,3421040,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,31,3421040,statistical,1,0.005,0,5,0,0,0.49624999999999997,8,504,512,0,252
8,0.01,31,3421040,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,31,3421040,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,32,3421041,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,32,3421041,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,32,3421041,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,32,3421041,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,32,3421041,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,32,3421041,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,33,3421042,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,33,3421042,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,33,3421042,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,33,3421042,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,33,3421042,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,33,3421042,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,34,3421043,fixed_d,1,0.5,1,6,0,0,0.4975,8,0,8,0,0
8,0.01,34,3421043,fixed_2d,1,0.005,0,7,0,0,0.995,16,0,16,0,0
8,0.01,34,3421043,stability,1,0.005,0,7,0,0,0.995,20,0,20,128,0
8,0.01,34,3421043,statistical,1,0.005,0,7,0,0,0.995,16,1008,1024,0,252
8,0.01,34,3421043,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,34,3421043,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,35,3421044,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,35,3421044,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,35,3421044,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,35,3421044,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,35,3421044,rank_stream,1,0.0,0,8,1,1,1.0,31,0,31,0,0
8,0.01,35,3421044,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,36,3421045,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,36,3421045,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,36,3421045,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,36,3421045,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,36,3421045,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,36,3421045,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,37,3421046,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,37,3421046,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,37,3421046,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,37,3421046,statistical,1,0.005,0,5,0,0,0.49624999999999997,8,504,512,0,252
8,0.01,37,3421046,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,37,3421046,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,38,3421047,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,38,3421047,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,38,3421047,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,38,3421047,statistical,1,0.005,0,6,0,0,0.9924999999999999,28,1764,1792,0,252
8,0.01,38,3421047,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,38,3421047,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,39,3421048,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,39,3421048,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,39,3421048,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,39,3421048,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,39,3421048,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,39,3421048,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,40,3421049,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,40,3421049,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,40,3421049,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,40,3421049,statistical,1,0.005,0,6,0,0,0.9924999999999999,20,1260,1280,0,252
8,0.01,40,3421049,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,40,3421049,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,41,3421050,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,41,3421050,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,41,3421050,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,41,3421050,statistical,1,0.005,0,6,0,0,0.9924999999999999,28,1764,1792,0,252
8,0.01,41,3421050,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,41,3421050,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,42,3421051,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,42,3421051,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,42,3421051,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,42,3421051,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,42,3421051,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,42,3421051,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,43,3421052,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,43,3421052,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,43,3421052,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,43,3421052,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,43,3421052,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,43,3421052,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,44,3421053,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,44,3421053,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,44,3421053,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,44,3421053,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,44,3421053,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,44,3421053,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,45,3421054,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,45,3421054,fixed_2d,1,0.0,0,7,0,1,0.995,16,0,16,0,0
8,0.01,45,3421054,stability,1,0.0,0,7,0,1,0.995,16,0,16,128,0
8,0.01,45,3421054,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,45,3421054,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,45,3421054,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,46,3421055,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,46,3421055,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,46,3421055,stability,1,0.0,0,7,0,1,0.995,20,0,20,128,0
8,0.01,46,3421055,statistical,1,0.0,0,6,0,1,0.9924999999999999,12,756,768,0,252
8,0.01,46,3421055,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,46,3421055,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,47,3421056,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,47,3421056,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,47,3421056,stability,1,0.005,0,7,0,0,0.995,20,0,20,128,0
8,0.01,47,3421056,statistical,1,0.005,0,7,0,0,0.995,24,1512,1536,0,252
8,0.01,47,3421056,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,47,3421056,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,48,3421057,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,48,3421057,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,48,3421057,stability,1,0.0,0,6,0,1,0.9924999999999999,12,0,12,128,0
8,0.01,48,3421057,statistical,1,0.0,0,4,0,1,0.24812499999999998,4,252,256,0,252
8,0.01,48,3421057,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,48,3421057,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,49,3421058,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,49,3421058,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,49,3421058,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,49,3421058,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,49,3421058,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,49,3421058,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,50,3421059,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,50,3421059,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,50,3421059,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,50,3421059,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,50,3421059,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,50,3421059,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,51,3421060,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,51,3421060,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,51,3421060,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,51,3421060,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,51,3421060,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,51,3421060,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,52,3421061,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,52,3421061,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,52,3421061,stability,1,0.0,0,6,0,1,0.9924999999999999,12,0,12,128,0
8,0.01,52,3421061,statistical,1,0.0,0,4,0,1,0.24812499999999998,4,252,256,0,252
8,0.01,52,3421061,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,52,3421061,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,53,3421062,fixed_d,1,0.0,0,5,0,1,0.49624999999999997,8,0,8,0,0
8,0.01,53,3421062,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,53,3421062,stability,1,0.0,0,6,0,1,0.9924999999999999,12,0,12,128,0
8,0.01,53,3421062,statistical,1,0.0,0,4,0,1,0.24812499999999998,4,252,256,0,252
8,0.01,53,3421062,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,53,3421062,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,54,3421063,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,54,3421063,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,54,3421063,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,54,3421063,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,54,3421063,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,54,3421063,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,55,3421064,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,55,3421064,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,55,3421064,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,55,3421064,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,55,3421064,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,55,3421064,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,56,3421065,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,56,3421065,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,56,3421065,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,56,3421065,statistical,1,0.005,0,6,0,0,0.9924999999999999,20,1260,1280,0,252
8,0.01,56,3421065,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,56,3421065,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,57,3421066,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,57,3421066,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,57,3421066,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,57,3421066,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,57,3421066,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,57,3421066,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,58,3421067,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,58,3421067,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,58,3421067,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,58,3421067,statistical,1,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,58,3421067,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,58,3421067,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,59,3421068,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,59,3421068,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,59,3421068,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,59,3421068,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,59,3421068,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,59,3421068,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,60,3421069,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,60,3421069,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,60,3421069,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,60,3421069,statistical,1,0.005,0,4,0,0,0.24812499999999998,4,252,256,0,252
8,0.01,60,3421069,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,60,3421069,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,61,3421070,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,61,3421070,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,61,3421070,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,61,3421070,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,61,3421070,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,61,3421070,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,62,3421071,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,62,3421071,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,62,3421071,stability,1,0.0,0,6,0,1,0.9924999999999999,12,0,12,128,0
8,0.01,62,3421071,statistical,1,0.0,0,4,0,1,0.24812499999999998,4,252,256,0,252
8,0.01,62,3421071,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,62,3421071,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,63,3421072,fixed_d,1,0.005,0,7,0,0,0.995,8,0,8,0,0
8,0.01,63,3421072,fixed_2d,1,0.005,0,7,0,0,0.995,16,0,16,0,0
8,0.01,63,3421072,stability,1,0.005,0,7,0,0,0.995,12,0,12,128,0
8,0.01,63,3421072,statistical,1,0.005,0,4,0,0,0.124375,4,252,256,0,252
8,0.01,63,3421072,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,63,3421072,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,64,3421073,fixed_d,1,0.0,0,5,0,1,0.49624999999999997,8,0,8,0,0
8,0.01,64,3421073,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,64,3421073,stability,1,0.0,0,6,0,1,0.9924999999999999,12,0,12,128,0
8,0.01,64,3421073,statistical,1,0.0,0,4,0,1,0.24812499999999998,4,252,256,0,252
8,0.01,64,3421073,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,64,3421073,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,65,3421074,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,65,3421074,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,65,3421074,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,65,3421074,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,65,3421074,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,65,3421074,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,66,3421075,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,66,3421075,fixed_2d,1,0.0,0,7,0,1,0.995,16,0,16,0,0
8,0.01,66,3421075,stability,1,0.0,0,7,0,1,0.995,24,0,24,128,0
8,0.01,66,3421075,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,66,3421075,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,66,3421075,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,67,3421076,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,67,3421076,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,67,3421076,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,67,3421076,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,67,3421076,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,67,3421076,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,68,3421077,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,68,3421077,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,68,3421077,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,68,3421077,statistical,1,0.005,0,6,0,0,0.9924999999999999,20,1260,1280,0,252
8,0.01,68,3421077,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,68,3421077,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,69,3421078,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,69,3421078,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,69,3421078,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,69,3421078,statistical,1,0.005,0,6,0,0,0.9924999999999999,28,1764,1792,0,252
8,0.01,69,3421078,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,69,3421078,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,70,3421079,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,70,3421079,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,70,3421079,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,70,3421079,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,70,3421079,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,70,3421079,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,71,3421080,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,71,3421080,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,71,3421080,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,71,3421080,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,71,3421080,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,71,3421080,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,72,3421081,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,72,3421081,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,72,3421081,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,72,3421081,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,72,3421081,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,72,3421081,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,73,3421082,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,73,3421082,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,73,3421082,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,73,3421082,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,73,3421082,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,73,3421082,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,74,3421083,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,74,3421083,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,74,3421083,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,74,3421083,statistical,1,0.005,0,4,0,0,0.24812499999999998,4,252,256,0,252
8,0.01,74,3421083,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,74,3421083,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,75,3421084,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,75,3421084,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,75,3421084,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,75,3421084,statistical,1,0.005,0,6,0,0,0.9924999999999999,28,1764,1792,0,252
8,0.01,75,3421084,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,75,3421084,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,76,3421085,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,76,3421085,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,76,3421085,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,76,3421085,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,76,3421085,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,76,3421085,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,77,3421086,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,77,3421086,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,77,3421086,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,77,3421086,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,77,3421086,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,77,3421086,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,78,3421087,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,78,3421087,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,78,3421087,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,78,3421087,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,78,3421087,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,78,3421087,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,79,3421088,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,79,3421088,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,79,3421088,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,79,3421088,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,79,3421088,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,79,3421088,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,80,3421089,fixed_d,1,0.0,0,5,0,1,0.49624999999999997,8,0,8,0,0
8,0.01,80,3421089,fixed_2d,1,0.0,0,7,0,1,0.995,16,0,16,0,0
8,0.01,80,3421089,stability,1,0.0,0,7,0,1,0.995,16,0,16,128,0
8,0.01,80,3421089,statistical,1,0.0,0,5,0,1,0.49624999999999997,8,504,512,0,252
8,0.01,80,3421089,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,80,3421089,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,81,3421090,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,81,3421090,fixed_2d,1,0.0,0,7,0,1,0.995,16,0,16,0,0
8,0.01,81,3421090,stability,1,0.0,0,7,0,1,0.995,16,0,16,128,0
8,0.01,81,3421090,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,81,3421090,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,81,3421090,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,82,3421091,fixed_d,1,0.005,0,7,0,0,0.995,8,0,8,0,0
8,0.01,82,3421091,fixed_2d,1,0.005,0,7,0,0,0.995,16,0,16,0,0
8,0.01,82,3421091,stability,1,0.005,0,7,0,0,0.995,16,0,16,128,0
8,0.01,82,3421091,statistical,1,0.005,0,7,0,0,0.995,8,504,512,0,252
8,0.01,82,3421091,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,82,3421091,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,83,3421092,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,83,3421092,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,83,3421092,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,83,3421092,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,83,3421092,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,83,3421092,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,84,3421093,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,84,3421093,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,84,3421093,stability,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,128,0
8,0.01,84,3421093,statistical,1,0.005,0,6,0,0,0.9924999999999999,24,1512,1536,0,252
8,0.01,84,3421093,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,84,3421093,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,85,3421094,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,85,3421094,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,85,3421094,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,85,3421094,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,85,3421094,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,85,3421094,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,86,3421095,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,86,3421095,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,86,3421095,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,86,3421095,statistical,1,0.005,0,7,0,0,0.995,20,1260,1280,0,252
8,0.01,86,3421095,rank_stream,1,0.0,0,8,1,1,1.0,31,0,31,0,0
8,0.01,86,3421095,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,87,3421096,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,87,3421096,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,87,3421096,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,87,3421096,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,87,3421096,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,87,3421096,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,88,3421097,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,88,3421097,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,88,3421097,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,88,3421097,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,88,3421097,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,88,3421097,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,89,3421098,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,89,3421098,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,89,3421098,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,89,3421098,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,89,3421098,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,89,3421098,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,90,3421099,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,90,3421099,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,90,3421099,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,90,3421099,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,90,3421099,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,90,3421099,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,91,3421100,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,91,3421100,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,91,3421100,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,91,3421100,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,91,3421100,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,91,3421100,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,92,3421101,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,92,3421101,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,92,3421101,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,92,3421101,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,92,3421101,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,92,3421101,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,93,3421102,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,93,3421102,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,93,3421102,stability,1,0.0,0,6,0,1,0.9924999999999999,12,0,12,128,0
8,0.01,93,3421102,statistical,1,0.0,0,4,0,1,0.24812499999999998,4,252,256,0,252
8,0.01,93,3421102,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,93,3421102,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,94,3421103,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,94,3421103,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,94,3421103,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,94,3421103,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,94,3421103,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,94,3421103,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,95,3421104,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,95,3421104,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,95,3421104,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,95,3421104,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,95,3421104,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,95,3421104,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,96,3421105,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,96,3421105,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,96,3421105,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,96,3421105,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,96,3421105,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,96,3421105,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,97,3421106,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,97,3421106,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,97,3421106,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,97,3421106,statistical,1,0.005,0,6,0,0,0.9924999999999999,24,1512,1536,0,252
8,0.01,97,3421106,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,97,3421106,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,98,3421107,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,98,3421107,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,98,3421107,stability,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,128,0
8,0.01,98,3421107,statistical,1,0.005,0,4,0,0,0.24812499999999998,4,252,256,0,252
8,0.01,98,3421107,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,98,3421107,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,99,3421108,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,99,3421108,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,99,3421108,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,99,3421108,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,99,3421108,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,99,3421108,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,100,3421109,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,100,3421109,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,100,3421109,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,100,3421109,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,100,3421109,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,100,3421109,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,101,3421110,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,101,3421110,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,101,3421110,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,101,3421110,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,101,3421110,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,101,3421110,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,102,3421111,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,102,3421111,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,102,3421111,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,102,3421111,statistical,1,0.005,0,6,0,0,0.9924999999999999,24,1512,1536,0,252
8,0.01,102,3421111,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,102,3421111,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,103,3421112,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,103,3421112,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,103,3421112,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,103,3421112,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,103,3421112,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,103,3421112,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,104,3421113,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,104,3421113,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,104,3421113,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,104,3421113,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,104,3421113,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,104,3421113,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,105,3421114,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,105,3421114,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,105,3421114,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,105,3421114,statistical,1,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,105,3421114,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,105,3421114,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,106,3421115,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,106,3421115,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,106,3421115,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,106,3421115,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,106,3421115,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,106,3421115,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,107,3421116,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,107,3421116,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,107,3421116,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,107,3421116,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,107,3421116,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,107,3421116,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,108,3421117,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,108,3421117,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,108,3421117,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,108,3421117,statistical,1,0.005,0,6,0,0,0.9924999999999999,20,1260,1280,0,252
8,0.01,108,3421117,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,108,3421117,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,109,3421118,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,109,3421118,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,109,3421118,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,109,3421118,statistical,1,0.005,0,6,0,0,0.9924999999999999,24,1512,1536,0,252
8,0.01,109,3421118,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,109,3421118,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,110,3421119,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,110,3421119,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,110,3421119,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,110,3421119,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,110,3421119,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,110,3421119,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,111,3421120,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,111,3421120,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,111,3421120,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,111,3421120,statistical,1,0.005,0,6,0,0,0.9924999999999999,24,1512,1536,0,252
8,0.01,111,3421120,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,111,3421120,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,112,3421121,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,112,3421121,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,112,3421121,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,112,3421121,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,112,3421121,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,112,3421121,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,113,3421122,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,113,3421122,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,113,3421122,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,113,3421122,statistical,1,0.005,0,4,0,0,0.24812499999999998,4,252,256,0,252
8,0.01,113,3421122,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,113,3421122,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,114,3421123,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,114,3421123,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,114,3421123,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,114,3421123,statistical,1,0.005,0,6,0,0,0.9924999999999999,24,1512,1536,0,252
8,0.01,114,3421123,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,114,3421123,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,115,3421124,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,115,3421124,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,115,3421124,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,115,3421124,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,115,3421124,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,115,3421124,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,116,3421125,fixed_d,1,0.0,0,7,0,1,0.995,8,0,8,0,0
8,0.01,116,3421125,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.01,116,3421125,stability,1,0.0,0,8,1,1,1.0,12,0,12,128,0
8,0.01,116,3421125,statistical,1,0.0,0,4,0,1,0.24812499999999998,4,252,256,0,252
8,0.01,116,3421125,rank_stream,1,0.0,0,8,1,1,1.0,11,0,11,0,0
8,0.01,116,3421125,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,117,3421126,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,117,3421126,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,117,3421126,stability,1,0.0,0,6,0,1,0.9924999999999999,20,0,20,128,0
8,0.01,117,3421126,statistical,1,0.0,0,6,0,1,0.9924999999999999,12,756,768,0,252
8,0.01,117,3421126,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,117,3421126,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,118,3421127,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,118,3421127,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,118,3421127,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,118,3421127,statistical,1,0.005,0,6,0,0,0.9924999999999999,28,1764,1792,0,252
8,0.01,118,3421127,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,118,3421127,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,119,3421128,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,119,3421128,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,119,3421128,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,119,3421128,statistical,1,0.005,0,5,0,0,0.49624999999999997,8,504,512,0,252
8,0.01,119,3421128,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,119,3421128,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,120,3421129,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,120,3421129,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,120,3421129,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,120,3421129,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,120,3421129,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,120,3421129,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,121,3421130,fixed_d,1,0.0,0,5,0,1,0.49624999999999997,8,0,8,0,0
8,0.01,121,3421130,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,121,3421130,stability,1,0.0,0,5,0,1,0.49624999999999997,8,0,8,128,0
8,0.01,121,3421130,statistical,1,0.0,0,4,0,1,0.24812499999999998,4,252,256,0,252
8,0.01,121,3421130,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,121,3421130,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,122,3421131,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,122,3421131,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,122,3421131,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,122,3421131,statistical,1,0.005,0,6,0,0,0.9924999999999999,24,1512,1536,0,252
8,0.01,122,3421131,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,122,3421131,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,123,3421132,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,123,3421132,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,123,3421132,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,123,3421132,statistical,1,0.005,0,6,0,0,0.9924999999999999,28,1764,1792,0,252
8,0.01,123,3421132,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,123,3421132,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,124,3421133,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,124,3421133,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,124,3421133,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,124,3421133,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,124,3421133,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,124,3421133,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,125,3421134,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,125,3421134,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,125,3421134,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,125,3421134,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,125,3421134,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,125,3421134,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,126,3421135,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,126,3421135,fixed_2d,1,0.0,0,7,0,1,0.995,16,0,16,0,0
8,0.01,126,3421135,stability,1,0.0,0,6,0,1,0.9924999999999999,12,0,12,128,0
8,0.01,126,3421135,statistical,1,0.0,0,4,0,1,0.24812499999999998,4,252,256,0,252
8,0.01,126,3421135,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,126,3421135,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,127,3421136,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,127,3421136,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,127,3421136,stability,1,0.5,1,5,0,0,0.49624999999999997,12,0,12,128,0
8,0.01,127,3421136,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,127,3421136,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,127,3421136,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,128,3421137,fixed_d,1,0.005,0,4,0,0,0.24812499999999998,8,0,8,0,0
8,0.01,128,3421137,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,128,3421137,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,128,3421137,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,128,3421137,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,128,3421137,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,129,3421138,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,129,3421138,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,129,3421138,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,129,3421138,statistical,1,0.005,0,6,0,0,0.9924999999999999,20,1260,1280,0,252
8,0.01,129,3421138,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,129,3421138,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,130,3421139,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,130,3421139,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,130,3421139,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,130,3421139,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,130,3421139,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,130,3421139,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,131,3421140,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,131,3421140,fixed_2d,1,0.0,0,7,0,1,0.995,16,0,16,0,0
8,0.01,131,3421140,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,131,3421140,statistical,1,0.0,0,7,0,1,0.995,16,1008,1024,0,252
8,0.01,131,3421140,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,131,3421140,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,132,3421141,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,132,3421141,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,132,3421141,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,132,3421141,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,132,3421141,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,132,3421141,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,133,3421142,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,133,3421142,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,133,3421142,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,133,3421142,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,133,3421142,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,133,3421142,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,134,3421143,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,134,3421143,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,134,3421143,stability,1,0.0,0,6,0,1,0.9924999999999999,20,0,20,128,0
8,0.01,134,3421143,statistical,1,0.0,0,6,0,1,0.9924999999999999,12,756,768,0,252
8,0.01,134,3421143,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,134,3421143,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,135,3421144,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,135,3421144,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,135,3421144,stability,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,128,0
8,0.01,135,3421144,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,135,3421144,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,135,3421144,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,136,3421145,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,136,3421145,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,136,3421145,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,136,3421145,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,136,3421145,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,136,3421145,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,137,3421146,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,137,3421146,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,137,3421146,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,137,3421146,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,137,3421146,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,137,3421146,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,138,3421147,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,138,3421147,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,138,3421147,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,138,3421147,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,138,3421147,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,138,3421147,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,139,3421148,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,139,3421148,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,139,3421148,stability,1,0.0,0,6,0,1,0.9924999999999999,20,0,20,128,0
8,0.01,139,3421148,statistical,1,0.0,0,6,0,1,0.9924999999999999,12,756,768,0,252
8,0.01,139,3421148,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,139,3421148,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,140,3421149,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,140,3421149,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,140,3421149,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,140,3421149,statistical,1,0.005,0,6,0,0,0.9924999999999999,28,1764,1792,0,252
8,0.01,140,3421149,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,140,3421149,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,141,3421150,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,141,3421150,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,141,3421150,stability,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,128,0
8,0.01,141,3421150,statistical,1,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,141,3421150,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,141,3421150,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,142,3421151,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,142,3421151,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,142,3421151,stability,1,0.0,0,6,0,1,0.9924999999999999,20,0,20,128,0
8,0.01,142,3421151,statistical,1,0.0,0,6,0,1,0.9924999999999999,12,756,768,0,252
8,0.01,142,3421151,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,142,3421151,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,143,3421152,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,143,3421152,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,143,3421152,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,143,3421152,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,143,3421152,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,143,3421152,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,144,3421153,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,144,3421153,fixed_2d,1,0.005,0,7,0,0,0.995,16,0,16,0,0
8,0.01,144,3421153,stability,1,0.005,0,7,0,0,0.995,12,0,12,128,0
8,0.01,144,3421153,statistical,1,0.005,0,7,0,0,0.995,24,1512,1536,0,252
8,0.01,144,3421153,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,144,3421153,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,145,3421154,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,145,3421154,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,145,3421154,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,145,3421154,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,145,3421154,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,145,3421154,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,146,3421155,fixed_d,1,0.0,0,5,0,1,0.49624999999999997,8,0,8,0,0
8,0.01,146,3421155,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,146,3421155,stability,1,0.0,0,6,0,1,0.9924999999999999,12,0,12,128,0
8,0.01,146,3421155,statistical,1,0.0,0,4,0,1,0.24812499999999998,4,252,256,0,252
8,0.01,146,3421155,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,146,3421155,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,147,3421156,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,147,3421156,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,147,3421156,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,147,3421156,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,147,3421156,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,147,3421156,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,148,3421157,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,148,3421157,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,148,3421157,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,148,3421157,statistical,1,0.005,0,6,0,0,0.9924999999999999,24,1512,1536,0,252
8,0.01,148,3421157,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,148,3421157,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,149,3421158,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,149,3421158,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,149,3421158,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,149,3421158,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,149,3421158,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,149,3421158,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,150,3421159,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,150,3421159,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,150,3421159,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,150,3421159,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,150,3421159,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,150,3421159,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,151,3421160,fixed_d,1,0.005,0,7,0,0,0.995,8,0,8,0,0
8,0.01,151,3421160,fixed_2d,1,0.0,0,8,1,1,1.0,16,0,16,0,0
8,0.01,151,3421160,stability,1,0.0,0,8,1,1,1.0,20,0,20,128,0
8,0.01,151,3421160,statistical,1,0.0,0,8,1,1,1.0,12,756,768,0,252
8,0.01,151,3421160,rank_stream,1,0.0,0,8,1,1,1.0,12,0,12,0,0
8,0.01,151,3421160,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,152,3421161,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,152,3421161,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,152,3421161,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,152,3421161,statistical,1,0.005,0,4,0,0,0.24812499999999998,4,252,256,0,252
8,0.01,152,3421161,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,152,3421161,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,153,3421162,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,153,3421162,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,153,3421162,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,153,3421162,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,153,3421162,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,153,3421162,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,154,3421163,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,154,3421163,fixed_2d,1,0.005,0,7,0,0,0.995,16,0,16,0,0
8,0.01,154,3421163,stability,1,0.005,0,7,0,0,0.995,24,0,24,128,0
8,0.01,154,3421163,statistical,1,0.005,0,7,0,0,0.995,16,1008,1024,0,252
8,0.01,154,3421163,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,154,3421163,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,155,3421164,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,155,3421164,fixed_2d,1,0.005,0,7,0,0,0.995,16,0,16,0,0
8,0.01,155,3421164,stability,1,0.005,0,7,0,0,0.995,16,0,16,128,0
8,0.01,155,3421164,statistical,0,0.005,0,7,0,0,0.995,32,2016,2048,0,252
8,0.01,155,3421164,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,155,3421164,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,156,3421165,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,156,3421165,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,156,3421165,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,156,3421165,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,156,3421165,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,156,3421165,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,157,3421166,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,157,3421166,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,157,3421166,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,157,3421166,statistical,1,0.005,0,6,0,0,0.9924999999999999,20,1260,1280,0,252
8,0.01,157,3421166,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,157,3421166,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,158,3421167,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,158,3421167,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,158,3421167,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,158,3421167,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,158,3421167,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,158,3421167,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,159,3421168,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,159,3421168,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,159,3421168,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,159,3421168,statistical,1,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,159,3421168,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,159,3421168,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,160,3421169,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,160,3421169,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,160,3421169,stability,1,0.0,0,6,0,1,0.9924999999999999,12,0,12,128,0
8,0.01,160,3421169,statistical,1,0.0,0,4,0,1,0.24812499999999998,4,252,256,0,252
8,0.01,160,3421169,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,160,3421169,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,161,3421170,fixed_d,1,0.0,0,5,0,1,0.49624999999999997,8,0,8,0,0
8,0.01,161,3421170,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,161,3421170,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,161,3421170,statistical,1,0.0,0,5,0,1,0.49624999999999997,8,504,512,0,252
8,0.01,161,3421170,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,161,3421170,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,162,3421171,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,162,3421171,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,162,3421171,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,162,3421171,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,162,3421171,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,162,3421171,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,163,3421172,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,163,3421172,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,163,3421172,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,163,3421172,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,163,3421172,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,163,3421172,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,164,3421173,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,164,3421173,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,164,3421173,stability,1,0.005,0,6,0,0,0.9924999999999999,24,0,24,128,0
8,0.01,164,3421173,statistical,1,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,164,3421173,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,164,3421173,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,165,3421174,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,165,3421174,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,165,3421174,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,165,3421174,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,165,3421174,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,165,3421174,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,166,3421175,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,166,3421175,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,166,3421175,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,166,3421175,statistical,1,0.005,0,6,0,0,0.9924999999999999,24,1512,1536,0,252
8,0.01,166,3421175,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,166,3421175,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,167,3421176,fixed_d,1,0.0,0,5,0,1,0.49624999999999997,8,0,8,0,0
8,0.01,167,3421176,fixed_2d,1,0.0,0,7,0,1,0.995,16,0,16,0,0
8,0.01,167,3421176,stability,1,0.0,0,7,0,1,0.995,16,0,16,128,0
8,0.01,167,3421176,statistical,1,0.0,0,5,0,1,0.49624999999999997,8,504,512,0,252
8,0.01,167,3421176,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,167,3421176,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,168,3421177,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,168,3421177,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,168,3421177,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,168,3421177,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,168,3421177,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,168,3421177,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,169,3421178,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,169,3421178,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,169,3421178,stability,1,0.0,0,6,0,1,0.9924999999999999,12,0,12,128,0
8,0.01,169,3421178,statistical,1,0.0,0,4,0,1,0.24812499999999998,4,252,256,0,252
8,0.01,169,3421178,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,169,3421178,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,170,3421179,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,170,3421179,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,170,3421179,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,170,3421179,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,170,3421179,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,170,3421179,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,171,3421180,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,171,3421180,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,171,3421180,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,171,3421180,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,171,3421180,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,171,3421180,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,172,3421181,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,172,3421181,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,172,3421181,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,172,3421181,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,172,3421181,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,172,3421181,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,173,3421182,fixed_d,1,0.005,0,6,0,0,0.4975,8,0,8,0,0
8,0.01,173,3421182,fixed_2d,1,0.005,0,7,0,0,0.995,16,0,16,0,0
8,0.01,173,3421182,stability,1,0.005,0,7,0,0,0.995,16,0,16,128,0
8,0.01,173,3421182,statistical,1,0.005,0,7,0,0,0.995,16,1008,1024,0,252
8,0.01,173,3421182,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,173,3421182,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,174,3421183,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,174,3421183,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,174,3421183,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,174,3421183,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,174,3421183,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,174,3421183,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,175,3421184,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,175,3421184,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,175,3421184,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,175,3421184,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,175,3421184,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,175,3421184,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,176,3421185,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,176,3421185,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,176,3421185,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,176,3421185,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,176,3421185,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,176,3421185,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,177,3421186,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,177,3421186,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,177,3421186,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,177,3421186,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,177,3421186,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,177,3421186,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,178,3421187,fixed_d,1,0.0,0,7,0,1,0.995,8,0,8,0,0
8,0.01,178,3421187,fixed_2d,1,0.0,0,7,0,1,0.995,16,0,16,0,0
8,0.01,178,3421187,stability,1,0.0,0,7,0,1,0.995,12,0,12,128,0
8,0.01,178,3421187,statistical,1,0.0,0,4,0,1,0.124375,4,252,256,0,252
8,0.01,178,3421187,rank_stream,1,0.0,0,8,1,1,1.0,17,0,17,0,0
8,0.01,178,3421187,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,179,3421188,fixed_d,1,0.005,0,7,0,0,0.995,8,0,8,0,0
8,0.01,179,3421188,fixed_2d,1,0.005,0,7,0,0,0.995,16,0,16,0,0
8,0.01,179,3421188,stability,1,0.005,0,7,0,0,0.995,16,0,16,128,0
8,0.01,179,3421188,statistical,1,0.005,0,7,0,0,0.995,12,756,768,0,252
8,0.01,179,3421188,rank_stream,1,0.0,0,8,1,1,1.0,21,0,21,0,0
8,0.01,179,3421188,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,180,3421189,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,180,3421189,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,180,3421189,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,180,3421189,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,180,3421189,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,180,3421189,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,181,3421190,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,181,3421190,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,181,3421190,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,181,3421190,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,181,3421190,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,181,3421190,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,182,3421191,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,182,3421191,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,182,3421191,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,182,3421191,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,182,3421191,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,182,3421191,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,183,3421192,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,183,3421192,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,183,3421192,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,183,3421192,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,183,3421192,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,183,3421192,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,184,3421193,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,184,3421193,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,184,3421193,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,184,3421193,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,184,3421193,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,184,3421193,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,185,3421194,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,185,3421194,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,185,3421194,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,185,3421194,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,185,3421194,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,185,3421194,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,186,3421195,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,186,3421195,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,186,3421195,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,186,3421195,statistical,1,0.005,0,6,0,0,0.9924999999999999,12,756,768,0,252
8,0.01,186,3421195,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,186,3421195,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,187,3421196,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,187,3421196,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,187,3421196,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,187,3421196,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,187,3421196,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,187,3421196,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,188,3421197,fixed_d,1,0.5,1,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,188,3421197,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,188,3421197,stability,1,0.005,0,6,0,0,0.9924999999999999,20,0,20,128,0
8,0.01,188,3421197,statistical,1,0.005,0,6,0,0,0.9924999999999999,20,1260,1280,0,252
8,0.01,188,3421197,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,188,3421197,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,189,3421198,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,189,3421198,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,189,3421198,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,189,3421198,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,189,3421198,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,189,3421198,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,190,3421199,fixed_d,1,0.005,0,7,0,0,0.995,8,0,8,0,0
8,0.01,190,3421199,fixed_2d,1,0.005,0,7,0,0,0.995,16,0,16,0,0
8,0.01,190,3421199,stability,1,0.005,0,7,0,0,0.995,16,0,16,128,0
8,0.01,190,3421199,statistical,1,0.005,0,7,0,0,0.995,20,1260,1280,0,252
8,0.01,190,3421199,rank_stream,1,0.0,0,8,1,1,1.0,25,0,25,0,0
8,0.01,190,3421199,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,191,3421200,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,191,3421200,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,191,3421200,stability,1,0.0,0,6,0,1,0.9924999999999999,12,0,12,128,0
8,0.01,191,3421200,statistical,1,0.0,0,3,0,1,0.12406249999999999,4,252,256,0,252
8,0.01,191,3421200,rank_stream,0,0.0,0,6,0,1,0.9924999999999999,32,0,32,0,0
8,0.01,191,3421200,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,192,3421201,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,192,3421201,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,192,3421201,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,192,3421201,statistical,1,0.005,0,4,0,0,0.24812499999999998,4,252,256,0,252
8,0.01,192,3421201,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,192,3421201,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,193,3421202,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,193,3421202,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,193,3421202,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,193,3421202,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,193,3421202,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,193,3421202,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,194,3421203,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,194,3421203,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,194,3421203,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,194,3421203,statistical,1,0.005,0,5,0,0,0.49624999999999997,8,504,512,0,252
8,0.01,194,3421203,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,194,3421203,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,195,3421204,fixed_d,1,0.0,0,6,0,1,0.9924999999999999,8,0,8,0,0
8,0.01,195,3421204,fixed_2d,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,0,0
8,0.01,195,3421204,stability,1,0.0,0,6,0,1,0.9924999999999999,16,0,16,128,0
8,0.01,195,3421204,statistical,1,0.0,0,6,0,1,0.9924999999999999,8,504,512,0,252
8,0.01,195,3421204,rank_stream,0,0.0,0,7,0,1,0.995,32,0,32,0,0
8,0.01,195,3421204,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,196,3421205,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,196,3421205,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,196,3421205,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,196,3421205,statistical,0,0.005,0,6,0,0,0.9924999999999999,32,2016,2048,0,252
8,0.01,196,3421205,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,196,3421205,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,197,3421206,fixed_d,1,0.005,0,6,0,0,0.9924999999999999,8,0,8,0,0
8,0.01,197,3421206,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,197,3421206,stability,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,128,0
8,0.01,197,3421206,statistical,1,0.005,0,6,0,0,0.9924999999999999,8,504,512,0,252
8,0.01,197,3421206,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,197,3421206,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,198,3421207,fixed_d,1,0.005,0,7,0,0,0.995,8,0,8,0,0
8,0.01,198,3421207,fixed_2d,1,0.005,0,7,0,0,0.995,16,0,16,0,0
8,0.01,198,3421207,stability,1,0.005,0,7,0,0,0.995,16,0,16,128,0
8,0.01,198,3421207,statistical,0,0.005,0,7,0,0,0.995,32,2016,2048,0,252
8,0.01,198,3421207,rank_stream,0,0.005,0,7,0,0,0.995,32,0,32,0,0
8,0.01,198,3421207,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
8,0.01,199,3421208,fixed_d,1,0.005,0,5,0,0,0.49624999999999997,8,0,8,0,0
8,0.01,199,3421208,fixed_2d,1,0.005,0,6,0,0,0.9924999999999999,16,0,16,0,0
8,0.01,199,3421208,stability,1,0.005,0,6,0,0,0.9924999999999999,12,0,12,128,0
8,0.01,199,3421208,statistical,1,0.005,0,6,0,0,0.9924999999999999,16,1008,1024,0,252
8,0.01,199,3421208,rank_stream,0,0.005,0,6,0,0,0.9924999999999999,32,0,32,0,0
8,0.01,199,3421208,supplied_basis,1,0.0,0,8,1,1,1.0,8,0,8,0,0
12,1.0,0,3801009,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,0,3801009,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,0,3801009,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,0,3801009,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,0,3801009,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,0,3801009,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,1,3801010,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,1,3801010,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,1,3801010,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,1,3801010,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,1,3801010,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,1,3801010,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,2,3801011,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,2,3801011,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,2,3801011,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,2,3801011,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,2,3801011,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,1.0,2,3801011,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,3,3801012,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,3,3801012,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,3,3801012,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,3,3801012,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,3,3801012,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,3,3801012,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,4,3801013,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,4,3801013,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,4,3801013,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,4,3801013,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,4,3801013,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,4,3801013,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,5,3801014,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,5,3801014,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,5,3801014,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,5,3801014,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,5,3801014,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,1.0,5,3801014,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,6,3801015,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,6,3801015,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,6,3801015,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,6,3801015,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,6,3801015,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,6,3801015,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,7,3801016,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,7,3801016,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,7,3801016,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,7,3801016,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,7,3801016,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,7,3801016,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,8,3801017,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,8,3801017,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,8,3801017,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,8,3801017,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,8,3801017,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,8,3801017,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,9,3801018,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,9,3801018,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,9,3801018,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,9,3801018,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,9,3801018,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,9,3801018,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,10,3801019,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,10,3801019,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,10,3801019,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,10,3801019,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,10,3801019,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,10,3801019,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,11,3801020,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,11,3801020,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,11,3801020,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,11,3801020,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,11,3801020,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,11,3801020,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,12,3801021,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,12,3801021,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,12,3801021,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,12,3801021,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,12,3801021,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,12,3801021,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,13,3801022,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,13,3801022,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,13,3801022,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,13,3801022,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,13,3801022,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,13,3801022,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,14,3801023,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,14,3801023,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,14,3801023,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,14,3801023,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,14,3801023,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,14,3801023,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,15,3801024,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,15,3801024,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,15,3801024,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,15,3801024,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,15,3801024,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,15,3801024,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,16,3801025,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,16,3801025,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,16,3801025,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,16,3801025,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,16,3801025,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,16,3801025,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,17,3801026,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,17,3801026,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,17,3801026,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,17,3801026,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,17,3801026,rank_stream,1,0.0,0,12,1,1,1.0,17,0,17,0,0
12,1.0,17,3801026,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,18,3801027,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,18,3801027,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,18,3801027,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,18,3801027,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,18,3801027,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,18,3801027,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,19,3801028,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,19,3801028,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,19,3801028,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,19,3801028,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,19,3801028,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,19,3801028,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,20,3801029,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,20,3801029,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,20,3801029,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,20,3801029,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,20,3801029,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,20,3801029,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,21,3801030,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,21,3801030,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,21,3801030,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,21,3801030,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,21,3801030,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,21,3801030,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,22,3801031,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,22,3801031,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,22,3801031,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,22,3801031,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,22,3801031,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,22,3801031,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,23,3801032,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,23,3801032,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,23,3801032,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,23,3801032,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,23,3801032,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,23,3801032,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,24,3801033,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,24,3801033,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,24,3801033,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,24,3801033,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,24,3801033,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,24,3801033,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,25,3801034,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,25,3801034,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,25,3801034,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,25,3801034,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,25,3801034,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,25,3801034,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,26,3801035,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,26,3801035,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,26,3801035,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,26,3801035,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,26,3801035,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,26,3801035,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,27,3801036,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,27,3801036,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,27,3801036,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,27,3801036,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,27,3801036,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,27,3801036,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,28,3801037,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,28,3801037,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,28,3801037,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,28,3801037,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,28,3801037,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,28,3801037,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,29,3801038,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,29,3801038,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,29,3801038,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,29,3801038,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,29,3801038,rank_stream,1,0.0,0,12,1,1,1.0,18,0,18,0,0
12,1.0,29,3801038,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,30,3801039,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,30,3801039,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,30,3801039,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,30,3801039,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,30,3801039,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,1.0,30,3801039,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,31,3801040,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,31,3801040,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,31,3801040,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,31,3801040,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,31,3801040,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,31,3801040,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,32,3801041,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,32,3801041,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,32,3801041,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,32,3801041,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,32,3801041,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,32,3801041,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,33,3801042,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,33,3801042,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,33,3801042,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,33,3801042,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,33,3801042,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,33,3801042,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,34,3801043,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,34,3801043,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,34,3801043,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,34,3801043,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,34,3801043,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,34,3801043,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,35,3801044,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,35,3801044,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,35,3801044,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,35,3801044,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,35,3801044,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,35,3801044,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,36,3801045,fixed_d,1,0.0,0,9,0,1,0.125,12,0,12,0,0
12,1.0,36,3801045,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,36,3801045,stability,1,0.0,0,12,1,1,1.0,18,0,18,128,0
12,1.0,36,3801045,statistical,1,0.0,0,5,0,1,0.0078125,6,252,258,0,252
12,1.0,36,3801045,rank_stream,1,0.0,0,12,1,1,1.0,18,0,18,0,0
12,1.0,36,3801045,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,37,3801046,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,37,3801046,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,37,3801046,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,37,3801046,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,37,3801046,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,37,3801046,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,38,3801047,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,38,3801047,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,38,3801047,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,38,3801047,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,38,3801047,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,38,3801047,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,39,3801048,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,39,3801048,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,39,3801048,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,39,3801048,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,39,3801048,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,39,3801048,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,40,3801049,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,40,3801049,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,40,3801049,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,40,3801049,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,40,3801049,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,40,3801049,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,41,3801050,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,41,3801050,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,41,3801050,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,41,3801050,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,41,3801050,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,41,3801050,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,42,3801051,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,42,3801051,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,42,3801051,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,42,3801051,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,42,3801051,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,42,3801051,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,43,3801052,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,43,3801052,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,43,3801052,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,43,3801052,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,43,3801052,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,43,3801052,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,44,3801053,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,44,3801053,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,44,3801053,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,44,3801053,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,44,3801053,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,44,3801053,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,45,3801054,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,45,3801054,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,45,3801054,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,45,3801054,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,45,3801054,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,45,3801054,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,46,3801055,fixed_d,1,0.0,0,9,0,1,0.125,12,0,12,0,0
12,1.0,46,3801055,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,46,3801055,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,46,3801055,statistical,1,0.0,0,9,0,1,0.125,12,504,516,0,252
12,1.0,46,3801055,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,1.0,46,3801055,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,47,3801056,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,47,3801056,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,47,3801056,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,47,3801056,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,47,3801056,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,47,3801056,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,48,3801057,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,48,3801057,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,48,3801057,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,48,3801057,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,48,3801057,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,48,3801057,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,49,3801058,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,49,3801058,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,49,3801058,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,49,3801058,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,49,3801058,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,49,3801058,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,50,3801059,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,50,3801059,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,50,3801059,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,50,3801059,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,50,3801059,rank_stream,1,0.0,0,12,1,1,1.0,19,0,19,0,0
12,1.0,50,3801059,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,51,3801060,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,51,3801060,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,51,3801060,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,51,3801060,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,51,3801060,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,51,3801060,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,52,3801061,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,52,3801061,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,52,3801061,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,52,3801061,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,52,3801061,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,52,3801061,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,53,3801062,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,53,3801062,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,53,3801062,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,53,3801062,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,53,3801062,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,53,3801062,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,54,3801063,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,54,3801063,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,54,3801063,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,54,3801063,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,54,3801063,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,54,3801063,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,55,3801064,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,55,3801064,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,55,3801064,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,55,3801064,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,55,3801064,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,55,3801064,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,56,3801065,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,56,3801065,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,56,3801065,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,56,3801065,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,56,3801065,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,56,3801065,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,57,3801066,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,57,3801066,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,57,3801066,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,57,3801066,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,57,3801066,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,57,3801066,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,58,3801067,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,58,3801067,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,58,3801067,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,58,3801067,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,58,3801067,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,58,3801067,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,59,3801068,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,59,3801068,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,59,3801068,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,59,3801068,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,59,3801068,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,59,3801068,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,60,3801069,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,60,3801069,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,60,3801069,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,60,3801069,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,60,3801069,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,60,3801069,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,61,3801070,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,61,3801070,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,61,3801070,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,61,3801070,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,61,3801070,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,61,3801070,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,62,3801071,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,62,3801071,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,62,3801071,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,62,3801071,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,62,3801071,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,62,3801071,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,63,3801072,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,63,3801072,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,63,3801072,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,63,3801072,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,63,3801072,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,63,3801072,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,64,3801073,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,64,3801073,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,64,3801073,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,64,3801073,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,64,3801073,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,64,3801073,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,65,3801074,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,65,3801074,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,65,3801074,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,65,3801074,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,65,3801074,rank_stream,1,0.0,0,12,1,1,1.0,17,0,17,0,0
12,1.0,65,3801074,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,66,3801075,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,66,3801075,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,66,3801075,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,66,3801075,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,66,3801075,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,66,3801075,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,67,3801076,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,67,3801076,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,67,3801076,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,67,3801076,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,67,3801076,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,67,3801076,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,68,3801077,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,68,3801077,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,68,3801077,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,68,3801077,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,68,3801077,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,68,3801077,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,69,3801078,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,69,3801078,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,69,3801078,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,69,3801078,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,69,3801078,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,69,3801078,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,70,3801079,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,70,3801079,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,70,3801079,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,70,3801079,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,70,3801079,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,70,3801079,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,71,3801080,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,71,3801080,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,71,3801080,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,71,3801080,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,71,3801080,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,1.0,71,3801080,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,72,3801081,fixed_d,1,0.0,0,10,0,1,0.25,12,0,12,0,0
12,1.0,72,3801081,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,72,3801081,stability,1,0.0,0,12,1,1,1.0,18,0,18,128,0
12,1.0,72,3801081,statistical,1,0.0,0,6,0,1,0.015625,6,252,258,0,252
12,1.0,72,3801081,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,72,3801081,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,73,3801082,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,73,3801082,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,73,3801082,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,73,3801082,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,73,3801082,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,73,3801082,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,74,3801083,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,74,3801083,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,74,3801083,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,74,3801083,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,74,3801083,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,74,3801083,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,75,3801084,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,75,3801084,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,75,3801084,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,75,3801084,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,75,3801084,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,75,3801084,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,76,3801085,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,76,3801085,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,76,3801085,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,76,3801085,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,76,3801085,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,76,3801085,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,77,3801086,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,77,3801086,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,77,3801086,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,77,3801086,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,77,3801086,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,77,3801086,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,78,3801087,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,78,3801087,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,78,3801087,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,78,3801087,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,78,3801087,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,78,3801087,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,79,3801088,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,79,3801088,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,79,3801088,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,79,3801088,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,79,3801088,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,79,3801088,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,80,3801089,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,80,3801089,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,80,3801089,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,80,3801089,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,80,3801089,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,80,3801089,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,81,3801090,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,81,3801090,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,81,3801090,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,81,3801090,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,81,3801090,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,81,3801090,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,82,3801091,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,82,3801091,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,82,3801091,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,82,3801091,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,82,3801091,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,82,3801091,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,83,3801092,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,83,3801092,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,83,3801092,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,83,3801092,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,83,3801092,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,83,3801092,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,84,3801093,fixed_d,1,0.5,1,9,0,0,0.125,12,0,12,0,0
12,1.0,84,3801093,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,84,3801093,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,84,3801093,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,84,3801093,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,1.0,84,3801093,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,85,3801094,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,85,3801094,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,85,3801094,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,85,3801094,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,85,3801094,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,85,3801094,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,86,3801095,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,86,3801095,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,86,3801095,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,86,3801095,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,86,3801095,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,86,3801095,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,87,3801096,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,87,3801096,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,87,3801096,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,87,3801096,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,87,3801096,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,87,3801096,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,88,3801097,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,88,3801097,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,88,3801097,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,88,3801097,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,88,3801097,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,88,3801097,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,89,3801098,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,89,3801098,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,89,3801098,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,89,3801098,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,89,3801098,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,1.0,89,3801098,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,90,3801099,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,90,3801099,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,90,3801099,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,90,3801099,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,90,3801099,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,90,3801099,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,91,3801100,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,91,3801100,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,91,3801100,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,91,3801100,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,91,3801100,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,91,3801100,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,92,3801101,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,92,3801101,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,92,3801101,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,92,3801101,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,92,3801101,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,92,3801101,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,93,3801102,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,93,3801102,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,93,3801102,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,93,3801102,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,93,3801102,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,93,3801102,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,94,3801103,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,94,3801103,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,94,3801103,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,94,3801103,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,94,3801103,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,94,3801103,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,95,3801104,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,95,3801104,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,95,3801104,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,95,3801104,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,95,3801104,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,95,3801104,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,96,3801105,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,96,3801105,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,96,3801105,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,96,3801105,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,96,3801105,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,1.0,96,3801105,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,97,3801106,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,97,3801106,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,97,3801106,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,97,3801106,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,97,3801106,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,97,3801106,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,98,3801107,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,98,3801107,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,98,3801107,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,98,3801107,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,98,3801107,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,98,3801107,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,99,3801108,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,99,3801108,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,99,3801108,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,99,3801108,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,99,3801108,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,99,3801108,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,100,3801109,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,100,3801109,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,100,3801109,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,100,3801109,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,100,3801109,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,100,3801109,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,101,3801110,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,101,3801110,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,101,3801110,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,101,3801110,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,101,3801110,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,101,3801110,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,102,3801111,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,102,3801111,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,102,3801111,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,102,3801111,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,102,3801111,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,1.0,102,3801111,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,103,3801112,fixed_d,1,0.0,0,10,0,1,0.25,12,0,12,0,0
12,1.0,103,3801112,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,103,3801112,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,103,3801112,statistical,1,0.0,0,10,0,1,0.25,12,504,516,0,252
12,1.0,103,3801112,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,103,3801112,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,104,3801113,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,104,3801113,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,104,3801113,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,104,3801113,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,104,3801113,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,104,3801113,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,105,3801114,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,105,3801114,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,105,3801114,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,105,3801114,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,105,3801114,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,105,3801114,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,106,3801115,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,106,3801115,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,106,3801115,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,106,3801115,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,106,3801115,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,106,3801115,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,107,3801116,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,107,3801116,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,107,3801116,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,107,3801116,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,107,3801116,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,107,3801116,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,108,3801117,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,108,3801117,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,108,3801117,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,108,3801117,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,108,3801117,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,108,3801117,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,109,3801118,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,109,3801118,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,109,3801118,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,109,3801118,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,109,3801118,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,109,3801118,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,110,3801119,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,110,3801119,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,110,3801119,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,110,3801119,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,110,3801119,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,110,3801119,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,111,3801120,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,111,3801120,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,111,3801120,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,111,3801120,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,111,3801120,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,111,3801120,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,112,3801121,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,112,3801121,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,112,3801121,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,112,3801121,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,112,3801121,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,112,3801121,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,113,3801122,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,113,3801122,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,113,3801122,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,113,3801122,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,113,3801122,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,113,3801122,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,114,3801123,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,114,3801123,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,114,3801123,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,114,3801123,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,114,3801123,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,114,3801123,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,115,3801124,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,115,3801124,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,115,3801124,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,115,3801124,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,115,3801124,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,115,3801124,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,116,3801125,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,116,3801125,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,116,3801125,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,116,3801125,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,116,3801125,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,116,3801125,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,117,3801126,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,117,3801126,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,117,3801126,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,117,3801126,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,117,3801126,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,117,3801126,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,118,3801127,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,118,3801127,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,118,3801127,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,118,3801127,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,118,3801127,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,118,3801127,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,119,3801128,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,119,3801128,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,119,3801128,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,119,3801128,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,119,3801128,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,119,3801128,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,120,3801129,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,120,3801129,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,120,3801129,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,120,3801129,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,120,3801129,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,120,3801129,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,121,3801130,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,121,3801130,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,121,3801130,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,121,3801130,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,121,3801130,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,121,3801130,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,122,3801131,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,122,3801131,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,122,3801131,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,122,3801131,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,122,3801131,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,122,3801131,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,123,3801132,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,123,3801132,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,123,3801132,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,123,3801132,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,123,3801132,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,123,3801132,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,124,3801133,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,124,3801133,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,124,3801133,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,124,3801133,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,124,3801133,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,124,3801133,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,125,3801134,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,125,3801134,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,125,3801134,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,125,3801134,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,125,3801134,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,125,3801134,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,126,3801135,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,126,3801135,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,126,3801135,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,126,3801135,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,126,3801135,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,1.0,126,3801135,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,127,3801136,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,127,3801136,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,127,3801136,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,127,3801136,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,127,3801136,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,127,3801136,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,128,3801137,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,128,3801137,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,128,3801137,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,128,3801137,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,128,3801137,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,128,3801137,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,129,3801138,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,129,3801138,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,129,3801138,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,129,3801138,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,129,3801138,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,129,3801138,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,130,3801139,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,130,3801139,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,130,3801139,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,130,3801139,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,130,3801139,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,130,3801139,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,131,3801140,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,131,3801140,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,131,3801140,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,131,3801140,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,131,3801140,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,131,3801140,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,132,3801141,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,132,3801141,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,132,3801141,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,132,3801141,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,132,3801141,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,132,3801141,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,133,3801142,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,133,3801142,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,133,3801142,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,133,3801142,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,133,3801142,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,133,3801142,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,134,3801143,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,134,3801143,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,134,3801143,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,134,3801143,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,134,3801143,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,134,3801143,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,135,3801144,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,135,3801144,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,135,3801144,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,135,3801144,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,135,3801144,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,135,3801144,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,136,3801145,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,136,3801145,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,136,3801145,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,136,3801145,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,136,3801145,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,136,3801145,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,137,3801146,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,137,3801146,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,137,3801146,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,137,3801146,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,137,3801146,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,137,3801146,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,138,3801147,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,138,3801147,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,138,3801147,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,138,3801147,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,138,3801147,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,138,3801147,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,139,3801148,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,139,3801148,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,139,3801148,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,139,3801148,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,139,3801148,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,139,3801148,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,140,3801149,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,140,3801149,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,140,3801149,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,140,3801149,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,140,3801149,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,140,3801149,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,141,3801150,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,141,3801150,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,141,3801150,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,141,3801150,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,141,3801150,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,141,3801150,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,142,3801151,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,142,3801151,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,142,3801151,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,142,3801151,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,142,3801151,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,142,3801151,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,143,3801152,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,143,3801152,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,143,3801152,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,143,3801152,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,143,3801152,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,143,3801152,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,144,3801153,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,144,3801153,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,144,3801153,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,144,3801153,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,144,3801153,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,144,3801153,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,145,3801154,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,145,3801154,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,145,3801154,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,145,3801154,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,145,3801154,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,145,3801154,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,146,3801155,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,146,3801155,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,146,3801155,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,146,3801155,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,146,3801155,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,1.0,146,3801155,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,147,3801156,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,147,3801156,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,147,3801156,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,147,3801156,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,147,3801156,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,147,3801156,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,148,3801157,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,148,3801157,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,148,3801157,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,148,3801157,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,148,3801157,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,148,3801157,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,149,3801158,fixed_d,1,0.5,1,9,0,0,0.125,12,0,12,0,0
12,1.0,149,3801158,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,149,3801158,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,149,3801158,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,149,3801158,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,149,3801158,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,150,3801159,fixed_d,1,0.0,0,10,0,1,0.25,12,0,12,0,0
12,1.0,150,3801159,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,150,3801159,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,150,3801159,statistical,1,0.0,0,10,0,1,0.25,12,504,516,0,252
12,1.0,150,3801159,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,150,3801159,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,151,3801160,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,151,3801160,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,151,3801160,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,151,3801160,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,151,3801160,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,151,3801160,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,152,3801161,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,152,3801161,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,152,3801161,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,1.0,152,3801161,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,1.0,152,3801161,rank_stream,1,0.0,0,12,1,1,1.0,20,0,20,0,0
12,1.0,152,3801161,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,153,3801162,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,153,3801162,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,153,3801162,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,153,3801162,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,153,3801162,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,153,3801162,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,154,3801163,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,154,3801163,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,154,3801163,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,154,3801163,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,154,3801163,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,154,3801163,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,155,3801164,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,155,3801164,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,155,3801164,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,155,3801164,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,155,3801164,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,155,3801164,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,156,3801165,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,156,3801165,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,156,3801165,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,156,3801165,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,156,3801165,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,156,3801165,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,157,3801166,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,157,3801166,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,157,3801166,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,157,3801166,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,157,3801166,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,157,3801166,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,158,3801167,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,158,3801167,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,158,3801167,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,158,3801167,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,158,3801167,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,158,3801167,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,159,3801168,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,159,3801168,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,159,3801168,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,159,3801168,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,159,3801168,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,159,3801168,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,160,3801169,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,160,3801169,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,160,3801169,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,160,3801169,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,160,3801169,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,160,3801169,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,161,3801170,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,161,3801170,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,161,3801170,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,161,3801170,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,161,3801170,rank_stream,1,0.0,0,12,1,1,1.0,18,0,18,0,0
12,1.0,161,3801170,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,162,3801171,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,162,3801171,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,162,3801171,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,162,3801171,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,162,3801171,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,162,3801171,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,163,3801172,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,163,3801172,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,163,3801172,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,163,3801172,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,163,3801172,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,163,3801172,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,164,3801173,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,164,3801173,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,164,3801173,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,164,3801173,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,164,3801173,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,164,3801173,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,165,3801174,fixed_d,1,0.0,0,10,0,1,0.25,12,0,12,0,0
12,1.0,165,3801174,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,165,3801174,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,165,3801174,statistical,1,0.0,0,10,0,1,0.25,12,504,516,0,252
12,1.0,165,3801174,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,1.0,165,3801174,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,166,3801175,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,166,3801175,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,166,3801175,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,166,3801175,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,166,3801175,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,166,3801175,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,167,3801176,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,167,3801176,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,167,3801176,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,167,3801176,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,167,3801176,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,167,3801176,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,168,3801177,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,168,3801177,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,168,3801177,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,168,3801177,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,168,3801177,rank_stream,1,0.0,0,12,1,1,1.0,18,0,18,0,0
12,1.0,168,3801177,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,169,3801178,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,169,3801178,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,169,3801178,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,169,3801178,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,169,3801178,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,169,3801178,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,170,3801179,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,170,3801179,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,170,3801179,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,170,3801179,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,170,3801179,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,170,3801179,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,171,3801180,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,171,3801180,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,171,3801180,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,171,3801180,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,171,3801180,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,171,3801180,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,172,3801181,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,172,3801181,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,172,3801181,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,172,3801181,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,172,3801181,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,172,3801181,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,173,3801182,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,173,3801182,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,173,3801182,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,173,3801182,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,173,3801182,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,173,3801182,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,174,3801183,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,174,3801183,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,174,3801183,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,174,3801183,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,174,3801183,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,1.0,174,3801183,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,175,3801184,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,175,3801184,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,175,3801184,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,175,3801184,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,175,3801184,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,175,3801184,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,176,3801185,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,176,3801185,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,176,3801185,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,176,3801185,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,176,3801185,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,176,3801185,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,177,3801186,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,177,3801186,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,177,3801186,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,177,3801186,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,177,3801186,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,177,3801186,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,178,3801187,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,178,3801187,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,178,3801187,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,178,3801187,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,178,3801187,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,178,3801187,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,179,3801188,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,179,3801188,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,179,3801188,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,179,3801188,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,179,3801188,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,179,3801188,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,180,3801189,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,180,3801189,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,180,3801189,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,180,3801189,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,180,3801189,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,180,3801189,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,181,3801190,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,181,3801190,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,181,3801190,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,181,3801190,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,181,3801190,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,181,3801190,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,182,3801191,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,182,3801191,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,182,3801191,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,182,3801191,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,182,3801191,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,1.0,182,3801191,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,183,3801192,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,183,3801192,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,183,3801192,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,183,3801192,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,183,3801192,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,183,3801192,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,184,3801193,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,184,3801193,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,184,3801193,stability,1,0.0,0,12,1,1,1.0,18,0,18,128,0
12,1.0,184,3801193,statistical,1,0.0,0,6,0,1,0.015625,6,252,258,0,252
12,1.0,184,3801193,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,184,3801193,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,185,3801194,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,185,3801194,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,185,3801194,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,185,3801194,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,185,3801194,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,185,3801194,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,186,3801195,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,186,3801195,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,186,3801195,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,186,3801195,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,186,3801195,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,186,3801195,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,187,3801196,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,187,3801196,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,187,3801196,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,187,3801196,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,187,3801196,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,187,3801196,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,188,3801197,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,188,3801197,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,188,3801197,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,188,3801197,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,188,3801197,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,188,3801197,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,189,3801198,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,189,3801198,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,189,3801198,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,189,3801198,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,189,3801198,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,189,3801198,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,190,3801199,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,190,3801199,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,190,3801199,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,190,3801199,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,1.0,190,3801199,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,190,3801199,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,191,3801200,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,191,3801200,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,191,3801200,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,191,3801200,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,191,3801200,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,191,3801200,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,192,3801201,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,192,3801201,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,192,3801201,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,192,3801201,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,192,3801201,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,192,3801201,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,193,3801202,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,193,3801202,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,193,3801202,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,193,3801202,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,193,3801202,rank_stream,1,0.0,0,12,1,1,1.0,18,0,18,0,0
12,1.0,193,3801202,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,194,3801203,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,194,3801203,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,194,3801203,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,194,3801203,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,194,3801203,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,194,3801203,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,195,3801204,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,195,3801204,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,195,3801204,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,195,3801204,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,195,3801204,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,195,3801204,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,196,3801205,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,1.0,196,3801205,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,196,3801205,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,196,3801205,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,196,3801205,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,196,3801205,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,197,3801206,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,197,3801206,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,197,3801206,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,197,3801206,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,197,3801206,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,1.0,197,3801206,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,198,3801207,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,1.0,198,3801207,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,198,3801207,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,1.0,198,3801207,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,1.0,198,3801207,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,1.0,198,3801207,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,1.0,199,3801208,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,1.0,199,3801208,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,1.0,199,3801208,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,1.0,199,3801208,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,1.0,199,3801208,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,1.0,199,3801208,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,0,3811009,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,0,3811009,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,0,3811009,stability,1,0.0,0,12,1,1,1.0,42,0,42,128,0
12,0.1,0,3811009,statistical,1,0.0,0,12,1,1,1.0,30,1260,1290,0,252
12,0.1,0,3811009,rank_stream,1,0.0,0,12,1,1,1.0,30,0,30,0,0
12,0.1,0,3811009,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,1,3811010,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,1,3811010,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,1,3811010,stability,1,0.05,1,11,0,0,0.9500000000000001,30,0,30,128,0
12,0.1,1,3811010,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,1,3811010,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,1,3811010,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,2,3811011,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,2,3811011,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,2,3811011,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,2,3811011,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,2,3811011,rank_stream,1,0.0,0,12,1,1,1.0,18,0,18,0,0
12,0.1,2,3811011,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,3,3811012,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,3,3811012,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,3,3811012,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,3,3811012,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,3,3811012,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,3,3811012,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,4,3811013,fixed_d,1,0.0,0,9,0,1,0.23750000000000002,12,0,12,0,0
12,0.1,4,3811013,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,4,3811013,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,4,3811013,statistical,1,0.0,0,9,0,1,0.23750000000000002,12,504,516,0,252
12,0.1,4,3811013,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,0.1,4,3811013,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,5,3811014,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,0.1,5,3811014,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,5,3811014,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,5,3811014,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,0.1,5,3811014,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,5,3811014,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,6,3811015,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,6,3811015,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,6,3811015,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,6,3811015,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,0.1,6,3811015,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,6,3811015,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,7,3811016,fixed_d,1,0.5,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,7,3811016,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,7,3811016,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,0.1,7,3811016,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,0.1,7,3811016,rank_stream,1,0.0,0,12,1,1,1.0,22,0,22,0,0
12,0.1,7,3811016,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,8,3811017,fixed_d,1,0.05,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,8,3811017,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,8,3811017,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,8,3811017,statistical,1,0.0,0,12,1,1,1.0,48,2016,2064,0,252
12,0.1,8,3811017,rank_stream,1,0.0,0,12,1,1,1.0,44,0,44,0,0
12,0.1,8,3811017,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,9,3811018,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,9,3811018,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,9,3811018,stability,1,0.0,0,11,0,1,0.9500000000000001,36,0,36,128,0
12,0.1,9,3811018,statistical,1,0.0,0,11,0,1,0.9500000000000001,24,1008,1032,0,252
12,0.1,9,3811018,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,9,3811018,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,10,3811019,fixed_d,1,0.5,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,10,3811019,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,10,3811019,stability,1,0.05,1,10,0,0,0.925,30,0,30,128,0
12,0.1,10,3811019,statistical,1,0.0,0,12,1,1,1.0,48,2016,2064,0,252
12,0.1,10,3811019,rank_stream,1,0.0,0,12,1,1,1.0,43,0,43,0,0
12,0.1,10,3811019,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,11,3811020,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,11,3811020,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,11,3811020,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,11,3811020,statistical,1,0.0,0,12,1,1,1.0,30,1260,1290,0,252
12,0.1,11,3811020,rank_stream,1,0.0,0,12,1,1,1.0,28,0,28,0,0
12,0.1,11,3811020,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,12,3811021,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,12,3811021,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,12,3811021,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,12,3811021,statistical,1,0.0,0,11,0,1,0.9500000000000001,30,1260,1290,0,252
12,0.1,12,3811021,rank_stream,1,0.0,0,12,1,1,1.0,48,0,48,0,0
12,0.1,12,3811021,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,13,3811022,fixed_d,1,0.0,0,10,0,1,0.47500000000000003,12,0,12,0,0
12,0.1,13,3811022,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,13,3811022,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,13,3811022,statistical,1,0.0,0,10,0,1,0.47500000000000003,12,504,516,0,252
12,0.1,13,3811022,rank_stream,1,0.0,0,12,1,1,1.0,47,0,47,0,0
12,0.1,13,3811022,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,14,3811023,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,14,3811023,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,14,3811023,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,14,3811023,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,14,3811023,rank_stream,1,0.0,0,12,1,1,1.0,22,0,22,0,0
12,0.1,14,3811023,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,15,3811024,fixed_d,1,0.0,0,10,0,1,0.47500000000000003,12,0,12,0,0
12,0.1,15,3811024,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,15,3811024,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,15,3811024,statistical,1,0.0,0,10,0,1,0.47500000000000003,12,504,516,0,252
12,0.1,15,3811024,rank_stream,1,0.0,0,12,1,1,1.0,37,0,37,0,0
12,0.1,15,3811024,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,16,3811025,fixed_d,1,0.5,1,9,0,0,0.23750000000000002,12,0,12,0,0
12,0.1,16,3811025,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,16,3811025,stability,1,0.0,0,12,1,1,1.0,42,0,42,128,0
12,0.1,16,3811025,statistical,1,0.0,0,12,1,1,1.0,30,1260,1290,0,252
12,0.1,16,3811025,rank_stream,1,0.0,0,12,1,1,1.0,26,0,26,0,0
12,0.1,16,3811025,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,17,3811026,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,17,3811026,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,17,3811026,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,17,3811026,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,17,3811026,rank_stream,1,0.0,0,12,1,1,1.0,21,0,21,0,0
12,0.1,17,3811026,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,18,3811027,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,18,3811027,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,18,3811027,stability,1,0.0,0,11,0,1,0.9500000000000001,30,0,30,128,0
12,0.1,18,3811027,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,18,3811027,rank_stream,1,0.0,0,12,1,1,1.0,43,0,43,0,0
12,0.1,18,3811027,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,19,3811028,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,19,3811028,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,19,3811028,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,19,3811028,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,19,3811028,rank_stream,1,0.0,0,12,1,1,1.0,18,0,18,0,0
12,0.1,19,3811028,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,20,3811029,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,20,3811029,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,20,3811029,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,20,3811029,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,20,3811029,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,20,3811029,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,21,3811030,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,21,3811030,fixed_2d,1,0.0,0,10,0,1,0.925,24,0,24,0,0
12,0.1,21,3811030,stability,1,0.0,0,10,0,1,0.925,24,0,24,128,0
12,0.1,21,3811030,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,21,3811030,rank_stream,1,0.0,0,12,1,1,1.0,46,0,46,0,0
12,0.1,21,3811030,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,22,3811031,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,22,3811031,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,22,3811031,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,22,3811031,statistical,1,0.0,0,12,1,1,1.0,30,1260,1290,0,252
12,0.1,22,3811031,rank_stream,1,0.0,0,12,1,1,1.0,28,0,28,0,0
12,0.1,22,3811031,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,23,3811032,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,23,3811032,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,23,3811032,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,23,3811032,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,23,3811032,rank_stream,1,0.0,0,12,1,1,1.0,20,0,20,0,0
12,0.1,23,3811032,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,24,3811033,fixed_d,1,0.5,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,24,3811033,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,24,3811033,stability,1,0.0,0,11,0,1,0.9500000000000001,30,0,30,128,0
12,0.1,24,3811033,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,24,3811033,rank_stream,1,0.0,0,12,1,1,1.0,40,0,40,0,0
12,0.1,24,3811033,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,25,3811034,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,25,3811034,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,25,3811034,stability,1,0.0,0,11,0,1,0.9500000000000001,30,0,30,128,0
12,0.1,25,3811034,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,25,3811034,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,25,3811034,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,26,3811035,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,26,3811035,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,26,3811035,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,26,3811035,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,26,3811035,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,26,3811035,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,27,3811036,fixed_d,1,0.5,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,27,3811036,fixed_2d,1,0.0,0,10,0,1,0.925,24,0,24,0,0
12,0.1,27,3811036,stability,1,0.0,0,10,0,1,0.925,30,0,30,128,0
12,0.1,27,3811036,statistical,1,0.0,0,10,0,1,0.925,18,756,774,0,252
12,0.1,27,3811036,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,27,3811036,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,28,3811037,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,0.1,28,3811037,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,28,3811037,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,28,3811037,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,28,3811037,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,0.1,28,3811037,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,29,3811038,fixed_d,1,0.05,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,29,3811038,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,29,3811038,stability,1,0.0,0,11,0,1,0.9500000000000001,30,0,30,128,0
12,0.1,29,3811038,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,29,3811038,rank_stream,1,0.0,0,12,1,1,1.0,43,0,43,0,0
12,0.1,29,3811038,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,30,3811039,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,30,3811039,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,30,3811039,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,30,3811039,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,30,3811039,rank_stream,1,0.0,0,12,1,1,1.0,18,0,18,0,0
12,0.1,30,3811039,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,31,3811040,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,31,3811040,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,31,3811040,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,31,3811040,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,31,3811040,rank_stream,1,0.0,0,12,1,1,1.0,43,0,43,0,0
12,0.1,31,3811040,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,32,3811041,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,32,3811041,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,32,3811041,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,32,3811041,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,32,3811041,rank_stream,1,0.0,0,12,1,1,1.0,17,0,17,0,0
12,0.1,32,3811041,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,33,3811042,fixed_d,1,0.0,0,9,0,1,0.23750000000000002,12,0,12,0,0
12,0.1,33,3811042,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,33,3811042,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,33,3811042,statistical,1,0.0,0,9,0,1,0.23750000000000002,12,504,516,0,252
12,0.1,33,3811042,rank_stream,1,0.0,0,12,1,1,1.0,19,0,19,0,0
12,0.1,33,3811042,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,34,3811043,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,34,3811043,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,34,3811043,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,34,3811043,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,34,3811043,rank_stream,1,0.0,0,12,1,1,1.0,37,0,37,0,0
12,0.1,34,3811043,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,35,3811044,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,35,3811044,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,35,3811044,stability,1,0.05,1,11,0,0,0.9500000000000001,36,0,36,128,0
12,0.1,35,3811044,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,35,3811044,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,35,3811044,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,36,3811045,fixed_d,1,0.0,0,9,0,1,0.23750000000000002,12,0,12,0,0
12,0.1,36,3811045,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,36,3811045,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,36,3811045,statistical,1,0.0,0,9,0,1,0.23750000000000002,12,504,516,0,252
12,0.1,36,3811045,rank_stream,1,0.0,0,12,1,1,1.0,31,0,31,0,0
12,0.1,36,3811045,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,37,3811046,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,37,3811046,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,37,3811046,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,0.1,37,3811046,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,0.1,37,3811046,rank_stream,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,37,3811046,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,38,3811047,fixed_d,1,0.5,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,38,3811047,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,38,3811047,stability,1,0.0,0,11,0,1,0.9500000000000001,30,0,30,128,0
12,0.1,38,3811047,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,38,3811047,rank_stream,1,0.0,0,12,1,1,1.0,34,0,34,0,0
12,0.1,38,3811047,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,39,3811048,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,0.1,39,3811048,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,39,3811048,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,39,3811048,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,0.1,39,3811048,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,0.1,39,3811048,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,40,3811049,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,0.1,40,3811049,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,40,3811049,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,40,3811049,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,40,3811049,rank_stream,1,0.0,0,12,1,1,1.0,18,0,18,0,0
12,0.1,40,3811049,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,41,3811050,fixed_d,1,0.5,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,41,3811050,fixed_2d,1,0.0,0,10,0,1,0.925,24,0,24,0,0
12,0.1,41,3811050,stability,1,0.0,0,11,0,1,0.9500000000000001,30,0,30,128,0
12,0.1,41,3811050,statistical,1,0.0,0,10,0,1,0.925,18,756,774,0,252
12,0.1,41,3811050,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,41,3811050,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,42,3811051,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,42,3811051,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,42,3811051,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,0.1,42,3811051,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,0.1,42,3811051,rank_stream,1,0.0,0,12,1,1,1.0,20,0,20,0,0
12,0.1,42,3811051,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,43,3811052,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,43,3811052,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,43,3811052,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,43,3811052,statistical,1,0.0,0,12,1,1,1.0,42,1764,1806,0,252
12,0.1,43,3811052,rank_stream,1,0.0,0,12,1,1,1.0,40,0,40,0,0
12,0.1,43,3811052,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,44,3811053,fixed_d,1,0.05,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,44,3811053,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,44,3811053,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,44,3811053,statistical,1,0.0,0,12,1,1,1.0,42,1764,1806,0,252
12,0.1,44,3811053,rank_stream,1,0.0,0,12,1,1,1.0,39,0,39,0,0
12,0.1,44,3811053,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,45,3811054,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,45,3811054,fixed_2d,1,0.0,0,10,0,1,0.925,24,0,24,0,0
12,0.1,45,3811054,stability,1,0.0,0,10,0,1,0.925,24,0,24,128,0
12,0.1,45,3811054,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,45,3811054,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,45,3811054,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,46,3811055,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,46,3811055,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,46,3811055,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,46,3811055,statistical,1,0.0,0,11,0,1,0.9500000000000001,36,1512,1548,0,252
12,0.1,46,3811055,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,46,3811055,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,47,3811056,fixed_d,1,0.05,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,47,3811056,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,47,3811056,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,47,3811056,statistical,1,0.0,0,11,0,1,0.9500000000000001,36,1512,1548,0,252
12,0.1,47,3811056,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,47,3811056,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,48,3811057,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,48,3811057,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,48,3811057,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,48,3811057,statistical,0,0.05,0,10,0,0,0.925,48,2016,2064,0,252
12,0.1,48,3811057,rank_stream,0,0.05,0,10,0,0,0.925,48,0,48,0,0
12,0.1,48,3811057,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,49,3811058,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,49,3811058,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,49,3811058,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,49,3811058,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,49,3811058,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,0.1,49,3811058,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,50,3811059,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,50,3811059,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,50,3811059,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,50,3811059,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,50,3811059,rank_stream,1,0.0,0,12,1,1,1.0,18,0,18,0,0
12,0.1,50,3811059,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,51,3811060,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,51,3811060,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,51,3811060,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,51,3811060,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,51,3811060,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,51,3811060,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,52,3811061,fixed_d,1,0.05,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,52,3811061,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,52,3811061,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,52,3811061,statistical,1,0.0,0,11,0,1,0.9500000000000001,30,1260,1290,0,252
12,0.1,52,3811061,rank_stream,1,0.0,0,12,1,1,1.0,46,0,46,0,0
12,0.1,52,3811061,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,53,3811062,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,53,3811062,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,53,3811062,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,0.1,53,3811062,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,0.1,53,3811062,rank_stream,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,53,3811062,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,54,3811063,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,54,3811063,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,54,3811063,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,54,3811063,statistical,1,0.0,0,11,0,1,0.9500000000000001,36,1512,1548,0,252
12,0.1,54,3811063,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,54,3811063,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,55,3811064,fixed_d,1,0.0,0,10,0,1,0.47500000000000003,12,0,12,0,0
12,0.1,55,3811064,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,55,3811064,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,55,3811064,statistical,1,0.0,0,10,0,1,0.47500000000000003,12,504,516,0,252
12,0.1,55,3811064,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,0.1,55,3811064,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,56,3811065,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,56,3811065,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,56,3811065,stability,1,0.05,1,11,0,0,0.9500000000000001,30,0,30,128,0
12,0.1,56,3811065,statistical,1,0.0,0,12,1,1,1.0,36,1512,1548,0,252
12,0.1,56,3811065,rank_stream,1,0.0,0,12,1,1,1.0,31,0,31,0,0
12,0.1,56,3811065,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,57,3811066,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,57,3811066,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,57,3811066,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,57,3811066,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,57,3811066,rank_stream,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,57,3811066,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,58,3811067,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,58,3811067,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,58,3811067,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,58,3811067,statistical,1,0.0,0,12,1,1,1.0,36,1512,1548,0,252
12,0.1,58,3811067,rank_stream,1,0.0,0,12,1,1,1.0,32,0,32,0,0
12,0.1,58,3811067,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,59,3811068,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,59,3811068,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,59,3811068,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,59,3811068,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,0.1,59,3811068,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,59,3811068,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,60,3811069,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,60,3811069,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,60,3811069,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,60,3811069,statistical,1,0.0,0,12,1,1,1.0,42,1764,1806,0,252
12,0.1,60,3811069,rank_stream,1,0.0,0,12,1,1,1.0,39,0,39,0,0
12,0.1,60,3811069,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,61,3811070,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,61,3811070,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,61,3811070,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,61,3811070,statistical,1,0.0,0,12,1,1,1.0,30,1260,1290,0,252
12,0.1,61,3811070,rank_stream,1,0.0,0,12,1,1,1.0,28,0,28,0,0
12,0.1,61,3811070,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,62,3811071,fixed_d,1,0.05,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,62,3811071,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,62,3811071,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,0.1,62,3811071,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,0.1,62,3811071,rank_stream,1,0.0,0,12,1,1,1.0,22,0,22,0,0
12,0.1,62,3811071,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,63,3811072,fixed_d,1,0.5,1,9,0,0,0.125,12,0,12,0,0
12,0.1,63,3811072,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,63,3811072,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,63,3811072,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,63,3811072,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,0.1,63,3811072,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,64,3811073,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,64,3811073,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,64,3811073,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,64,3811073,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,64,3811073,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,64,3811073,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,65,3811074,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,65,3811074,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,65,3811074,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,65,3811074,statistical,1,0.0,0,12,1,1,1.0,42,1764,1806,0,252
12,0.1,65,3811074,rank_stream,1,0.0,0,12,1,1,1.0,38,0,38,0,0
12,0.1,65,3811074,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,66,3811075,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,66,3811075,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,66,3811075,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,66,3811075,statistical,1,0.0,0,12,1,1,1.0,36,1512,1548,0,252
12,0.1,66,3811075,rank_stream,1,0.0,0,12,1,1,1.0,33,0,33,0,0
12,0.1,66,3811075,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,67,3811076,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,67,3811076,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,67,3811076,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,67,3811076,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,67,3811076,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,0.1,67,3811076,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,68,3811077,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,68,3811077,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,68,3811077,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,68,3811077,statistical,1,0.0,0,12,1,1,1.0,36,1512,1548,0,252
12,0.1,68,3811077,rank_stream,1,0.0,0,12,1,1,1.0,33,0,33,0,0
12,0.1,68,3811077,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,69,3811078,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,69,3811078,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,69,3811078,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,69,3811078,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,69,3811078,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,0.1,69,3811078,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,70,3811079,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,70,3811079,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,70,3811079,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,0.1,70,3811079,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,0.1,70,3811079,rank_stream,1,0.0,0,12,1,1,1.0,19,0,19,0,0
12,0.1,70,3811079,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,71,3811080,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,71,3811080,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,71,3811080,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,71,3811080,statistical,1,0.0,0,12,1,1,1.0,42,1764,1806,0,252
12,0.1,71,3811080,rank_stream,1,0.0,0,12,1,1,1.0,38,0,38,0,0
12,0.1,71,3811080,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,72,3811081,fixed_d,1,0.05,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,72,3811081,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,72,3811081,stability,1,0.05,1,10,0,0,0.925,18,0,18,128,0
12,0.1,72,3811081,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,0.1,72,3811081,rank_stream,1,0.0,0,12,1,1,1.0,22,0,22,0,0
12,0.1,72,3811081,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,73,3811082,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,73,3811082,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,73,3811082,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,73,3811082,statistical,1,0.0,0,12,1,1,1.0,30,1260,1290,0,252
12,0.1,73,3811082,rank_stream,1,0.0,0,12,1,1,1.0,25,0,25,0,0
12,0.1,73,3811082,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,74,3811083,fixed_d,1,0.5,1,10,0,0,0.25,12,0,12,0,0
12,0.1,74,3811083,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,74,3811083,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,74,3811083,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,74,3811083,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,0.1,74,3811083,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,75,3811084,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,0.1,75,3811084,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,75,3811084,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,75,3811084,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,75,3811084,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,75,3811084,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,76,3811085,fixed_d,1,0.05,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,76,3811085,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,76,3811085,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,76,3811085,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,76,3811085,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,76,3811085,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,77,3811086,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,77,3811086,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,77,3811086,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,77,3811086,statistical,1,0.0,0,12,1,1,1.0,30,1260,1290,0,252
12,0.1,77,3811086,rank_stream,1,0.0,0,12,1,1,1.0,27,0,27,0,0
12,0.1,77,3811086,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,78,3811087,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,78,3811087,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,78,3811087,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,78,3811087,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,78,3811087,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,78,3811087,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,79,3811088,fixed_d,1,0.0,0,9,0,1,0.4625,12,0,12,0,0
12,0.1,79,3811088,fixed_2d,1,0.0,0,10,0,1,0.925,24,0,24,0,0
12,0.1,79,3811088,stability,1,0.0,0,10,0,1,0.925,24,0,24,128,0
12,0.1,79,3811088,statistical,1,0.0,0,9,0,1,0.4625,12,504,516,0,252
12,0.1,79,3811088,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,79,3811088,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,80,3811089,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,80,3811089,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,80,3811089,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,80,3811089,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,80,3811089,rank_stream,1,0.0,0,12,1,1,1.0,23,0,23,0,0
12,0.1,80,3811089,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,81,3811090,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,0.1,81,3811090,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,81,3811090,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,81,3811090,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,0.1,81,3811090,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,0.1,81,3811090,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,82,3811091,fixed_d,1,0.05,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,82,3811091,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,82,3811091,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,82,3811091,statistical,1,0.0,0,12,1,1,1.0,30,1260,1290,0,252
12,0.1,82,3811091,rank_stream,1,0.0,0,12,1,1,1.0,27,0,27,0,0
12,0.1,82,3811091,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,83,3811092,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,83,3811092,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,83,3811092,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,83,3811092,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,0.1,83,3811092,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,83,3811092,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,84,3811093,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,84,3811093,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,84,3811093,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,0.1,84,3811093,statistical,1,0.0,0,11,0,1,0.9500000000000001,24,1008,1032,0,252
12,0.1,84,3811093,rank_stream,1,0.0,0,12,1,1,1.0,25,0,25,0,0
12,0.1,84,3811093,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,85,3811094,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,85,3811094,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,85,3811094,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,85,3811094,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,85,3811094,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,0.1,85,3811094,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,86,3811095,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,86,3811095,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,86,3811095,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,86,3811095,statistical,1,0.0,0,12,1,1,1.0,36,1512,1548,0,252
12,0.1,86,3811095,rank_stream,1,0.0,0,12,1,1,1.0,34,0,34,0,0
12,0.1,86,3811095,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,87,3811096,fixed_d,1,0.0,0,10,0,1,0.47500000000000003,12,0,12,0,0
12,0.1,87,3811096,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,87,3811096,stability,1,0.0,0,12,1,1,1.0,18,0,18,128,0
12,0.1,87,3811096,statistical,1,0.0,0,6,0,1,0.029687500000000002,6,252,258,0,252
12,0.1,87,3811096,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,0.1,87,3811096,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,88,3811097,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,88,3811097,fixed_2d,1,0.0,0,10,0,1,0.925,24,0,24,0,0
12,0.1,88,3811097,stability,1,0.0,0,10,0,1,0.925,24,0,24,128,0
12,0.1,88,3811097,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,88,3811097,rank_stream,0,0.0,0,10,0,1,0.925,48,0,48,0,0
12,0.1,88,3811097,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,89,3811098,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,89,3811098,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,89,3811098,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,89,3811098,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,89,3811098,rank_stream,1,0.0,0,12,1,1,1.0,19,0,19,0,0
12,0.1,89,3811098,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,90,3811099,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,90,3811099,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,90,3811099,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,90,3811099,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,90,3811099,rank_stream,1,0.0,0,12,1,1,1.0,26,0,26,0,0
12,0.1,90,3811099,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,91,3811100,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,91,3811100,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,91,3811100,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,91,3811100,statistical,1,0.0,0,12,1,1,1.0,48,2016,2064,0,252
12,0.1,91,3811100,rank_stream,1,0.0,0,12,1,1,1.0,43,0,43,0,0
12,0.1,91,3811100,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,92,3811101,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,92,3811101,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,92,3811101,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,92,3811101,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,92,3811101,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,0.1,92,3811101,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,93,3811102,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,93,3811102,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,93,3811102,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,93,3811102,statistical,1,0.0,0,12,1,1,1.0,30,1260,1290,0,252
12,0.1,93,3811102,rank_stream,1,0.0,0,12,1,1,1.0,26,0,26,0,0
12,0.1,93,3811102,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,94,3811103,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,94,3811103,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,94,3811103,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,94,3811103,statistical,1,0.0,0,12,1,1,1.0,36,1512,1548,0,252
12,0.1,94,3811103,rank_stream,1,0.0,0,12,1,1,1.0,33,0,33,0,0
12,0.1,94,3811103,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,95,3811104,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,95,3811104,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,95,3811104,stability,1,0.0,0,11,0,1,0.9500000000000001,30,0,30,128,0
12,0.1,95,3811104,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,95,3811104,rank_stream,1,0.0,0,12,1,1,1.0,31,0,31,0,0
12,0.1,95,3811104,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,96,3811105,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,96,3811105,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,96,3811105,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,96,3811105,statistical,1,0.0,0,12,1,1,1.0,42,1764,1806,0,252
12,0.1,96,3811105,rank_stream,1,0.0,0,12,1,1,1.0,37,0,37,0,0
12,0.1,96,3811105,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,97,3811106,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,97,3811106,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,97,3811106,stability,1,0.0,0,11,0,1,0.9500000000000001,30,0,30,128,0
12,0.1,97,3811106,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,97,3811106,rank_stream,1,0.0,0,12,1,1,1.0,35,0,35,0,0
12,0.1,97,3811106,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,98,3811107,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,98,3811107,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,98,3811107,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,98,3811107,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,98,3811107,rank_stream,1,0.0,0,12,1,1,1.0,44,0,44,0,0
12,0.1,98,3811107,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,99,3811108,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,99,3811108,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,99,3811108,stability,1,0.05,1,11,0,0,0.9500000000000001,30,0,30,128,0
12,0.1,99,3811108,statistical,1,0.0,0,12,1,1,1.0,36,1512,1548,0,252
12,0.1,99,3811108,rank_stream,1,0.0,0,12,1,1,1.0,31,0,31,0,0
12,0.1,99,3811108,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,100,3811109,fixed_d,1,0.05,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,100,3811109,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,100,3811109,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,100,3811109,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,100,3811109,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,0.1,100,3811109,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,101,3811110,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,101,3811110,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,101,3811110,stability,1,0.0,0,11,0,1,0.9500000000000001,36,0,36,128,0
12,0.1,101,3811110,statistical,1,0.0,0,11,0,1,0.9500000000000001,24,1008,1032,0,252
12,0.1,101,3811110,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,101,3811110,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,102,3811111,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,102,3811111,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,102,3811111,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,102,3811111,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,102,3811111,rank_stream,1,0.0,0,12,1,1,1.0,30,0,30,0,0
12,0.1,102,3811111,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,103,3811112,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,103,3811112,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,103,3811112,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,103,3811112,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,103,3811112,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,103,3811112,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,104,3811113,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,104,3811113,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,104,3811113,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,104,3811113,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,104,3811113,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,104,3811113,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,105,3811114,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,105,3811114,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,105,3811114,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,105,3811114,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,105,3811114,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,105,3811114,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,106,3811115,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,0.1,106,3811115,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,106,3811115,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,106,3811115,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,106,3811115,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,106,3811115,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,107,3811116,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,0.1,107,3811116,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,107,3811116,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,107,3811116,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,107,3811116,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,107,3811116,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,108,3811117,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,108,3811117,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,108,3811117,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,108,3811117,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,108,3811117,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,108,3811117,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,109,3811118,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,109,3811118,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,109,3811118,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,109,3811118,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,109,3811118,rank_stream,1,0.0,0,12,1,1,1.0,28,0,28,0,0
12,0.1,109,3811118,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,110,3811119,fixed_d,1,0.05,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,110,3811119,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,110,3811119,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,110,3811119,statistical,1,0.0,0,11,0,1,0.9500000000000001,30,1260,1290,0,252
12,0.1,110,3811119,rank_stream,1,0.0,0,12,1,1,1.0,34,0,34,0,0
12,0.1,110,3811119,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,111,3811120,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,111,3811120,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,111,3811120,stability,1,0.05,1,11,0,0,0.9500000000000001,36,0,36,128,0
12,0.1,111,3811120,statistical,1,0.0,0,12,1,1,1.0,42,1764,1806,0,252
12,0.1,111,3811120,rank_stream,1,0.0,0,12,1,1,1.0,41,0,41,0,0
12,0.1,111,3811120,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,112,3811121,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,112,3811121,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,112,3811121,stability,1,0.0,0,11,0,1,0.9500000000000001,36,0,36,128,0
12,0.1,112,3811121,statistical,1,0.0,0,11,0,1,0.9500000000000001,24,1008,1032,0,252
12,0.1,112,3811121,rank_stream,1,0.0,0,12,1,1,1.0,41,0,41,0,0
12,0.1,112,3811121,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,113,3811122,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,113,3811122,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,113,3811122,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,0.1,113,3811122,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,0.1,113,3811122,rank_stream,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,113,3811122,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,114,3811123,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,114,3811123,fixed_2d,1,0.0,0,10,0,1,0.925,24,0,24,0,0
12,0.1,114,3811123,stability,1,0.0,0,10,0,1,0.925,24,0,24,128,0
12,0.1,114,3811123,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,114,3811123,rank_stream,1,0.0,0,12,1,1,1.0,39,0,39,0,0
12,0.1,114,3811123,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,115,3811124,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,115,3811124,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,115,3811124,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,115,3811124,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,115,3811124,rank_stream,1,0.0,0,12,1,1,1.0,19,0,19,0,0
12,0.1,115,3811124,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,116,3811125,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,116,3811125,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,116,3811125,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,116,3811125,statistical,1,0.0,0,11,0,1,0.9500000000000001,30,1260,1290,0,252
12,0.1,116,3811125,rank_stream,1,0.0,0,12,1,1,1.0,38,0,38,0,0
12,0.1,116,3811125,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,117,3811126,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,117,3811126,fixed_2d,1,0.0,0,10,0,1,0.925,24,0,24,0,0
12,0.1,117,3811126,stability,1,0.0,0,10,0,1,0.925,24,0,24,128,0
12,0.1,117,3811126,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,117,3811126,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,117,3811126,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,118,3811127,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,118,3811127,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,118,3811127,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,118,3811127,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,118,3811127,rank_stream,1,0.0,0,12,1,1,1.0,27,0,27,0,0
12,0.1,118,3811127,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,119,3811128,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,119,3811128,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,119,3811128,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,119,3811128,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,119,3811128,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,119,3811128,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,120,3811129,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,120,3811129,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,120,3811129,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,120,3811129,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,120,3811129,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,120,3811129,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,121,3811130,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,121,3811130,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,121,3811130,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,121,3811130,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,121,3811130,rank_stream,1,0.0,0,12,1,1,1.0,17,0,17,0,0
12,0.1,121,3811130,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,122,3811131,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,122,3811131,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,122,3811131,stability,1,0.05,1,11,0,0,0.9500000000000001,30,0,30,128,0
12,0.1,122,3811131,statistical,1,0.0,0,12,1,1,1.0,36,1512,1548,0,252
12,0.1,122,3811131,rank_stream,1,0.0,0,12,1,1,1.0,31,0,31,0,0
12,0.1,122,3811131,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,123,3811132,fixed_d,1,0.05,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,123,3811132,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,123,3811132,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,0.1,123,3811132,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,0.1,123,3811132,rank_stream,1,0.0,0,12,1,1,1.0,20,0,20,0,0
12,0.1,123,3811132,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,124,3811133,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,124,3811133,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,124,3811133,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,124,3811133,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,124,3811133,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,0.1,124,3811133,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,125,3811134,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,125,3811134,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,125,3811134,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,125,3811134,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,125,3811134,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,0.1,125,3811134,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,126,3811135,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,126,3811135,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,126,3811135,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,126,3811135,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,126,3811135,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,0.1,126,3811135,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,127,3811136,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,0.1,127,3811136,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,127,3811136,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,127,3811136,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,127,3811136,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,127,3811136,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,128,3811137,fixed_d,1,0.0,0,10,0,1,0.47500000000000003,12,0,12,0,0
12,0.1,128,3811137,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,128,3811137,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,128,3811137,statistical,1,0.0,0,10,0,1,0.47500000000000003,12,504,516,0,252
12,0.1,128,3811137,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,0.1,128,3811137,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,129,3811138,fixed_d,1,0.0,0,10,0,1,0.47500000000000003,12,0,12,0,0
12,0.1,129,3811138,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,129,3811138,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,129,3811138,statistical,1,0.0,0,10,0,1,0.47500000000000003,12,504,516,0,252
12,0.1,129,3811138,rank_stream,1,0.0,0,12,1,1,1.0,20,0,20,0,0
12,0.1,129,3811138,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,130,3811139,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,130,3811139,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,130,3811139,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,130,3811139,statistical,1,0.0,0,12,1,1,1.0,42,1764,1806,0,252
12,0.1,130,3811139,rank_stream,1,0.0,0,12,1,1,1.0,39,0,39,0,0
12,0.1,130,3811139,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,131,3811140,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,131,3811140,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,131,3811140,stability,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,128,0
12,0.1,131,3811140,statistical,1,0.0,0,6,0,1,0.0578125,6,252,258,0,252
12,0.1,131,3811140,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,131,3811140,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,132,3811141,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,132,3811141,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,132,3811141,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,132,3811141,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,132,3811141,rank_stream,1,0.0,0,12,1,1,1.0,39,0,39,0,0
12,0.1,132,3811141,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,133,3811142,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,133,3811142,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,133,3811142,stability,1,0.0,0,12,1,1,1.0,42,0,42,128,0
12,0.1,133,3811142,statistical,1,0.0,0,12,1,1,1.0,30,1260,1290,0,252
12,0.1,133,3811142,rank_stream,1,0.0,0,12,1,1,1.0,28,0,28,0,0
12,0.1,133,3811142,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,134,3811143,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,134,3811143,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,134,3811143,stability,1,0.0,0,12,1,1,1.0,42,0,42,128,0
12,0.1,134,3811143,statistical,1,0.0,0,12,1,1,1.0,30,1260,1290,0,252
12,0.1,134,3811143,rank_stream,1,0.0,0,12,1,1,1.0,25,0,25,0,0
12,0.1,134,3811143,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,135,3811144,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,135,3811144,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,135,3811144,stability,1,0.0,0,11,0,1,0.9500000000000001,30,0,30,128,0
12,0.1,135,3811144,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,135,3811144,rank_stream,1,0.0,0,12,1,1,1.0,48,0,48,0,0
12,0.1,135,3811144,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,136,3811145,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,136,3811145,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,136,3811145,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,136,3811145,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,136,3811145,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,136,3811145,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,137,3811146,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,137,3811146,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,137,3811146,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,137,3811146,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,137,3811146,rank_stream,1,0.0,0,12,1,1,1.0,28,0,28,0,0
12,0.1,137,3811146,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,138,3811147,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,138,3811147,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,138,3811147,stability,1,0.0,0,11,0,1,0.9500000000000001,30,0,30,128,0
12,0.1,138,3811147,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,138,3811147,rank_stream,1,0.0,0,12,1,1,1.0,42,0,42,0,0
12,0.1,138,3811147,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,139,3811148,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,139,3811148,fixed_2d,1,0.0,0,10,0,1,0.925,24,0,24,0,0
12,0.1,139,3811148,stability,1,0.0,0,10,0,1,0.925,24,0,24,128,0
12,0.1,139,3811148,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,139,3811148,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,139,3811148,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,140,3811149,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,0.1,140,3811149,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,140,3811149,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,140,3811149,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,140,3811149,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,0.1,140,3811149,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,141,3811150,fixed_d,1,0.5,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,141,3811150,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,141,3811150,stability,1,0.0,0,11,0,1,0.9500000000000001,30,0,30,128,0
12,0.1,141,3811150,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,141,3811150,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,141,3811150,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,142,3811151,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,142,3811151,fixed_2d,1,0.0,0,10,0,1,0.925,24,0,24,0,0
12,0.1,142,3811151,stability,1,0.0,0,10,0,1,0.925,24,0,24,128,0
12,0.1,142,3811151,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,142,3811151,rank_stream,1,0.0,0,12,1,1,1.0,43,0,43,0,0
12,0.1,142,3811151,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,143,3811152,fixed_d,1,0.05,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,143,3811152,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,143,3811152,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,143,3811152,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,143,3811152,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,143,3811152,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,144,3811153,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,0.1,144,3811153,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,144,3811153,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,144,3811153,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,144,3811153,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,144,3811153,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,145,3811154,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,145,3811154,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,145,3811154,stability,1,0.05,1,11,0,0,0.9500000000000001,30,0,30,128,0
12,0.1,145,3811154,statistical,1,0.0,0,12,1,1,1.0,36,1512,1548,0,252
12,0.1,145,3811154,rank_stream,1,0.0,0,12,1,1,1.0,35,0,35,0,0
12,0.1,145,3811154,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,146,3811155,fixed_d,1,0.05,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,146,3811155,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,146,3811155,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,0.1,146,3811155,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,0.1,146,3811155,rank_stream,1,0.0,0,12,1,1,1.0,21,0,21,0,0
12,0.1,146,3811155,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,147,3811156,fixed_d,1,0.0,0,10,0,1,0.47500000000000003,12,0,12,0,0
12,0.1,147,3811156,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,147,3811156,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,147,3811156,statistical,1,0.0,0,10,0,1,0.47500000000000003,12,504,516,0,252
12,0.1,147,3811156,rank_stream,1,0.0,0,12,1,1,1.0,18,0,18,0,0
12,0.1,147,3811156,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,148,3811157,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,0.1,148,3811157,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,148,3811157,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,148,3811157,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,0.1,148,3811157,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,148,3811157,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,149,3811158,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,0.1,149,3811158,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,149,3811158,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,149,3811158,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,0.1,149,3811158,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,149,3811158,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,150,3811159,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,150,3811159,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,150,3811159,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,150,3811159,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,150,3811159,rank_stream,1,0.0,0,12,1,1,1.0,22,0,22,0,0
12,0.1,150,3811159,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,151,3811160,fixed_d,1,0.5,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,151,3811160,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,151,3811160,stability,1,0.05,1,10,0,0,0.925,30,0,30,128,0
12,0.1,151,3811160,statistical,0,0.05,0,10,0,0,0.925,48,2016,2064,0,252
12,0.1,151,3811160,rank_stream,0,0.05,0,10,0,0,0.925,48,0,48,0,0
12,0.1,151,3811160,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,152,3811161,fixed_d,1,0.5,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,152,3811161,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,152,3811161,stability,1,0.05,1,10,0,0,0.925,30,0,30,128,0
12,0.1,152,3811161,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,152,3811161,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,152,3811161,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,153,3811162,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,153,3811162,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,153,3811162,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,0.1,153,3811162,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,0.1,153,3811162,rank_stream,1,0.0,0,12,1,1,1.0,22,0,22,0,0
12,0.1,153,3811162,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,154,3811163,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,154,3811163,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,154,3811163,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,154,3811163,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,154,3811163,rank_stream,1,0.0,0,12,1,1,1.0,33,0,33,0,0
12,0.1,154,3811163,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,155,3811164,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,155,3811164,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,155,3811164,stability,1,0.05,1,11,0,0,0.9500000000000001,30,0,30,128,0
12,0.1,155,3811164,statistical,0,0.05,0,11,0,0,0.9500000000000001,48,2016,2064,0,252
12,0.1,155,3811164,rank_stream,0,0.05,0,11,0,0,0.9500000000000001,48,0,48,0,0
12,0.1,155,3811164,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,156,3811165,fixed_d,1,0.5,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,156,3811165,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,156,3811165,stability,1,0.05,1,10,0,0,0.925,30,0,30,128,0
12,0.1,156,3811165,statistical,0,0.05,0,10,0,0,0.925,48,2016,2064,0,252
12,0.1,156,3811165,rank_stream,0,0.05,0,10,0,0,0.925,48,0,48,0,0
12,0.1,156,3811165,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,157,3811166,fixed_d,1,0.0,0,10,0,1,0.47500000000000003,12,0,12,0,0
12,0.1,157,3811166,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,157,3811166,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,157,3811166,statistical,1,0.0,0,10,0,1,0.47500000000000003,12,504,516,0,252
12,0.1,157,3811166,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,0.1,157,3811166,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,158,3811167,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,0.1,158,3811167,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,158,3811167,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,158,3811167,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,158,3811167,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,0.1,158,3811167,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,159,3811168,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,0.1,159,3811168,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,159,3811168,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,159,3811168,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,159,3811168,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,159,3811168,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,160,3811169,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,160,3811169,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,160,3811169,stability,1,0.0,0,12,1,1,1.0,18,0,18,128,0
12,0.1,160,3811169,statistical,1,0.0,0,6,0,1,0.029687500000000002,6,252,258,0,252
12,0.1,160,3811169,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,0.1,160,3811169,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,161,3811170,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,161,3811170,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,161,3811170,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,161,3811170,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,161,3811170,rank_stream,1,0.0,0,12,1,1,1.0,21,0,21,0,0
12,0.1,161,3811170,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,162,3811171,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,162,3811171,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,162,3811171,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,162,3811171,statistical,1,0.0,0,12,1,1,1.0,36,1512,1548,0,252
12,0.1,162,3811171,rank_stream,1,0.0,0,12,1,1,1.0,32,0,32,0,0
12,0.1,162,3811171,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,163,3811172,fixed_d,1,0.05,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,163,3811172,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,163,3811172,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,0.1,163,3811172,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,0.1,163,3811172,rank_stream,1,0.0,0,12,1,1,1.0,19,0,19,0,0
12,0.1,163,3811172,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,164,3811173,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,0.1,164,3811173,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,164,3811173,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,164,3811173,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,0.1,164,3811173,rank_stream,1,0.0,0,12,1,1,1.0,15,0,15,0,0
12,0.1,164,3811173,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,165,3811174,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,0.1,165,3811174,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,165,3811174,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,165,3811174,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,0.1,165,3811174,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,165,3811174,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,166,3811175,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,0.1,166,3811175,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,166,3811175,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,166,3811175,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,0.1,166,3811175,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,166,3811175,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,167,3811176,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,167,3811176,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,167,3811176,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,167,3811176,statistical,1,0.0,0,12,1,1,1.0,48,2016,2064,0,252
12,0.1,167,3811176,rank_stream,1,0.0,0,12,1,1,1.0,48,0,48,0,0
12,0.1,167,3811176,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,168,3811177,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,168,3811177,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,168,3811177,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,168,3811177,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,168,3811177,rank_stream,1,0.0,0,12,1,1,1.0,27,0,27,0,0
12,0.1,168,3811177,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,169,3811178,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,169,3811178,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,169,3811178,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,169,3811178,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,169,3811178,rank_stream,1,0.0,0,12,1,1,1.0,30,0,30,0,0
12,0.1,169,3811178,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,170,3811179,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,0.1,170,3811179,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,170,3811179,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,170,3811179,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,0.1,170,3811179,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,170,3811179,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,171,3811180,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,171,3811180,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,171,3811180,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,171,3811180,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,171,3811180,rank_stream,1,0.0,0,12,1,1,1.0,18,0,18,0,0
12,0.1,171,3811180,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,172,3811181,fixed_d,1,0.0,0,10,0,1,0.47500000000000003,12,0,12,0,0
12,0.1,172,3811181,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,172,3811181,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,172,3811181,statistical,1,0.0,0,10,0,1,0.47500000000000003,12,504,516,0,252
12,0.1,172,3811181,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,0.1,172,3811181,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,173,3811182,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,173,3811182,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,173,3811182,stability,1,0.0,0,11,0,1,0.9500000000000001,30,0,30,128,0
12,0.1,173,3811182,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,173,3811182,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,173,3811182,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,174,3811183,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,174,3811183,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,174,3811183,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,174,3811183,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,174,3811183,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,174,3811183,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,175,3811184,fixed_d,1,0.5,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,175,3811184,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,175,3811184,stability,1,0.0,0,11,0,1,0.9500000000000001,30,0,30,128,0
12,0.1,175,3811184,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,175,3811184,rank_stream,1,0.0,0,12,1,1,1.0,37,0,37,0,0
12,0.1,175,3811184,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,176,3811185,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,176,3811185,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,176,3811185,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,176,3811185,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,176,3811185,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,176,3811185,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,177,3811186,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,177,3811186,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,177,3811186,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,177,3811186,statistical,1,0.0,0,12,1,1,1.0,42,1764,1806,0,252
12,0.1,177,3811186,rank_stream,1,0.0,0,12,1,1,1.0,39,0,39,0,0
12,0.1,177,3811186,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,178,3811187,fixed_d,1,0.0,0,10,0,1,0.47500000000000003,12,0,12,0,0
12,0.1,178,3811187,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,178,3811187,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,178,3811187,statistical,1,0.0,0,10,0,1,0.47500000000000003,12,504,516,0,252
12,0.1,178,3811187,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,178,3811187,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,179,3811188,fixed_d,1,0.05,1,11,0,0,0.9500000000000001,12,0,12,0,0
12,0.1,179,3811188,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,179,3811188,stability,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,128,0
12,0.1,179,3811188,statistical,1,0.0,0,12,1,1,1.0,36,1512,1548,0,252
12,0.1,179,3811188,rank_stream,1,0.0,0,12,1,1,1.0,36,0,36,0,0
12,0.1,179,3811188,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,180,3811189,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,180,3811189,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,180,3811189,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,0.1,180,3811189,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,0.1,180,3811189,rank_stream,1,0.0,0,12,1,1,1.0,22,0,22,0,0
12,0.1,180,3811189,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,181,3811190,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,181,3811190,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,181,3811190,stability,1,0.05,1,11,0,0,0.9500000000000001,36,0,36,128,0
12,0.1,181,3811190,statistical,1,0.0,0,12,1,1,1.0,48,2016,2064,0,252
12,0.1,181,3811190,rank_stream,1,0.0,0,12,1,1,1.0,43,0,43,0,0
12,0.1,181,3811190,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,182,3811191,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,0.1,182,3811191,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,182,3811191,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,182,3811191,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,182,3811191,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,0.1,182,3811191,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,183,3811192,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,0.1,183,3811192,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,183,3811192,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,183,3811192,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,0.1,183,3811192,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,0.1,183,3811192,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,184,3811193,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,184,3811193,fixed_2d,1,0.0,0,10,0,1,0.925,24,0,24,0,0
12,0.1,184,3811193,stability,1,0.0,0,10,0,1,0.925,24,0,24,128,0
12,0.1,184,3811193,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,184,3811193,rank_stream,1,0.0,0,12,1,1,1.0,40,0,40,0,0
12,0.1,184,3811193,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,185,3811194,fixed_d,1,0.5,1,11,0,0,0.5,12,0,12,0,0
12,0.1,185,3811194,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,185,3811194,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,185,3811194,statistical,1,0.0,0,12,1,1,1.0,18,756,774,0,252
12,0.1,185,3811194,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,185,3811194,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,186,3811195,fixed_d,1,0.5,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,186,3811195,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,186,3811195,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.1,186,3811195,statistical,1,0.0,0,11,0,1,0.9500000000000001,18,756,774,0,252
12,0.1,186,3811195,rank_stream,1,0.0,0,12,1,1,1.0,22,0,22,0,0
12,0.1,186,3811195,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,187,3811196,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,187,3811196,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,187,3811196,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,187,3811196,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,187,3811196,rank_stream,1,0.0,0,12,1,1,1.0,18,0,18,0,0
12,0.1,187,3811196,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,188,3811197,fixed_d,1,0.05,1,10,0,0,0.47500000000000003,12,0,12,0,0
12,0.1,188,3811197,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,188,3811197,stability,1,0.0,0,12,1,1,1.0,36,0,36,128,0
12,0.1,188,3811197,statistical,1,0.0,0,12,1,1,1.0,24,1008,1032,0,252
12,0.1,188,3811197,rank_stream,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,188,3811197,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,189,3811198,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,189,3811198,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,189,3811198,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,189,3811198,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,189,3811198,rank_stream,1,0.0,0,12,1,1,1.0,31,0,31,0,0
12,0.1,189,3811198,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,190,3811199,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,190,3811199,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,190,3811199,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,190,3811199,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,190,3811199,rank_stream,1,0.0,0,12,1,1,1.0,13,0,13,0,0
12,0.1,190,3811199,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,191,3811200,fixed_d,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,191,3811200,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,191,3811200,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,191,3811200,statistical,1,0.0,0,12,1,1,1.0,12,504,516,0,252
12,0.1,191,3811200,rank_stream,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,191,3811200,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,192,3811201,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,192,3811201,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,192,3811201,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,192,3811201,statistical,1,0.0,0,12,1,1,1.0,48,2016,2064,0,252
12,0.1,192,3811201,rank_stream,1,0.0,0,12,1,1,1.0,43,0,43,0,0
12,0.1,192,3811201,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,193,3811202,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,193,3811202,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,193,3811202,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,193,3811202,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,193,3811202,rank_stream,1,0.0,0,12,1,1,1.0,16,0,16,0,0
12,0.1,193,3811202,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,194,3811203,fixed_d,1,0.0,0,11,0,1,0.9500000000000001,12,0,12,0,0
12,0.1,194,3811203,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,194,3811203,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,194,3811203,statistical,1,0.0,0,11,0,1,0.9500000000000001,12,504,516,0,252
12,0.1,194,3811203,rank_stream,1,0.0,0,12,1,1,1.0,36,0,36,0,0
12,0.1,194,3811203,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,195,3811204,fixed_d,1,0.0,0,11,0,1,0.5,12,0,12,0,0
12,0.1,195,3811204,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.1,195,3811204,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.1,195,3811204,statistical,1,0.0,0,11,0,1,0.5,12,504,516,0,252
12,0.1,195,3811204,rank_stream,1,0.0,0,12,1,1,1.0,14,0,14,0,0
12,0.1,195,3811204,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,196,3811205,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,196,3811205,fixed_2d,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,0,0
12,0.1,196,3811205,stability,1,0.0,0,11,0,1,0.9500000000000001,24,0,24,128,0
12,0.1,196,3811205,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,196,3811205,rank_stream,1,0.0,0,12,1,1,1.0,35,0,35,0,0
12,0.1,196,3811205,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,197,3811206,fixed_d,1,0.05,1,10,0,0,0.925,12,0,12,0,0
12,0.1,197,3811206,fixed_2d,1,0.05,1,10,0,0,0.925,24,0,24,0,0
12,0.1,197,3811206,stability,1,0.05,1,10,0,0,0.925,24,0,24,128,0
12,0.1,197,3811206,statistical,1,0.0,0,12,1,1,1.0,42,1764,1806,0,252
12,0.1,197,3811206,rank_stream,1,0.0,0,12,1,1,1.0,41,0,41,0,0
12,0.1,197,3811206,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,198,3811207,fixed_d,1,0.0,0,10,0,1,0.925,12,0,12,0,0
12,0.1,198,3811207,fixed_2d,1,0.0,0,10,0,1,0.925,24,0,24,0,0
12,0.1,198,3811207,stability,1,0.0,0,10,0,1,0.925,24,0,24,128,0
12,0.1,198,3811207,statistical,1,0.0,0,10,0,1,0.925,12,504,516,0,252
12,0.1,198,3811207,rank_stream,0,0.0,0,11,0,1,0.9500000000000001,48,0,48,0,0
12,0.1,198,3811207,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.1,199,3811208,fixed_d,1,0.5,1,9,0,0,0.4625,12,0,12,0,0
12,0.1,199,3811208,fixed_2d,1,0.05,1,11,0,0,0.9500000000000001,24,0,24,0,0
12,0.1,199,3811208,stability,1,0.05,1,11,0,0,0.9500000000000001,30,0,30,128,0
12,0.1,199,3811208,statistical,1,0.0,0,12,1,1,1.0,48,2016,2064,0,252
12,0.1,199,3811208,rank_stream,1,0.0,0,12,1,1,1.0,44,0,44,0,0
12,0.1,199,3811208,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,0,3821009,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,0,3821009,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,0,3821009,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,0,3821009,statistical,1,0.005,0,10,0,0,0.9924999999999999,30,1260,1290,0,252
12,0.01,0,3821009,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,0,3821009,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,1,3821010,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,1,3821010,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,1,3821010,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,1,3821010,statistical,1,0.005,0,10,0,0,0.9924999999999999,42,1764,1806,0,252
12,0.01,1,3821010,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,1,3821010,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,2,3821011,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,2,3821011,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,2,3821011,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,2,3821011,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,2,3821011,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,2,3821011,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,3,3821012,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,3,3821012,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,3,3821012,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,3,3821012,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,3,3821012,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,3,3821012,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,4,3821013,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,4,3821013,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,4,3821013,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,4,3821013,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,4,3821013,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,4,3821013,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,5,3821014,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,5,3821014,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,5,3821014,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,5,3821014,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,5,3821014,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,5,3821014,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,6,3821015,fixed_d,1,0.005,0,10,0,0,0.4975,12,0,12,0,0
12,0.01,6,3821015,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,6,3821015,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,6,3821015,statistical,1,0.005,0,11,0,0,0.995,24,1008,1032,0,252
12,0.01,6,3821015,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,6,3821015,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,7,3821016,fixed_d,1,0.005,0,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,7,3821016,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,7,3821016,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,7,3821016,statistical,1,0.005,0,9,0,0,0.49624999999999997,12,504,516,0,252
12,0.01,7,3821016,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,7,3821016,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,8,3821017,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,8,3821017,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,8,3821017,stability,1,0.005,0,10,0,0,0.9924999999999999,18,0,18,128,0
12,0.01,8,3821017,statistical,1,0.005,0,10,0,0,0.9924999999999999,36,1512,1548,0,252
12,0.01,8,3821017,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,8,3821017,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,9,3821018,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,9,3821018,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,9,3821018,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,9,3821018,statistical,1,0.005,0,10,0,0,0.9924999999999999,24,1008,1032,0,252
12,0.01,9,3821018,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,9,3821018,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,10,3821019,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,10,3821019,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,10,3821019,stability,1,0.005,0,10,0,0,0.9924999999999999,18,0,18,128,0
12,0.01,10,3821019,statistical,1,0.005,0,10,0,0,0.9924999999999999,36,1512,1548,0,252
12,0.01,10,3821019,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,10,3821019,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,11,3821020,fixed_d,1,0.005,0,11,0,0,0.995,12,0,12,0,0
12,0.01,11,3821020,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,11,3821020,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,11,3821020,statistical,1,0.005,0,11,0,0,0.995,36,1512,1548,0,252
12,0.01,11,3821020,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,11,3821020,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,12,3821021,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,12,3821021,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,12,3821021,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,12,3821021,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,12,3821021,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,12,3821021,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,13,3821022,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,13,3821022,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,13,3821022,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,13,3821022,statistical,1,0.005,0,10,0,0,0.9924999999999999,36,1512,1548,0,252
12,0.01,13,3821022,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,13,3821022,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,14,3821023,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,14,3821023,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,14,3821023,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,14,3821023,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,14,3821023,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,14,3821023,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,15,3821024,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,15,3821024,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,15,3821024,stability,1,0.005,0,11,0,0,0.995,30,0,30,128,0
12,0.01,15,3821024,statistical,1,0.005,0,11,0,0,0.995,24,1008,1032,0,252
12,0.01,15,3821024,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,15,3821024,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,16,3821025,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,16,3821025,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,16,3821025,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,16,3821025,statistical,1,0.005,0,10,0,0,0.9924999999999999,42,1764,1806,0,252
12,0.01,16,3821025,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,16,3821025,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,17,3821026,fixed_d,1,0.0,0,11,0,1,0.995,12,0,12,0,0
12,0.01,17,3821026,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,17,3821026,stability,1,0.0,0,11,0,1,0.995,24,0,24,128,0
12,0.01,17,3821026,statistical,1,0.0,0,11,0,1,0.995,12,504,516,0,252
12,0.01,17,3821026,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,17,3821026,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,18,3821027,fixed_d,1,0.0,0,10,0,1,0.4975,12,0,12,0,0
12,0.01,18,3821027,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,18,3821027,stability,1,0.0,0,11,0,1,0.995,24,0,24,128,0
12,0.01,18,3821027,statistical,1,0.0,0,10,0,1,0.4975,12,504,516,0,252
12,0.01,18,3821027,rank_stream,1,0.0,0,12,1,1,1.0,32,0,32,0,0
12,0.01,18,3821027,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,19,3821028,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,19,3821028,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,19,3821028,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,19,3821028,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,19,3821028,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,19,3821028,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,20,3821029,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,20,3821029,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,20,3821029,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,20,3821029,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,20,3821029,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,20,3821029,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,21,3821030,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,21,3821030,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,21,3821030,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,21,3821030,statistical,1,0.005,0,10,0,0,0.9924999999999999,24,1008,1032,0,252
12,0.01,21,3821030,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,21,3821030,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,22,3821031,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,22,3821031,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,22,3821031,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,22,3821031,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,22,3821031,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,22,3821031,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,23,3821032,fixed_d,1,0.0,0,9,0,1,0.49624999999999997,12,0,12,0,0
12,0.01,23,3821032,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,23,3821032,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,23,3821032,statistical,1,0.0,0,9,0,1,0.49624999999999997,12,504,516,0,252
12,0.01,23,3821032,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,23,3821032,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,24,3821033,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,24,3821033,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,24,3821033,stability,1,0.005,0,10,0,0,0.9924999999999999,18,0,18,128,0
12,0.01,24,3821033,statistical,1,0.005,0,10,0,0,0.9924999999999999,24,1008,1032,0,252
12,0.01,24,3821033,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,24,3821033,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,25,3821034,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,25,3821034,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,25,3821034,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,25,3821034,statistical,1,0.005,0,10,0,0,0.9924999999999999,36,1512,1548,0,252
12,0.01,25,3821034,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,25,3821034,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,26,3821035,fixed_d,1,0.005,0,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,26,3821035,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,26,3821035,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,26,3821035,statistical,1,0.005,0,9,0,0,0.49624999999999997,12,504,516,0,252
12,0.01,26,3821035,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,26,3821035,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,27,3821036,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,27,3821036,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,27,3821036,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,27,3821036,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,27,3821036,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,27,3821036,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,28,3821037,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,28,3821037,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,28,3821037,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,28,3821037,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,28,3821037,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,28,3821037,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,29,3821038,fixed_d,1,0.005,0,10,0,0,0.4975,12,0,12,0,0
12,0.01,29,3821038,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,29,3821038,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,29,3821038,statistical,1,0.005,0,10,0,0,0.4975,12,504,516,0,252
12,0.01,29,3821038,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,29,3821038,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,30,3821039,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,30,3821039,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,30,3821039,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,30,3821039,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,30,3821039,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,30,3821039,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,31,3821040,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,31,3821040,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,31,3821040,stability,1,0.005,0,10,0,0,0.9924999999999999,30,0,30,128,0
12,0.01,31,3821040,statistical,1,0.005,0,10,0,0,0.9924999999999999,36,1512,1548,0,252
12,0.01,31,3821040,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,31,3821040,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,32,3821041,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,32,3821041,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,32,3821041,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,32,3821041,statistical,0,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,32,3821041,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,32,3821041,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,33,3821042,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,33,3821042,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,33,3821042,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,33,3821042,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,33,3821042,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,33,3821042,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,34,3821043,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,34,3821043,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,34,3821043,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,34,3821043,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,34,3821043,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,34,3821043,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,35,3821044,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,35,3821044,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,35,3821044,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,35,3821044,statistical,0,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,35,3821044,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,35,3821044,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,36,3821045,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,36,3821045,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,36,3821045,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,36,3821045,statistical,1,0.005,0,10,0,0,0.9924999999999999,42,1764,1806,0,252
12,0.01,36,3821045,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,36,3821045,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,37,3821046,fixed_d,1,0.5,1,8,0,0,0.24812499999999998,12,0,12,0,0
12,0.01,37,3821046,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,37,3821046,stability,1,0.005,0,10,0,0,0.9924999999999999,30,0,30,128,0
12,0.01,37,3821046,statistical,1,0.005,0,10,0,0,0.9924999999999999,24,1008,1032,0,252
12,0.01,37,3821046,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,37,3821046,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,38,3821047,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,38,3821047,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,38,3821047,stability,1,0.0,0,11,0,1,0.995,36,0,36,128,0
12,0.01,38,3821047,statistical,1,0.0,0,11,0,1,0.995,24,1008,1032,0,252
12,0.01,38,3821047,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,38,3821047,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,39,3821048,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,39,3821048,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,39,3821048,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,39,3821048,statistical,0,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,39,3821048,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,39,3821048,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,40,3821049,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,40,3821049,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,40,3821049,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,40,3821049,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,40,3821049,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,40,3821049,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,41,3821050,fixed_d,1,0.0,0,9,0,1,0.49624999999999997,12,0,12,0,0
12,0.01,41,3821050,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,41,3821050,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,41,3821050,statistical,1,0.0,0,9,0,1,0.49624999999999997,12,504,516,0,252
12,0.01,41,3821050,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,41,3821050,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,42,3821051,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,42,3821051,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,42,3821051,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,42,3821051,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,42,3821051,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,42,3821051,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,43,3821052,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,43,3821052,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,43,3821052,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,43,3821052,statistical,1,0.005,0,10,0,0,0.9924999999999999,30,1260,1290,0,252
12,0.01,43,3821052,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,43,3821052,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,44,3821053,fixed_d,1,0.5,1,10,0,0,0.4975,12,0,12,0,0
12,0.01,44,3821053,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,44,3821053,stability,1,0.005,0,11,0,0,0.995,30,0,30,128,0
12,0.01,44,3821053,statistical,1,0.005,0,11,0,0,0.995,24,1008,1032,0,252
12,0.01,44,3821053,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,44,3821053,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,45,3821054,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,45,3821054,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,45,3821054,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,45,3821054,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,45,3821054,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,45,3821054,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,46,3821055,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,46,3821055,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,46,3821055,stability,1,0.0,0,10,0,1,0.9924999999999999,30,0,30,128,0
12,0.01,46,3821055,statistical,1,0.0,0,10,0,1,0.9924999999999999,18,756,774,0,252
12,0.01,46,3821055,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,46,3821055,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,47,3821056,fixed_d,1,0.005,0,11,0,0,0.995,12,0,12,0,0
12,0.01,47,3821056,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,47,3821056,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,47,3821056,statistical,1,0.005,0,11,0,0,0.995,18,756,774,0,252
12,0.01,47,3821056,rank_stream,1,0.0,0,12,1,1,1.0,47,0,47,0,0
12,0.01,47,3821056,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,48,3821057,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,48,3821057,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,48,3821057,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,48,3821057,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,48,3821057,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,48,3821057,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,49,3821058,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,49,3821058,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,49,3821058,stability,1,0.005,0,10,0,0,0.9924999999999999,30,0,30,128,0
12,0.01,49,3821058,statistical,1,0.005,0,10,0,0,0.9924999999999999,24,1008,1032,0,252
12,0.01,49,3821058,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,49,3821058,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,50,3821059,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,50,3821059,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,50,3821059,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,50,3821059,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,50,3821059,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,50,3821059,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,51,3821060,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,51,3821060,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,51,3821060,stability,1,0.005,0,10,0,0,0.9924999999999999,18,0,18,128,0
12,0.01,51,3821060,statistical,1,0.005,0,10,0,0,0.9924999999999999,30,1260,1290,0,252
12,0.01,51,3821060,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,51,3821060,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,52,3821061,fixed_d,1,0.005,0,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,52,3821061,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,52,3821061,stability,1,0.005,0,10,0,0,0.9924999999999999,18,0,18,128,0
12,0.01,52,3821061,statistical,1,0.005,0,10,0,0,0.9924999999999999,30,1260,1290,0,252
12,0.01,52,3821061,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,52,3821061,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,53,3821062,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,53,3821062,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,53,3821062,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,53,3821062,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,53,3821062,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,53,3821062,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,54,3821063,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,54,3821063,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,54,3821063,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,54,3821063,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,54,3821063,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,54,3821063,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,55,3821064,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,55,3821064,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,55,3821064,stability,1,0.005,0,10,0,0,0.9924999999999999,18,0,18,128,0
12,0.01,55,3821064,statistical,0,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,55,3821064,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,55,3821064,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,56,3821065,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,56,3821065,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,56,3821065,stability,1,0.005,0,10,0,0,0.9924999999999999,18,0,18,128,0
12,0.01,56,3821065,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,56,3821065,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,56,3821065,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,57,3821066,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,57,3821066,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,57,3821066,stability,1,0.0,0,10,0,1,0.9924999999999999,30,0,30,128,0
12,0.01,57,3821066,statistical,1,0.0,0,10,0,1,0.9924999999999999,18,756,774,0,252
12,0.01,57,3821066,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,57,3821066,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,58,3821067,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,58,3821067,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,58,3821067,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,58,3821067,statistical,1,0.0,0,12,1,1,1.0,36,1512,1548,0,252
12,0.01,58,3821067,rank_stream,1,0.0,0,12,1,1,1.0,31,0,31,0,0
12,0.01,58,3821067,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,59,3821068,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,59,3821068,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,59,3821068,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,59,3821068,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,59,3821068,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,59,3821068,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,60,3821069,fixed_d,1,0.0,0,11,0,1,0.995,12,0,12,0,0
12,0.01,60,3821069,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,60,3821069,stability,1,0.0,0,11,0,1,0.995,24,0,24,128,0
12,0.01,60,3821069,statistical,1,0.0,0,11,0,1,0.995,12,504,516,0,252
12,0.01,60,3821069,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,60,3821069,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,61,3821070,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,61,3821070,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,61,3821070,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,61,3821070,statistical,1,0.005,0,11,0,0,0.995,30,1260,1290,0,252
12,0.01,61,3821070,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,61,3821070,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,62,3821071,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,62,3821071,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,62,3821071,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,62,3821071,statistical,1,0.005,0,10,0,0,0.9924999999999999,30,1260,1290,0,252
12,0.01,62,3821071,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,62,3821071,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,63,3821072,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,63,3821072,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,63,3821072,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,63,3821072,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,63,3821072,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,63,3821072,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,64,3821073,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,64,3821073,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,64,3821073,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,64,3821073,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,64,3821073,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,64,3821073,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,65,3821074,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,65,3821074,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,65,3821074,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,65,3821074,statistical,0,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,65,3821074,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,65,3821074,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,66,3821075,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,66,3821075,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,66,3821075,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,66,3821075,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,66,3821075,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,66,3821075,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,67,3821076,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,67,3821076,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,67,3821076,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,67,3821076,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,67,3821076,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,67,3821076,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,68,3821077,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,68,3821077,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,68,3821077,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,68,3821077,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,68,3821077,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,68,3821077,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,69,3821078,fixed_d,1,0.0,0,11,0,1,0.995,12,0,12,0,0
12,0.01,69,3821078,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.01,69,3821078,stability,1,0.0,0,12,1,1,1.0,24,0,24,128,0
12,0.01,69,3821078,statistical,1,0.0,0,11,0,1,0.995,12,504,516,0,252
12,0.01,69,3821078,rank_stream,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.01,69,3821078,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,70,3821079,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,70,3821079,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,70,3821079,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,70,3821079,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,70,3821079,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,70,3821079,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,71,3821080,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,71,3821080,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,71,3821080,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,71,3821080,statistical,1,0.005,0,11,0,0,0.995,18,756,774,0,252
12,0.01,71,3821080,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,71,3821080,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,72,3821081,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,72,3821081,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,72,3821081,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,72,3821081,statistical,0,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,72,3821081,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,72,3821081,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,73,3821082,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,73,3821082,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,73,3821082,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,73,3821082,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,73,3821082,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,73,3821082,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,74,3821083,fixed_d,1,0.0,0,11,0,1,0.995,12,0,12,0,0
12,0.01,74,3821083,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,74,3821083,stability,1,0.0,0,11,0,1,0.995,24,0,24,128,0
12,0.01,74,3821083,statistical,1,0.0,0,11,0,1,0.995,12,504,516,0,252
12,0.01,74,3821083,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,74,3821083,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,75,3821084,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,75,3821084,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,75,3821084,stability,1,0.0,0,10,0,1,0.9924999999999999,30,0,30,128,0
12,0.01,75,3821084,statistical,1,0.0,0,10,0,1,0.9924999999999999,18,756,774,0,252
12,0.01,75,3821084,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,75,3821084,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,76,3821085,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,76,3821085,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,76,3821085,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,76,3821085,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,76,3821085,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,76,3821085,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,77,3821086,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,77,3821086,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,77,3821086,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,77,3821086,statistical,1,0.005,0,10,0,0,0.9924999999999999,30,1260,1290,0,252
12,0.01,77,3821086,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,77,3821086,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,78,3821087,fixed_d,1,0.0,0,11,0,1,0.995,12,0,12,0,0
12,0.01,78,3821087,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,78,3821087,stability,1,0.0,0,11,0,1,0.995,24,0,24,128,0
12,0.01,78,3821087,statistical,1,0.0,0,11,0,1,0.995,12,504,516,0,252
12,0.01,78,3821087,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,78,3821087,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,79,3821088,fixed_d,1,0.005,0,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,79,3821088,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,79,3821088,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,79,3821088,statistical,1,0.005,0,11,0,0,0.995,24,1008,1032,0,252
12,0.01,79,3821088,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,79,3821088,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,80,3821089,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,80,3821089,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,80,3821089,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,80,3821089,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,80,3821089,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,80,3821089,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,81,3821090,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,81,3821090,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,81,3821090,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,81,3821090,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,81,3821090,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,81,3821090,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,82,3821091,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,82,3821091,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,82,3821091,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,82,3821091,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,82,3821091,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,82,3821091,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,83,3821092,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,83,3821092,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,83,3821092,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,83,3821092,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,83,3821092,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,83,3821092,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,84,3821093,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,84,3821093,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,84,3821093,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,84,3821093,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,84,3821093,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,84,3821093,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,85,3821094,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,85,3821094,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,85,3821094,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,85,3821094,statistical,1,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,85,3821094,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,85,3821094,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,86,3821095,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,86,3821095,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,86,3821095,stability,1,0.005,0,10,0,0,0.9924999999999999,30,0,30,128,0
12,0.01,86,3821095,statistical,1,0.005,0,10,0,0,0.9924999999999999,30,1260,1290,0,252
12,0.01,86,3821095,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,86,3821095,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,87,3821096,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,87,3821096,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,87,3821096,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,87,3821096,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,87,3821096,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,87,3821096,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,88,3821097,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,88,3821097,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,88,3821097,stability,1,0.005,0,10,0,0,0.9924999999999999,30,0,30,128,0
12,0.01,88,3821097,statistical,1,0.005,0,10,0,0,0.9924999999999999,24,1008,1032,0,252
12,0.01,88,3821097,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,88,3821097,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,89,3821098,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,89,3821098,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,89,3821098,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,89,3821098,statistical,1,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,89,3821098,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,89,3821098,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,90,3821099,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,90,3821099,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,90,3821099,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,90,3821099,statistical,1,0.005,0,10,0,0,0.9924999999999999,36,1512,1548,0,252
12,0.01,90,3821099,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,90,3821099,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,91,3821100,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,91,3821100,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,91,3821100,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,91,3821100,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,91,3821100,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,91,3821100,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,92,3821101,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,92,3821101,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,92,3821101,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,92,3821101,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,92,3821101,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,92,3821101,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,93,3821102,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,93,3821102,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,93,3821102,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,93,3821102,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,93,3821102,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,93,3821102,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,94,3821103,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,94,3821103,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,94,3821103,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,94,3821103,statistical,0,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,94,3821103,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,94,3821103,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,95,3821104,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,95,3821104,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,95,3821104,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,95,3821104,statistical,1,0.005,0,10,0,0,0.9924999999999999,42,1764,1806,0,252
12,0.01,95,3821104,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,95,3821104,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,96,3821105,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,96,3821105,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,96,3821105,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,96,3821105,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,96,3821105,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,96,3821105,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,97,3821106,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,97,3821106,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,97,3821106,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,97,3821106,statistical,1,0.005,0,10,0,0,0.9924999999999999,24,1008,1032,0,252
12,0.01,97,3821106,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,97,3821106,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,98,3821107,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,98,3821107,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,98,3821107,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,98,3821107,statistical,1,0.0,0,11,0,1,0.995,36,1512,1548,0,252
12,0.01,98,3821107,rank_stream,1,0.0,0,12,1,1,1.0,39,0,39,0,0
12,0.01,98,3821107,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,99,3821108,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,99,3821108,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,99,3821108,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,99,3821108,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,99,3821108,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,99,3821108,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,100,3821109,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,100,3821109,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,100,3821109,stability,1,0.0,0,10,0,1,0.9924999999999999,30,0,30,128,0
12,0.01,100,3821109,statistical,1,0.0,0,10,0,1,0.9924999999999999,18,756,774,0,252
12,0.01,100,3821109,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,100,3821109,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,101,3821110,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,101,3821110,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,101,3821110,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,101,3821110,statistical,1,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,101,3821110,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,101,3821110,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,102,3821111,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,102,3821111,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,102,3821111,stability,1,0.0,0,10,0,1,0.9924999999999999,30,0,30,128,0
12,0.01,102,3821111,statistical,1,0.0,0,10,0,1,0.9924999999999999,18,756,774,0,252
12,0.01,102,3821111,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,102,3821111,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,103,3821112,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,103,3821112,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,103,3821112,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,103,3821112,statistical,0,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,103,3821112,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,103,3821112,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,104,3821113,fixed_d,1,0.5,1,10,0,0,0.4975,12,0,12,0,0
12,0.01,104,3821113,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,104,3821113,stability,1,0.005,0,11,0,0,0.995,30,0,30,128,0
12,0.01,104,3821113,statistical,1,0.005,0,11,0,0,0.995,18,756,774,0,252
12,0.01,104,3821113,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,104,3821113,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,105,3821114,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,105,3821114,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,105,3821114,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,105,3821114,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,105,3821114,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,105,3821114,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,106,3821115,fixed_d,1,0.005,0,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,106,3821115,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,106,3821115,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,106,3821115,statistical,1,0.005,0,9,0,0,0.49624999999999997,12,504,516,0,252
12,0.01,106,3821115,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,106,3821115,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,107,3821116,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,107,3821116,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,107,3821116,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,107,3821116,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,107,3821116,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,107,3821116,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,108,3821117,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,108,3821117,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,108,3821117,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,108,3821117,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,108,3821117,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,108,3821117,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,109,3821118,fixed_d,1,0.005,0,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,109,3821118,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,109,3821118,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,109,3821118,statistical,1,0.005,0,9,0,0,0.49624999999999997,12,504,516,0,252
12,0.01,109,3821118,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,109,3821118,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,110,3821119,fixed_d,1,0.005,0,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,110,3821119,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,110,3821119,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,110,3821119,statistical,1,0.005,0,9,0,0,0.49624999999999997,12,504,516,0,252
12,0.01,110,3821119,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,110,3821119,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,111,3821120,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,111,3821120,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,111,3821120,stability,1,0.0,0,11,0,1,0.995,24,0,24,128,0
12,0.01,111,3821120,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,111,3821120,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,111,3821120,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,112,3821121,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,112,3821121,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,112,3821121,stability,1,0.005,0,10,0,0,0.9924999999999999,18,0,18,128,0
12,0.01,112,3821121,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,112,3821121,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,112,3821121,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,113,3821122,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,113,3821122,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,113,3821122,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,113,3821122,statistical,1,0.005,0,10,0,0,0.9924999999999999,24,1008,1032,0,252
12,0.01,113,3821122,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,113,3821122,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,114,3821123,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,114,3821123,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,114,3821123,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,114,3821123,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,114,3821123,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,114,3821123,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,115,3821124,fixed_d,1,0.005,0,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,115,3821124,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,115,3821124,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,115,3821124,statistical,0,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,115,3821124,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,115,3821124,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,116,3821125,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,116,3821125,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,116,3821125,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,116,3821125,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,116,3821125,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,116,3821125,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,117,3821126,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,117,3821126,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,117,3821126,stability,1,0.0,0,11,0,1,0.995,24,0,24,128,0
12,0.01,117,3821126,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,117,3821126,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,117,3821126,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,118,3821127,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,118,3821127,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,118,3821127,stability,1,0.0,0,11,0,1,0.995,24,0,24,128,0
12,0.01,118,3821127,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,118,3821127,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,118,3821127,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,119,3821128,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,119,3821128,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,119,3821128,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,119,3821128,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,119,3821128,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,119,3821128,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,120,3821129,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,120,3821129,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,120,3821129,stability,1,0.005,0,10,0,0,0.9924999999999999,30,0,30,128,0
12,0.01,120,3821129,statistical,1,0.005,0,10,0,0,0.9924999999999999,24,1008,1032,0,252
12,0.01,120,3821129,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,120,3821129,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,121,3821130,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,121,3821130,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,121,3821130,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,121,3821130,statistical,0,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,121,3821130,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,121,3821130,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,122,3821131,fixed_d,1,0.0,0,9,0,1,0.49624999999999997,12,0,12,0,0
12,0.01,122,3821131,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,122,3821131,stability,1,0.0,0,10,0,1,0.9924999999999999,18,0,18,128,0
12,0.01,122,3821131,statistical,1,0.0,0,6,0,1,0.062031249999999996,6,252,258,0,252
12,0.01,122,3821131,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,122,3821131,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,123,3821132,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,123,3821132,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,123,3821132,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,123,3821132,statistical,1,0.005,0,10,0,0,0.9924999999999999,36,1512,1548,0,252
12,0.01,123,3821132,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,123,3821132,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,124,3821133,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,124,3821133,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,124,3821133,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,124,3821133,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,124,3821133,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,124,3821133,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,125,3821134,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,125,3821134,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,125,3821134,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,125,3821134,statistical,1,0.005,0,10,0,0,0.9924999999999999,42,1764,1806,0,252
12,0.01,125,3821134,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,125,3821134,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,126,3821135,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,126,3821135,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,126,3821135,stability,1,0.0,0,11,0,1,0.995,24,0,24,128,0
12,0.01,126,3821135,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,126,3821135,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,126,3821135,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,127,3821136,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,127,3821136,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,127,3821136,stability,1,0.005,0,10,0,0,0.9924999999999999,30,0,30,128,0
12,0.01,127,3821136,statistical,1,0.005,0,10,0,0,0.9924999999999999,36,1512,1548,0,252
12,0.01,127,3821136,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,127,3821136,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,128,3821137,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,128,3821137,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,128,3821137,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,128,3821137,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,128,3821137,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,128,3821137,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,129,3821138,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,129,3821138,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,129,3821138,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,129,3821138,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,129,3821138,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,129,3821138,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,130,3821139,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,130,3821139,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,130,3821139,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,130,3821139,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,130,3821139,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,130,3821139,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,131,3821140,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,131,3821140,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,131,3821140,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,131,3821140,statistical,1,0.005,0,10,0,0,0.9924999999999999,30,1260,1290,0,252
12,0.01,131,3821140,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,131,3821140,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,132,3821141,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,132,3821141,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,132,3821141,stability,1,0.005,0,11,0,0,0.995,36,0,36,128,0
12,0.01,132,3821141,statistical,1,0.005,0,11,0,0,0.995,24,1008,1032,0,252
12,0.01,132,3821141,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,132,3821141,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,133,3821142,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,133,3821142,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,133,3821142,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,133,3821142,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,133,3821142,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,133,3821142,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,134,3821143,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,134,3821143,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,134,3821143,stability,1,0.0,0,10,0,1,0.9924999999999999,30,0,30,128,0
12,0.01,134,3821143,statistical,1,0.0,0,10,0,1,0.9924999999999999,18,756,774,0,252
12,0.01,134,3821143,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,134,3821143,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,135,3821144,fixed_d,1,0.005,0,9,0,0,0.24875,12,0,12,0,0
12,0.01,135,3821144,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,135,3821144,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,135,3821144,statistical,1,0.005,0,9,0,0,0.24875,12,504,516,0,252
12,0.01,135,3821144,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,135,3821144,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,136,3821145,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,136,3821145,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,136,3821145,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,136,3821145,statistical,1,0.005,0,10,0,0,0.9924999999999999,30,1260,1290,0,252
12,0.01,136,3821145,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,136,3821145,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,137,3821146,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,137,3821146,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,137,3821146,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,137,3821146,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,137,3821146,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,137,3821146,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,138,3821147,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,138,3821147,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,138,3821147,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,138,3821147,statistical,1,0.005,0,10,0,0,0.9924999999999999,24,1008,1032,0,252
12,0.01,138,3821147,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,138,3821147,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,139,3821148,fixed_d,1,0.005,0,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,139,3821148,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,139,3821148,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,139,3821148,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,139,3821148,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,139,3821148,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,140,3821149,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,140,3821149,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,140,3821149,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,140,3821149,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,140,3821149,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,140,3821149,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,141,3821150,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,141,3821150,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,141,3821150,stability,1,0.005,0,10,0,0,0.9924999999999999,30,0,30,128,0
12,0.01,141,3821150,statistical,1,0.005,0,10,0,0,0.9924999999999999,24,1008,1032,0,252
12,0.01,141,3821150,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,141,3821150,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,142,3821151,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,142,3821151,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,142,3821151,stability,1,0.0,0,11,0,1,0.995,30,0,30,128,0
12,0.01,142,3821151,statistical,1,0.0,0,11,0,1,0.995,18,756,774,0,252
12,0.01,142,3821151,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,142,3821151,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,143,3821152,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,143,3821152,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,143,3821152,stability,1,0.005,0,10,0,0,0.9924999999999999,30,0,30,128,0
12,0.01,143,3821152,statistical,0,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,143,3821152,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,143,3821152,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,144,3821153,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,144,3821153,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,144,3821153,stability,1,0.005,0,10,0,0,0.9924999999999999,18,0,18,128,0
12,0.01,144,3821153,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,144,3821153,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,144,3821153,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,145,3821154,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,145,3821154,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,145,3821154,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,145,3821154,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,145,3821154,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,145,3821154,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,146,3821155,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,146,3821155,fixed_2d,1,0.0,0,12,1,1,1.0,24,0,24,0,0
12,0.01,146,3821155,stability,1,0.0,0,12,1,1,1.0,30,0,30,128,0
12,0.01,146,3821155,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,146,3821155,rank_stream,1,0.0,0,12,1,1,1.0,18,0,18,0,0
12,0.01,146,3821155,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,147,3821156,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,147,3821156,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,147,3821156,stability,1,0.005,0,10,0,0,0.9924999999999999,18,0,18,128,0
12,0.01,147,3821156,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,147,3821156,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,147,3821156,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,148,3821157,fixed_d,1,0.005,0,11,0,0,0.995,12,0,12,0,0
12,0.01,148,3821157,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,148,3821157,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,148,3821157,statistical,1,0.005,0,11,0,0,0.995,18,756,774,0,252
12,0.01,148,3821157,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,148,3821157,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,149,3821158,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,149,3821158,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,149,3821158,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,149,3821158,statistical,1,0.005,0,10,0,0,0.9924999999999999,36,1512,1548,0,252
12,0.01,149,3821158,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,149,3821158,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,150,3821159,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,150,3821159,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,150,3821159,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,150,3821159,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,150,3821159,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,150,3821159,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,151,3821160,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,151,3821160,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,151,3821160,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,151,3821160,statistical,1,0.005,0,10,0,0,0.9924999999999999,24,1008,1032,0,252
12,0.01,151,3821160,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,151,3821160,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,152,3821161,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,152,3821161,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,152,3821161,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,152,3821161,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,152,3821161,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,152,3821161,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,153,3821162,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,153,3821162,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,153,3821162,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,153,3821162,statistical,1,0.005,0,10,0,0,0.9924999999999999,30,1260,1290,0,252
12,0.01,153,3821162,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,153,3821162,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,154,3821163,fixed_d,1,0.0,0,9,0,1,0.49624999999999997,12,0,12,0,0
12,0.01,154,3821163,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,154,3821163,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,154,3821163,statistical,1,0.0,0,9,0,1,0.49624999999999997,12,504,516,0,252
12,0.01,154,3821163,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,154,3821163,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,155,3821164,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,155,3821164,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,155,3821164,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,155,3821164,statistical,0,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,155,3821164,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,155,3821164,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,156,3821165,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,156,3821165,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,156,3821165,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,156,3821165,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,156,3821165,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,156,3821165,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,157,3821166,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,157,3821166,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,157,3821166,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,157,3821166,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,157,3821166,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,157,3821166,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,158,3821167,fixed_d,1,0.5,1,10,0,0,0.4975,12,0,12,0,0
12,0.01,158,3821167,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,158,3821167,stability,1,0.0,0,11,0,1,0.995,30,0,30,128,0
12,0.01,158,3821167,statistical,1,0.0,0,11,0,1,0.995,18,756,774,0,252
12,0.01,158,3821167,rank_stream,1,0.0,0,12,1,1,1.0,46,0,46,0,0
12,0.01,158,3821167,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,159,3821168,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,159,3821168,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,159,3821168,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,159,3821168,statistical,1,0.005,0,10,0,0,0.9924999999999999,24,1008,1032,0,252
12,0.01,159,3821168,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,159,3821168,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,160,3821169,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,160,3821169,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,160,3821169,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,160,3821169,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,160,3821169,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,160,3821169,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,161,3821170,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,161,3821170,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,161,3821170,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,161,3821170,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,161,3821170,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,161,3821170,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,162,3821171,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,162,3821171,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,162,3821171,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,162,3821171,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,162,3821171,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,162,3821171,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,163,3821172,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,163,3821172,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,163,3821172,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,163,3821172,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,163,3821172,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,163,3821172,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,164,3821173,fixed_d,1,0.5,1,10,0,0,0.4975,12,0,12,0,0
12,0.01,164,3821173,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,164,3821173,stability,1,0.005,0,11,0,0,0.995,30,0,30,128,0
12,0.01,164,3821173,statistical,1,0.005,0,11,0,0,0.995,24,1008,1032,0,252
12,0.01,164,3821173,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,164,3821173,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,165,3821174,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,165,3821174,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,165,3821174,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,165,3821174,statistical,1,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,165,3821174,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,165,3821174,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,166,3821175,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,166,3821175,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,166,3821175,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,166,3821175,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,166,3821175,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,166,3821175,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,167,3821176,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,167,3821176,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,167,3821176,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,167,3821176,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,167,3821176,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,167,3821176,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,168,3821177,fixed_d,1,0.005,0,11,0,0,0.995,12,0,12,0,0
12,0.01,168,3821177,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,168,3821177,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,168,3821177,statistical,0,0.005,0,11,0,0,0.995,48,2016,2064,0,252
12,0.01,168,3821177,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,168,3821177,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,169,3821178,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,169,3821178,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,169,3821178,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,169,3821178,statistical,0,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,169,3821178,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,169,3821178,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,170,3821179,fixed_d,1,0.0,0,9,0,1,0.49624999999999997,12,0,12,0,0
12,0.01,170,3821179,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,170,3821179,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,170,3821179,statistical,1,0.0,0,9,0,1,0.49624999999999997,12,504,516,0,252
12,0.01,170,3821179,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,170,3821179,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,171,3821180,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,171,3821180,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,171,3821180,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,171,3821180,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,171,3821180,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,171,3821180,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,172,3821181,fixed_d,1,0.005,0,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,172,3821181,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,172,3821181,stability,1,0.005,0,11,0,0,0.995,36,0,36,128,0
12,0.01,172,3821181,statistical,1,0.005,0,9,0,0,0.49624999999999997,12,504,516,0,252
12,0.01,172,3821181,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,172,3821181,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,173,3821182,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,173,3821182,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,173,3821182,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,173,3821182,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,173,3821182,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,173,3821182,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,174,3821183,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,174,3821183,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,174,3821183,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,174,3821183,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,174,3821183,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,174,3821183,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,175,3821184,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,175,3821184,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,175,3821184,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,175,3821184,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,175,3821184,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,175,3821184,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,176,3821185,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,176,3821185,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,176,3821185,stability,1,0.005,0,10,0,0,0.9924999999999999,30,0,30,128,0
12,0.01,176,3821185,statistical,1,0.005,0,10,0,0,0.9924999999999999,30,1260,1290,0,252
12,0.01,176,3821185,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,176,3821185,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,177,3821186,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,177,3821186,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,177,3821186,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,177,3821186,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,177,3821186,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,177,3821186,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,178,3821187,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,178,3821187,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,178,3821187,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,178,3821187,statistical,1,0.005,0,10,0,0,0.9924999999999999,30,1260,1290,0,252
12,0.01,178,3821187,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,178,3821187,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,179,3821188,fixed_d,1,0.005,0,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,179,3821188,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,179,3821188,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,179,3821188,statistical,1,0.005,0,10,0,0,0.9924999999999999,30,1260,1290,0,252
12,0.01,179,3821188,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,179,3821188,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,180,3821189,fixed_d,1,0.0,0,9,0,1,0.49624999999999997,12,0,12,0,0
12,0.01,180,3821189,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,180,3821189,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,180,3821189,statistical,1,0.0,0,9,0,1,0.49624999999999997,12,504,516,0,252
12,0.01,180,3821189,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,180,3821189,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,181,3821190,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,181,3821190,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,181,3821190,stability,1,0.005,0,10,0,0,0.9924999999999999,18,0,18,128,0
12,0.01,181,3821190,statistical,1,0.005,0,10,0,0,0.9924999999999999,18,756,774,0,252
12,0.01,181,3821190,rank_stream,1,0.0,0,12,1,1,1.0,41,0,41,0,0
12,0.01,181,3821190,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,182,3821191,fixed_d,1,0.005,0,10,0,0,0.4975,12,0,12,0,0
12,0.01,182,3821191,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,182,3821191,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,182,3821191,statistical,0,0.005,0,11,0,0,0.995,48,2016,2064,0,252
12,0.01,182,3821191,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,182,3821191,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,183,3821192,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,183,3821192,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,183,3821192,stability,1,0.0,0,10,0,1,0.9924999999999999,30,0,30,128,0
12,0.01,183,3821192,statistical,1,0.0,0,10,0,1,0.9924999999999999,18,756,774,0,252
12,0.01,183,3821192,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,183,3821192,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,184,3821193,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,184,3821193,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,184,3821193,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,184,3821193,statistical,1,0.005,0,10,0,0,0.9924999999999999,42,1764,1806,0,252
12,0.01,184,3821193,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,184,3821193,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,185,3821194,fixed_d,1,0.005,0,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,185,3821194,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,185,3821194,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,185,3821194,statistical,1,0.005,0,9,0,0,0.49624999999999997,12,504,516,0,252
12,0.01,185,3821194,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,185,3821194,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,186,3821195,fixed_d,1,0.005,0,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,186,3821195,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,186,3821195,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,186,3821195,statistical,1,0.005,0,9,0,0,0.49624999999999997,12,504,516,0,252
12,0.01,186,3821195,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,186,3821195,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,187,3821196,fixed_d,1,0.0,0,10,0,1,0.4975,12,0,12,0,0
12,0.01,187,3821196,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,187,3821196,stability,1,0.0,0,11,0,1,0.995,24,0,24,128,0
12,0.01,187,3821196,statistical,1,0.0,0,10,0,1,0.4975,12,504,516,0,252
12,0.01,187,3821196,rank_stream,1,0.0,0,12,1,1,1.0,35,0,35,0,0
12,0.01,187,3821196,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,188,3821197,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,188,3821197,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,188,3821197,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,188,3821197,statistical,1,0.005,0,10,0,0,0.9924999999999999,24,1008,1032,0,252
12,0.01,188,3821197,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,188,3821197,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,189,3821198,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,189,3821198,fixed_2d,1,0.005,0,11,0,0,0.995,24,0,24,0,0
12,0.01,189,3821198,stability,1,0.005,0,11,0,0,0.995,24,0,24,128,0
12,0.01,189,3821198,statistical,0,0.005,0,11,0,0,0.995,48,2016,2064,0,252
12,0.01,189,3821198,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,189,3821198,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,190,3821199,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,190,3821199,fixed_2d,1,0.0,0,11,0,1,0.995,24,0,24,0,0
12,0.01,190,3821199,stability,1,0.0,0,11,0,1,0.995,24,0,24,128,0
12,0.01,190,3821199,statistical,1,0.0,0,11,0,1,0.995,18,756,774,0,252
12,0.01,190,3821199,rank_stream,0,0.0,0,11,0,1,0.995,48,0,48,0,0
12,0.01,190,3821199,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,191,3821200,fixed_d,1,0.5,1,9,0,0,0.49624999999999997,12,0,12,0,0
12,0.01,191,3821200,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,191,3821200,stability,1,0.005,0,10,0,0,0.9924999999999999,30,0,30,128,0
12,0.01,191,3821200,statistical,1,0.005,0,10,0,0,0.9924999999999999,36,1512,1548,0,252
12,0.01,191,3821200,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,191,3821200,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,192,3821201,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,192,3821201,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,192,3821201,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,192,3821201,statistical,0,0.005,0,10,0,0,0.9924999999999999,48,2016,2064,0,252
12,0.01,192,3821201,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,192,3821201,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,193,3821202,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,193,3821202,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,193,3821202,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,193,3821202,statistical,1,0.005,0,10,0,0,0.9924999999999999,36,1512,1548,0,252
12,0.01,193,3821202,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,193,3821202,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,194,3821203,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,194,3821203,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,194,3821203,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,194,3821203,statistical,1,0.005,0,10,0,0,0.9924999999999999,42,1764,1806,0,252
12,0.01,194,3821203,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,194,3821203,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,195,3821204,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,195,3821204,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,195,3821204,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,195,3821204,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,195,3821204,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,195,3821204,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,196,3821205,fixed_d,1,0.0,0,10,0,1,0.9924999999999999,12,0,12,0,0
12,0.01,196,3821205,fixed_2d,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,0,0
12,0.01,196,3821205,stability,1,0.0,0,10,0,1,0.9924999999999999,24,0,24,128,0
12,0.01,196,3821205,statistical,1,0.0,0,10,0,1,0.9924999999999999,12,504,516,0,252
12,0.01,196,3821205,rank_stream,0,0.0,0,10,0,1,0.9924999999999999,48,0,48,0,0
12,0.01,196,3821205,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,197,3821206,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,197,3821206,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,197,3821206,stability,1,0.005,0,10,0,0,0.9924999999999999,18,0,18,128,0
12,0.01,197,3821206,statistical,1,0.005,0,10,0,0,0.9924999999999999,36,1512,1548,0,252
12,0.01,197,3821206,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,197,3821206,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,198,3821207,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,198,3821207,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,198,3821207,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,198,3821207,statistical,1,0.005,0,10,0,0,0.9924999999999999,12,504,516,0,252
12,0.01,198,3821207,rank_stream,0,0.005,0,10,0,0,0.9924999999999999,48,0,48,0,0
12,0.01,198,3821207,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
12,0.01,199,3821208,fixed_d,1,0.005,0,10,0,0,0.9924999999999999,12,0,12,0,0
12,0.01,199,3821208,fixed_2d,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,0,0
12,0.01,199,3821208,stability,1,0.005,0,10,0,0,0.9924999999999999,24,0,24,128,0
12,0.01,199,3821208,statistical,1,0.005,0,11,0,0,0.995,42,1764,1806,0,252
12,0.01,199,3821208,rank_stream,0,0.005,0,11,0,0,0.995,48,0,48,0,0
12,0.01,199,3821208,supplied_basis,1,0.0,0,12,1,1,1.0,12,0,12,0,0
16,1.0,0,4201009,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,1.0,0,4201009,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,0,4201009,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,0,4201009,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,0,4201009,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,1.0,0,4201009,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,1,4201010,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,1,4201010,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,1,4201010,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,1,4201010,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,1,4201010,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,1,4201010,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,2,4201011,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,2,4201011,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,2,4201011,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,2,4201011,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,2,4201011,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,2,4201011,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,3,4201012,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,3,4201012,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,3,4201012,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,3,4201012,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,3,4201012,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,3,4201012,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,4,4201013,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,4,4201013,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,4,4201013,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,4,4201013,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,4,4201013,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,4,4201013,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,5,4201014,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,5,4201014,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,5,4201014,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,5,4201014,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,5,4201014,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,5,4201014,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,6,4201015,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,6,4201015,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,6,4201015,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,6,4201015,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,6,4201015,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,6,4201015,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,7,4201016,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,7,4201016,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,7,4201016,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,7,4201016,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,7,4201016,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,7,4201016,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,8,4201017,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,8,4201017,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,8,4201017,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,8,4201017,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,8,4201017,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,8,4201017,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,9,4201018,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,9,4201018,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,9,4201018,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,9,4201018,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,9,4201018,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,1.0,9,4201018,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,10,4201019,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,10,4201019,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,10,4201019,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,10,4201019,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,10,4201019,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,10,4201019,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,11,4201020,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,11,4201020,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,11,4201020,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,11,4201020,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,11,4201020,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,11,4201020,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,12,4201021,fixed_d,1,0.0,0,14,0,1,0.25,16,0,16,0,0
16,1.0,12,4201021,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,12,4201021,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,12,4201021,statistical,1,0.0,0,14,0,1,0.25,16,504,520,0,252
16,1.0,12,4201021,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,12,4201021,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,13,4201022,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,13,4201022,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,13,4201022,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,13,4201022,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,13,4201022,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,13,4201022,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,14,4201023,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,14,4201023,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,14,4201023,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,14,4201023,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,14,4201023,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,14,4201023,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,15,4201024,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,15,4201024,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,15,4201024,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,15,4201024,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,15,4201024,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,15,4201024,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,16,4201025,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,16,4201025,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,16,4201025,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,16,4201025,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,16,4201025,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,16,4201025,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,17,4201026,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,17,4201026,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,17,4201026,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,17,4201026,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,17,4201026,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,17,4201026,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,18,4201027,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,18,4201027,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,18,4201027,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,18,4201027,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,18,4201027,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,18,4201027,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,19,4201028,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,19,4201028,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,19,4201028,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,19,4201028,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,19,4201028,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,19,4201028,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,20,4201029,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,20,4201029,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,20,4201029,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,20,4201029,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,20,4201029,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,20,4201029,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,21,4201030,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,21,4201030,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,21,4201030,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,21,4201030,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,21,4201030,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,21,4201030,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,22,4201031,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,22,4201031,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,22,4201031,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,22,4201031,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,22,4201031,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,22,4201031,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,23,4201032,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,23,4201032,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,23,4201032,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,23,4201032,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,23,4201032,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,23,4201032,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,24,4201033,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,24,4201033,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,24,4201033,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,24,4201033,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,24,4201033,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,24,4201033,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,25,4201034,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,25,4201034,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,25,4201034,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,25,4201034,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,25,4201034,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,25,4201034,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,26,4201035,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,1.0,26,4201035,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,26,4201035,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,26,4201035,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,26,4201035,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,26,4201035,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,27,4201036,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,27,4201036,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,27,4201036,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,27,4201036,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,27,4201036,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,27,4201036,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,28,4201037,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,28,4201037,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,28,4201037,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,28,4201037,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,28,4201037,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,28,4201037,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,29,4201038,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,29,4201038,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,29,4201038,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,29,4201038,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,29,4201038,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,29,4201038,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,30,4201039,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,30,4201039,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,30,4201039,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,30,4201039,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,30,4201039,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,30,4201039,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,31,4201040,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,31,4201040,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,31,4201040,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,31,4201040,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,31,4201040,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,31,4201040,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,32,4201041,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,32,4201041,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,32,4201041,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,32,4201041,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,32,4201041,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,32,4201041,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,33,4201042,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,33,4201042,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,33,4201042,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,33,4201042,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,33,4201042,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,33,4201042,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,34,4201043,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,34,4201043,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,34,4201043,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,34,4201043,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,34,4201043,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,34,4201043,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,35,4201044,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,35,4201044,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,35,4201044,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,35,4201044,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,35,4201044,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,35,4201044,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,36,4201045,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,36,4201045,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,36,4201045,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,36,4201045,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,36,4201045,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,36,4201045,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,37,4201046,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,37,4201046,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,37,4201046,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,37,4201046,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,37,4201046,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,37,4201046,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,38,4201047,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,38,4201047,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,38,4201047,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,38,4201047,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,38,4201047,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,38,4201047,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,39,4201048,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,39,4201048,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,39,4201048,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,39,4201048,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,39,4201048,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,39,4201048,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,40,4201049,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,40,4201049,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,40,4201049,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,40,4201049,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,40,4201049,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,40,4201049,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,41,4201050,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,41,4201050,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,41,4201050,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,41,4201050,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,41,4201050,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,41,4201050,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,42,4201051,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,42,4201051,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,42,4201051,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,42,4201051,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,42,4201051,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,42,4201051,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,43,4201052,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,43,4201052,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,43,4201052,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,43,4201052,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,43,4201052,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,43,4201052,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,44,4201053,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,44,4201053,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,44,4201053,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,44,4201053,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,44,4201053,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,1.0,44,4201053,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,45,4201054,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,45,4201054,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,45,4201054,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,45,4201054,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,45,4201054,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,45,4201054,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,46,4201055,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,46,4201055,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,46,4201055,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,46,4201055,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,46,4201055,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,1.0,46,4201055,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,47,4201056,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,47,4201056,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,47,4201056,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,47,4201056,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,47,4201056,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,47,4201056,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,48,4201057,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,1.0,48,4201057,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,48,4201057,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,48,4201057,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,48,4201057,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,48,4201057,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,49,4201058,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,49,4201058,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,49,4201058,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,49,4201058,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,49,4201058,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,49,4201058,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,50,4201059,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,50,4201059,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,50,4201059,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,50,4201059,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,50,4201059,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,50,4201059,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,51,4201060,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,51,4201060,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,51,4201060,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,51,4201060,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,51,4201060,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,51,4201060,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,52,4201061,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,52,4201061,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,52,4201061,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,52,4201061,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,52,4201061,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,52,4201061,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,53,4201062,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,53,4201062,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,53,4201062,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,53,4201062,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,53,4201062,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,53,4201062,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,54,4201063,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,54,4201063,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,54,4201063,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,54,4201063,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,54,4201063,rank_stream,1,0.0,0,16,1,1,1.0,23,0,23,0,0
16,1.0,54,4201063,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,55,4201064,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,55,4201064,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,55,4201064,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,55,4201064,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,55,4201064,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,55,4201064,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,56,4201065,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,56,4201065,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,56,4201065,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,56,4201065,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,56,4201065,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,56,4201065,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,57,4201066,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,57,4201066,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,57,4201066,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,57,4201066,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,57,4201066,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,57,4201066,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,58,4201067,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,58,4201067,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,58,4201067,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,58,4201067,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,58,4201067,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,58,4201067,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,59,4201068,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,59,4201068,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,59,4201068,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,59,4201068,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,59,4201068,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,59,4201068,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,60,4201069,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,60,4201069,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,60,4201069,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,60,4201069,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,60,4201069,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,60,4201069,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,61,4201070,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,61,4201070,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,61,4201070,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,61,4201070,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,61,4201070,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,61,4201070,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,62,4201071,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,62,4201071,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,62,4201071,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,62,4201071,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,62,4201071,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,62,4201071,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,63,4201072,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,63,4201072,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,63,4201072,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,63,4201072,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,63,4201072,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,63,4201072,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,64,4201073,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,64,4201073,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,64,4201073,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,64,4201073,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,64,4201073,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,64,4201073,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,65,4201074,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,65,4201074,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,65,4201074,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,65,4201074,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,65,4201074,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,1.0,65,4201074,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,66,4201075,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,66,4201075,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,66,4201075,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,66,4201075,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,66,4201075,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,66,4201075,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,67,4201076,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,67,4201076,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,67,4201076,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,67,4201076,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,67,4201076,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,67,4201076,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,68,4201077,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,1.0,68,4201077,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,68,4201077,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,68,4201077,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,68,4201077,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,68,4201077,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,69,4201078,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,69,4201078,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,69,4201078,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,69,4201078,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,69,4201078,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,69,4201078,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,70,4201079,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,70,4201079,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,70,4201079,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,70,4201079,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,70,4201079,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,70,4201079,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,71,4201080,fixed_d,1,0.0,0,14,0,1,0.25,16,0,16,0,0
16,1.0,71,4201080,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,71,4201080,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,71,4201080,statistical,1,0.0,0,14,0,1,0.25,16,504,520,0,252
16,1.0,71,4201080,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,71,4201080,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,72,4201081,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,1.0,72,4201081,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,72,4201081,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,72,4201081,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,72,4201081,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,72,4201081,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,73,4201082,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,73,4201082,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,73,4201082,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,73,4201082,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,73,4201082,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,73,4201082,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,74,4201083,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,74,4201083,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,74,4201083,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,74,4201083,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,74,4201083,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,74,4201083,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,75,4201084,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,75,4201084,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,75,4201084,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,75,4201084,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,75,4201084,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,75,4201084,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,76,4201085,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,76,4201085,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,76,4201085,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,76,4201085,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,76,4201085,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,76,4201085,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,77,4201086,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,77,4201086,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,77,4201086,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,77,4201086,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,77,4201086,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,77,4201086,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,78,4201087,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,78,4201087,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,78,4201087,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,78,4201087,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,78,4201087,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,78,4201087,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,79,4201088,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,79,4201088,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,79,4201088,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,79,4201088,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,79,4201088,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,1.0,79,4201088,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,80,4201089,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,80,4201089,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,80,4201089,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,80,4201089,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,80,4201089,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,80,4201089,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,81,4201090,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,81,4201090,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,81,4201090,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,81,4201090,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,81,4201090,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,1.0,81,4201090,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,82,4201091,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,82,4201091,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,82,4201091,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,82,4201091,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,82,4201091,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,82,4201091,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,83,4201092,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,1.0,83,4201092,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,83,4201092,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,83,4201092,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,83,4201092,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,83,4201092,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,84,4201093,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,84,4201093,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,84,4201093,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,84,4201093,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,84,4201093,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,84,4201093,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,85,4201094,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,85,4201094,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,85,4201094,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,85,4201094,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,85,4201094,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,85,4201094,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,86,4201095,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,86,4201095,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,86,4201095,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,86,4201095,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,86,4201095,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,86,4201095,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,87,4201096,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,87,4201096,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,87,4201096,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,87,4201096,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,87,4201096,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,87,4201096,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,88,4201097,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,88,4201097,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,88,4201097,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,88,4201097,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,88,4201097,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,88,4201097,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,89,4201098,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,89,4201098,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,89,4201098,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,89,4201098,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,89,4201098,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,89,4201098,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,90,4201099,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,90,4201099,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,90,4201099,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,90,4201099,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,90,4201099,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,90,4201099,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,91,4201100,fixed_d,1,0.0,0,14,0,1,0.25,16,0,16,0,0
16,1.0,91,4201100,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,91,4201100,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,91,4201100,statistical,1,0.0,0,14,0,1,0.25,16,504,520,0,252
16,1.0,91,4201100,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,91,4201100,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,92,4201101,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,92,4201101,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,92,4201101,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,92,4201101,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,92,4201101,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,92,4201101,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,93,4201102,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,93,4201102,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,93,4201102,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,93,4201102,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,93,4201102,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,93,4201102,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,94,4201103,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,94,4201103,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,94,4201103,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,94,4201103,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,94,4201103,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,1.0,94,4201103,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,95,4201104,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,95,4201104,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,95,4201104,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,95,4201104,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,95,4201104,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,95,4201104,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,96,4201105,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,96,4201105,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,96,4201105,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,96,4201105,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,96,4201105,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,96,4201105,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,97,4201106,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,97,4201106,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,97,4201106,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,97,4201106,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,97,4201106,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,97,4201106,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,98,4201107,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,98,4201107,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,98,4201107,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,98,4201107,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,98,4201107,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,98,4201107,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,99,4201108,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,99,4201108,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,99,4201108,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,99,4201108,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,99,4201108,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,99,4201108,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,100,4201109,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,100,4201109,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,100,4201109,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,100,4201109,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,100,4201109,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,100,4201109,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,101,4201110,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,101,4201110,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,101,4201110,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,101,4201110,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,101,4201110,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,101,4201110,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,102,4201111,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,102,4201111,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,102,4201111,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,102,4201111,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,102,4201111,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,102,4201111,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,103,4201112,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,103,4201112,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,103,4201112,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,103,4201112,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,103,4201112,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,103,4201112,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,104,4201113,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,104,4201113,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,104,4201113,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,104,4201113,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,104,4201113,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,104,4201113,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,105,4201114,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,105,4201114,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,105,4201114,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,105,4201114,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,105,4201114,rank_stream,1,0.0,0,16,1,1,1.0,21,0,21,0,0
16,1.0,105,4201114,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,106,4201115,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,106,4201115,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,106,4201115,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,106,4201115,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,106,4201115,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,106,4201115,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,107,4201116,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,107,4201116,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,107,4201116,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,107,4201116,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,107,4201116,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,107,4201116,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,108,4201117,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,108,4201117,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,108,4201117,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,108,4201117,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,108,4201117,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,108,4201117,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,109,4201118,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,109,4201118,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,109,4201118,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,109,4201118,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,109,4201118,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,109,4201118,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,110,4201119,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,110,4201119,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,110,4201119,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,110,4201119,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,110,4201119,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,110,4201119,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,111,4201120,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,111,4201120,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,111,4201120,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,111,4201120,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,111,4201120,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,111,4201120,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,112,4201121,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,112,4201121,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,112,4201121,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,112,4201121,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,112,4201121,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,112,4201121,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,113,4201122,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,113,4201122,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,113,4201122,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,113,4201122,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,113,4201122,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,113,4201122,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,114,4201123,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,114,4201123,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,114,4201123,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,114,4201123,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,114,4201123,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,114,4201123,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,115,4201124,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,115,4201124,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,115,4201124,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,115,4201124,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,115,4201124,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,115,4201124,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,116,4201125,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,116,4201125,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,116,4201125,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,116,4201125,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,116,4201125,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,116,4201125,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,117,4201126,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,1.0,117,4201126,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,117,4201126,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,117,4201126,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,117,4201126,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,117,4201126,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,118,4201127,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,118,4201127,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,118,4201127,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,118,4201127,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,118,4201127,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,118,4201127,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,119,4201128,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,119,4201128,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,119,4201128,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,119,4201128,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,119,4201128,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,119,4201128,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,120,4201129,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,120,4201129,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,120,4201129,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,120,4201129,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,120,4201129,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,120,4201129,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,121,4201130,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,121,4201130,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,121,4201130,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,121,4201130,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,121,4201130,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,121,4201130,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,122,4201131,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,122,4201131,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,122,4201131,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,122,4201131,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,122,4201131,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,1.0,122,4201131,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,123,4201132,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,123,4201132,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,123,4201132,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,123,4201132,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,123,4201132,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,123,4201132,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,124,4201133,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,124,4201133,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,124,4201133,stability,1,0.0,0,16,1,1,1.0,24,0,24,128,0
16,1.0,124,4201133,statistical,1,0.0,0,8,0,1,0.00390625,8,252,260,0,252
16,1.0,124,4201133,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,124,4201133,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,125,4201134,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,125,4201134,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,125,4201134,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,125,4201134,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,125,4201134,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,125,4201134,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,126,4201135,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,1.0,126,4201135,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,126,4201135,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,126,4201135,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,126,4201135,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,126,4201135,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,127,4201136,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,127,4201136,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,127,4201136,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,127,4201136,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,127,4201136,rank_stream,1,0.0,0,16,1,1,1.0,21,0,21,0,0
16,1.0,127,4201136,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,128,4201137,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,128,4201137,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,128,4201137,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,128,4201137,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,128,4201137,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,128,4201137,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,129,4201138,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,129,4201138,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,129,4201138,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,129,4201138,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,129,4201138,rank_stream,1,0.0,0,16,1,1,1.0,22,0,22,0,0
16,1.0,129,4201138,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,130,4201139,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,130,4201139,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,130,4201139,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,130,4201139,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,130,4201139,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,130,4201139,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,131,4201140,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,131,4201140,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,131,4201140,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,131,4201140,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,131,4201140,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,131,4201140,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,132,4201141,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,1.0,132,4201141,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,132,4201141,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,132,4201141,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,132,4201141,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,132,4201141,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,133,4201142,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,133,4201142,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,133,4201142,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,133,4201142,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,133,4201142,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,133,4201142,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,134,4201143,fixed_d,1,0.0,0,14,0,1,0.25,16,0,16,0,0
16,1.0,134,4201143,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,134,4201143,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,134,4201143,statistical,1,0.0,0,14,0,1,0.25,16,504,520,0,252
16,1.0,134,4201143,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,134,4201143,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,135,4201144,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,135,4201144,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,135,4201144,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,135,4201144,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,135,4201144,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,135,4201144,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,136,4201145,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,136,4201145,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,136,4201145,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,136,4201145,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,136,4201145,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,136,4201145,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,137,4201146,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,137,4201146,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,137,4201146,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,137,4201146,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,137,4201146,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,137,4201146,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,138,4201147,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,138,4201147,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,138,4201147,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,138,4201147,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,138,4201147,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,138,4201147,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,139,4201148,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,139,4201148,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,139,4201148,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,139,4201148,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,139,4201148,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,139,4201148,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,140,4201149,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,140,4201149,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,140,4201149,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,140,4201149,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,140,4201149,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,140,4201149,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,141,4201150,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,141,4201150,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,141,4201150,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,141,4201150,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,141,4201150,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,141,4201150,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,142,4201151,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,142,4201151,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,142,4201151,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,142,4201151,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,142,4201151,rank_stream,1,0.0,0,16,1,1,1.0,22,0,22,0,0
16,1.0,142,4201151,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,143,4201152,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,143,4201152,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,143,4201152,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,143,4201152,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,143,4201152,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,143,4201152,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,144,4201153,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,144,4201153,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,144,4201153,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,144,4201153,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,144,4201153,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,144,4201153,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,145,4201154,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,145,4201154,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,145,4201154,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,145,4201154,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,145,4201154,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,145,4201154,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,146,4201155,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,146,4201155,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,146,4201155,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,146,4201155,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,146,4201155,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,146,4201155,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,147,4201156,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,147,4201156,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,147,4201156,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,147,4201156,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,147,4201156,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,147,4201156,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,148,4201157,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,148,4201157,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,148,4201157,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,148,4201157,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,148,4201157,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,148,4201157,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,149,4201158,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,149,4201158,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,149,4201158,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,149,4201158,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,149,4201158,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,149,4201158,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,150,4201159,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,150,4201159,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,150,4201159,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,150,4201159,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,150,4201159,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,150,4201159,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,151,4201160,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,151,4201160,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,151,4201160,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,151,4201160,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,151,4201160,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,1.0,151,4201160,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,152,4201161,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,152,4201161,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,152,4201161,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,152,4201161,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,152,4201161,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,152,4201161,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,153,4201162,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,153,4201162,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,153,4201162,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,153,4201162,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,153,4201162,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,153,4201162,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,154,4201163,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,154,4201163,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,154,4201163,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,154,4201163,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,154,4201163,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,154,4201163,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,155,4201164,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,155,4201164,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,155,4201164,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,155,4201164,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,155,4201164,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,155,4201164,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,156,4201165,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,156,4201165,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,156,4201165,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,156,4201165,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,156,4201165,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,156,4201165,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,157,4201166,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,157,4201166,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,157,4201166,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,157,4201166,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,157,4201166,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,157,4201166,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,158,4201167,fixed_d,1,0.5,1,13,0,0,0.125,16,0,16,0,0
16,1.0,158,4201167,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,158,4201167,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,158,4201167,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,158,4201167,rank_stream,1,0.0,0,16,1,1,1.0,23,0,23,0,0
16,1.0,158,4201167,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,159,4201168,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,159,4201168,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,159,4201168,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,159,4201168,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,159,4201168,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,159,4201168,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,160,4201169,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,160,4201169,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,160,4201169,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,160,4201169,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,160,4201169,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,160,4201169,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,161,4201170,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,1.0,161,4201170,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,161,4201170,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,161,4201170,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,161,4201170,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,161,4201170,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,162,4201171,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,162,4201171,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,162,4201171,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,162,4201171,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,162,4201171,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,1.0,162,4201171,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,163,4201172,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,163,4201172,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,163,4201172,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,163,4201172,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,163,4201172,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,163,4201172,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,164,4201173,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,164,4201173,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,164,4201173,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,164,4201173,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,164,4201173,rank_stream,1,0.0,0,16,1,1,1.0,21,0,21,0,0
16,1.0,164,4201173,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,165,4201174,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,165,4201174,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,165,4201174,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,165,4201174,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,165,4201174,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,165,4201174,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,166,4201175,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,166,4201175,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,166,4201175,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,166,4201175,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,166,4201175,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,166,4201175,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,167,4201176,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,167,4201176,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,167,4201176,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,167,4201176,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,167,4201176,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,167,4201176,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,168,4201177,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,168,4201177,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,168,4201177,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,168,4201177,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,168,4201177,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,168,4201177,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,169,4201178,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,169,4201178,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,169,4201178,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,169,4201178,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,169,4201178,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,169,4201178,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,170,4201179,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,170,4201179,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,170,4201179,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,170,4201179,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,170,4201179,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,170,4201179,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,171,4201180,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,171,4201180,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,171,4201180,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,171,4201180,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,171,4201180,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,171,4201180,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,172,4201181,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,1.0,172,4201181,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,172,4201181,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,172,4201181,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,172,4201181,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,172,4201181,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,173,4201182,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,173,4201182,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,173,4201182,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,173,4201182,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,173,4201182,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,173,4201182,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,174,4201183,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,174,4201183,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,174,4201183,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,174,4201183,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,174,4201183,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,174,4201183,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,175,4201184,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,175,4201184,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,175,4201184,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,175,4201184,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,175,4201184,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,175,4201184,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,176,4201185,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,176,4201185,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,176,4201185,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,176,4201185,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,176,4201185,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,1.0,176,4201185,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,177,4201186,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,177,4201186,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,177,4201186,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,177,4201186,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,177,4201186,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,177,4201186,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,178,4201187,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,178,4201187,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,178,4201187,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,178,4201187,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,178,4201187,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,178,4201187,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,179,4201188,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,179,4201188,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,179,4201188,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,179,4201188,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,179,4201188,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,179,4201188,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,180,4201189,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,180,4201189,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,180,4201189,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,180,4201189,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,180,4201189,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,180,4201189,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,181,4201190,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,181,4201190,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,181,4201190,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,181,4201190,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,181,4201190,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,181,4201190,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,182,4201191,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,182,4201191,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,182,4201191,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,182,4201191,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,182,4201191,rank_stream,1,0.0,0,16,1,1,1.0,22,0,22,0,0
16,1.0,182,4201191,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,183,4201192,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,183,4201192,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,183,4201192,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,183,4201192,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,183,4201192,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,183,4201192,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,184,4201193,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,184,4201193,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,184,4201193,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,184,4201193,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,184,4201193,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,184,4201193,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,185,4201194,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,185,4201194,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,185,4201194,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,185,4201194,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,185,4201194,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,185,4201194,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,186,4201195,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,186,4201195,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,186,4201195,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,186,4201195,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,186,4201195,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,1.0,186,4201195,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,187,4201196,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,187,4201196,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,187,4201196,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,187,4201196,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,187,4201196,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,187,4201196,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,188,4201197,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,188,4201197,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,188,4201197,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,188,4201197,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,188,4201197,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,188,4201197,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,189,4201198,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,189,4201198,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,189,4201198,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,189,4201198,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,189,4201198,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,189,4201198,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,190,4201199,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,190,4201199,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,190,4201199,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,190,4201199,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,190,4201199,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,190,4201199,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,191,4201200,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,191,4201200,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,191,4201200,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,191,4201200,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,1.0,191,4201200,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,191,4201200,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,192,4201201,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,192,4201201,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,192,4201201,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,192,4201201,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,192,4201201,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,192,4201201,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,193,4201202,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,193,4201202,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,193,4201202,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,193,4201202,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,193,4201202,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,193,4201202,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,194,4201203,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,194,4201203,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,194,4201203,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,194,4201203,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,194,4201203,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,194,4201203,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,195,4201204,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,195,4201204,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,195,4201204,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,1.0,195,4201204,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,1.0,195,4201204,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,195,4201204,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,196,4201205,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,196,4201205,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,196,4201205,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,196,4201205,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,196,4201205,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,196,4201205,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,197,4201206,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,1.0,197,4201206,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,197,4201206,stability,1,0.0,0,16,1,1,1.0,24,0,24,128,0
16,1.0,197,4201206,statistical,1,0.0,0,8,0,1,0.00390625,8,252,260,0,252
16,1.0,197,4201206,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,1.0,197,4201206,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,198,4201207,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,1.0,198,4201207,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,198,4201207,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,198,4201207,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,198,4201207,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,1.0,198,4201207,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,1.0,199,4201208,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,1.0,199,4201208,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,1.0,199,4201208,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,1.0,199,4201208,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,1.0,199,4201208,rank_stream,1,0.0,0,16,1,1,1.0,22,0,22,0,0
16,1.0,199,4201208,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,0,4211009,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,0.1,0,4211009,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,0,4211009,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,0,4211009,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,0,4211009,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,0.1,0,4211009,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,1,4211010,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,1,4211010,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,1,4211010,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,1,4211010,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,1,4211010,rank_stream,1,0.0,0,16,1,1,1.0,23,0,23,0,0
16,0.1,1,4211010,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,2,4211011,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,2,4211011,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,2,4211011,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,2,4211011,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,2,4211011,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,0.1,2,4211011,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,3,4211012,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,0.1,3,4211012,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,3,4211012,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,3,4211012,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,3,4211012,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,3,4211012,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,4,4211013,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,0.1,4,4211013,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,4,4211013,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,4,4211013,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,4,4211013,rank_stream,1,0.0,0,16,1,1,1.0,21,0,21,0,0
16,0.1,4,4211013,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,5,4211014,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,5,4211014,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,5,4211014,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,5,4211014,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,5,4211014,rank_stream,1,0.0,0,16,1,1,1.0,31,0,31,0,0
16,0.1,5,4211014,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,6,4211015,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,6,4211015,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,6,4211015,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,6,4211015,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,6,4211015,rank_stream,1,0.0,0,16,1,1,1.0,22,0,22,0,0
16,0.1,6,4211015,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,7,4211016,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,7,4211016,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,7,4211016,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,7,4211016,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,7,4211016,rank_stream,1,0.0,0,16,1,1,1.0,28,0,28,0,0
16,0.1,7,4211016,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,8,4211017,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,0.1,8,4211017,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,8,4211017,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,8,4211017,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,0.1,8,4211017,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,8,4211017,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,9,4211018,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,9,4211018,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,9,4211018,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,9,4211018,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,9,4211018,rank_stream,1,0.0,0,16,1,1,1.0,27,0,27,0,0
16,0.1,9,4211018,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,10,4211019,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,10,4211019,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,10,4211019,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,10,4211019,statistical,1,0.0,0,16,1,1,1.0,56,1764,1820,0,252
16,0.1,10,4211019,rank_stream,1,0.0,0,16,1,1,1.0,50,0,50,0,0
16,0.1,10,4211019,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,11,4211020,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,11,4211020,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,11,4211020,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,11,4211020,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,11,4211020,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,0.1,11,4211020,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,12,4211021,fixed_d,1,0.05,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,12,4211021,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,12,4211021,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,12,4211021,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,12,4211021,rank_stream,1,0.0,0,16,1,1,1.0,22,0,22,0,0
16,0.1,12,4211021,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,13,4211022,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,13,4211022,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,13,4211022,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,13,4211022,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,13,4211022,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,13,4211022,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,14,4211023,fixed_d,1,0.0,0,14,0,1,0.925,16,0,16,0,0
16,0.1,14,4211023,fixed_2d,1,0.0,0,14,0,1,0.925,32,0,32,0,0
16,0.1,14,4211023,stability,1,0.0,0,14,0,1,0.925,32,0,32,128,0
16,0.1,14,4211023,statistical,1,0.0,0,14,0,1,0.925,16,504,520,0,252
16,0.1,14,4211023,rank_stream,1,0.0,0,16,1,1,1.0,63,0,63,0,0
16,0.1,14,4211023,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,15,4211024,fixed_d,1,0.0,0,14,0,1,0.925,16,0,16,0,0
16,0.1,15,4211024,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,15,4211024,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,15,4211024,statistical,1,0.0,0,14,0,1,0.925,16,504,520,0,252
16,0.1,15,4211024,rank_stream,1,0.0,0,16,1,1,1.0,51,0,51,0,0
16,0.1,15,4211024,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,16,4211025,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,16,4211025,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,16,4211025,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,16,4211025,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,16,4211025,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,16,4211025,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,17,4211026,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,17,4211026,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,17,4211026,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,17,4211026,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,17,4211026,rank_stream,1,0.0,0,16,1,1,1.0,41,0,41,0,0
16,0.1,17,4211026,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,18,4211027,fixed_d,1,0.5,1,13,0,0,0.4625,16,0,16,0,0
16,0.1,18,4211027,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,18,4211027,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,18,4211027,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,18,4211027,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,18,4211027,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,19,4211028,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,19,4211028,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,19,4211028,stability,1,0.0,0,15,0,1,0.9500000000000001,40,0,40,128,0
16,0.1,19,4211028,statistical,1,0.0,0,15,0,1,0.9500000000000001,24,756,780,0,252
16,0.1,19,4211028,rank_stream,1,0.0,0,16,1,1,1.0,62,0,62,0,0
16,0.1,19,4211028,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,20,4211029,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,20,4211029,fixed_2d,1,0.05,1,14,0,0,0.925,32,0,32,0,0
16,0.1,20,4211029,stability,1,0.05,1,14,0,0,0.925,32,0,32,128,0
16,0.1,20,4211029,statistical,1,0.0,0,15,0,1,0.9500000000000001,40,1260,1300,0,252
16,0.1,20,4211029,rank_stream,1,0.0,0,16,1,1,1.0,42,0,42,0,0
16,0.1,20,4211029,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,21,4211030,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,21,4211030,fixed_2d,1,0.05,1,14,0,0,0.925,32,0,32,0,0
16,0.1,21,4211030,stability,1,0.05,1,14,0,0,0.925,32,0,32,128,0
16,0.1,21,4211030,statistical,0,0.05,0,15,0,0,0.9500000000000001,64,2016,2080,0,252
16,0.1,21,4211030,rank_stream,0,0.05,0,15,0,0,0.9500000000000001,64,0,64,0,0
16,0.1,21,4211030,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,22,4211031,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,22,4211031,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,22,4211031,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,22,4211031,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,0.1,22,4211031,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,22,4211031,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,23,4211032,fixed_d,1,0.0,0,14,0,1,0.925,16,0,16,0,0
16,0.1,23,4211032,fixed_2d,1,0.0,0,14,0,1,0.925,32,0,32,0,0
16,0.1,23,4211032,stability,1,0.0,0,14,0,1,0.925,32,0,32,128,0
16,0.1,23,4211032,statistical,1,0.0,0,14,0,1,0.925,16,504,520,0,252
16,0.1,23,4211032,rank_stream,1,0.0,0,16,1,1,1.0,51,0,51,0,0
16,0.1,23,4211032,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,24,4211033,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,24,4211033,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,24,4211033,stability,1,0.05,1,15,0,0,0.9500000000000001,40,0,40,128,0
16,0.1,24,4211033,statistical,1,0.0,0,16,1,1,1.0,56,1764,1820,0,252
16,0.1,24,4211033,rank_stream,1,0.0,0,16,1,1,1.0,52,0,52,0,0
16,0.1,24,4211033,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,25,4211034,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,0.1,25,4211034,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,25,4211034,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,25,4211034,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,0.1,25,4211034,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,25,4211034,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,26,4211035,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,26,4211035,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,26,4211035,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,26,4211035,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,26,4211035,rank_stream,1,0.0,0,16,1,1,1.0,30,0,30,0,0
16,0.1,26,4211035,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,27,4211036,fixed_d,1,0.05,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,27,4211036,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,27,4211036,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,27,4211036,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,27,4211036,rank_stream,1,0.0,0,16,1,1,1.0,21,0,21,0,0
16,0.1,27,4211036,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,28,4211037,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,28,4211037,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,28,4211037,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,28,4211037,statistical,1,0.0,0,15,0,1,0.9500000000000001,24,756,780,0,252
16,0.1,28,4211037,rank_stream,1,0.0,0,16,1,1,1.0,34,0,34,0,0
16,0.1,28,4211037,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,29,4211038,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,29,4211038,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,29,4211038,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,29,4211038,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,29,4211038,rank_stream,1,0.0,0,16,1,1,1.0,23,0,23,0,0
16,0.1,29,4211038,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,30,4211039,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,30,4211039,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,30,4211039,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,30,4211039,statistical,1,0.0,0,15,0,1,0.9500000000000001,32,1008,1040,0,252
16,0.1,30,4211039,rank_stream,1,0.0,0,16,1,1,1.0,42,0,42,0,0
16,0.1,30,4211039,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,31,4211040,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,31,4211040,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,31,4211040,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,31,4211040,statistical,1,0.0,0,15,0,1,0.9500000000000001,24,756,780,0,252
16,0.1,31,4211040,rank_stream,1,0.0,0,16,1,1,1.0,40,0,40,0,0
16,0.1,31,4211040,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,32,4211041,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,32,4211041,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,32,4211041,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,32,4211041,statistical,0,0.05,0,15,0,0,0.9500000000000001,64,2016,2080,0,252
16,0.1,32,4211041,rank_stream,0,0.05,0,15,0,0,0.9500000000000001,64,0,64,0,0
16,0.1,32,4211041,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,33,4211042,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,33,4211042,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,33,4211042,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,33,4211042,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,0.1,33,4211042,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,33,4211042,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,34,4211043,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,34,4211043,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,34,4211043,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,34,4211043,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,34,4211043,rank_stream,1,0.0,0,16,1,1,1.0,36,0,36,0,0
16,0.1,34,4211043,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,35,4211044,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,35,4211044,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,35,4211044,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,35,4211044,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,35,4211044,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,35,4211044,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,36,4211045,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,0.1,36,4211045,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,36,4211045,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,36,4211045,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,0.1,36,4211045,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,36,4211045,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,37,4211046,fixed_d,1,0.05,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,37,4211046,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,37,4211046,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,37,4211046,statistical,1,0.0,0,16,1,1,1.0,48,1512,1560,0,252
16,0.1,37,4211046,rank_stream,1,0.0,0,16,1,1,1.0,47,0,47,0,0
16,0.1,37,4211046,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,38,4211047,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,38,4211047,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,38,4211047,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,38,4211047,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,38,4211047,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,0.1,38,4211047,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,39,4211048,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,39,4211048,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,39,4211048,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,39,4211048,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,39,4211048,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,39,4211048,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,40,4211049,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,40,4211049,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,40,4211049,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,40,4211049,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,40,4211049,rank_stream,1,0.0,0,16,1,1,1.0,24,0,24,0,0
16,0.1,40,4211049,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,41,4211050,fixed_d,1,0.0,0,14,0,1,0.47500000000000003,16,0,16,0,0
16,0.1,41,4211050,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,41,4211050,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,41,4211050,statistical,1,0.0,0,14,0,1,0.47500000000000003,16,504,520,0,252
16,0.1,41,4211050,rank_stream,1,0.0,0,16,1,1,1.0,33,0,33,0,0
16,0.1,41,4211050,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,42,4211051,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,42,4211051,fixed_2d,1,0.05,1,14,0,0,0.925,32,0,32,0,0
16,0.1,42,4211051,stability,1,0.05,1,14,0,0,0.925,32,0,32,128,0
16,0.1,42,4211051,statistical,1,0.0,0,15,0,1,0.9500000000000001,48,1512,1560,0,252
16,0.1,42,4211051,rank_stream,1,0.0,0,16,1,1,1.0,60,0,60,0,0
16,0.1,42,4211051,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,43,4211052,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,43,4211052,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,43,4211052,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,43,4211052,statistical,0,0.05,0,15,0,0,0.9500000000000001,64,2016,2080,0,252
16,0.1,43,4211052,rank_stream,0,0.05,0,15,0,0,0.9500000000000001,64,0,64,0,0
16,0.1,43,4211052,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,44,4211053,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,44,4211053,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,44,4211053,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,44,4211053,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,0.1,44,4211053,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,44,4211053,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,45,4211054,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,45,4211054,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,45,4211054,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,45,4211054,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,45,4211054,rank_stream,1,0.0,0,16,1,1,1.0,22,0,22,0,0
16,0.1,45,4211054,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,46,4211055,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,46,4211055,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,46,4211055,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,46,4211055,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,46,4211055,rank_stream,1,0.0,0,16,1,1,1.0,21,0,21,0,0
16,0.1,46,4211055,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,47,4211056,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,47,4211056,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,47,4211056,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,47,4211056,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,47,4211056,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,47,4211056,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,48,4211057,fixed_d,1,0.0,0,14,0,1,0.47500000000000003,16,0,16,0,0
16,0.1,48,4211057,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,48,4211057,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,48,4211057,statistical,1,0.0,0,14,0,1,0.47500000000000003,16,504,520,0,252
16,0.1,48,4211057,rank_stream,1,0.0,0,16,1,1,1.0,42,0,42,0,0
16,0.1,48,4211057,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,49,4211058,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,49,4211058,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,49,4211058,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,49,4211058,statistical,1,0.0,0,16,1,1,1.0,48,1512,1560,0,252
16,0.1,49,4211058,rank_stream,1,0.0,0,16,1,1,1.0,41,0,41,0,0
16,0.1,49,4211058,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,50,4211059,fixed_d,1,0.0,0,14,0,1,0.925,16,0,16,0,0
16,0.1,50,4211059,fixed_2d,1,0.0,0,14,0,1,0.925,32,0,32,0,0
16,0.1,50,4211059,stability,1,0.0,0,14,0,1,0.925,32,0,32,128,0
16,0.1,50,4211059,statistical,1,0.0,0,14,0,1,0.925,16,504,520,0,252
16,0.1,50,4211059,rank_stream,1,0.0,0,16,1,1,1.0,47,0,47,0,0
16,0.1,50,4211059,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,51,4211060,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,51,4211060,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,51,4211060,stability,1,0.0,0,16,1,1,1.0,56,0,56,128,0
16,0.1,51,4211060,statistical,1,0.0,0,16,1,1,1.0,40,1260,1300,0,252
16,0.1,51,4211060,rank_stream,1,0.0,0,16,1,1,1.0,37,0,37,0,0
16,0.1,51,4211060,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,52,4211061,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,52,4211061,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,52,4211061,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,52,4211061,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,52,4211061,rank_stream,1,0.0,0,16,1,1,1.0,33,0,33,0,0
16,0.1,52,4211061,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,53,4211062,fixed_d,1,0.5,1,13,0,0,0.4625,16,0,16,0,0
16,0.1,53,4211062,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,53,4211062,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,53,4211062,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,53,4211062,rank_stream,1,0.0,0,16,1,1,1.0,31,0,31,0,0
16,0.1,53,4211062,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,54,4211063,fixed_d,1,0.0,0,14,0,1,0.47500000000000003,16,0,16,0,0
16,0.1,54,4211063,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,54,4211063,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,54,4211063,statistical,1,0.0,0,14,0,1,0.47500000000000003,16,504,520,0,252
16,0.1,54,4211063,rank_stream,1,0.0,0,16,1,1,1.0,43,0,43,0,0
16,0.1,54,4211063,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,55,4211064,fixed_d,1,0.05,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,55,4211064,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,55,4211064,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,55,4211064,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,55,4211064,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,55,4211064,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,56,4211065,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,56,4211065,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,56,4211065,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,56,4211065,statistical,1,0.0,0,16,1,1,1.0,64,2016,2080,0,252
16,0.1,56,4211065,rank_stream,1,0.0,0,16,1,1,1.0,59,0,59,0,0
16,0.1,56,4211065,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,57,4211066,fixed_d,1,0.0,0,14,0,1,0.925,16,0,16,0,0
16,0.1,57,4211066,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,57,4211066,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,57,4211066,statistical,1,0.0,0,14,0,1,0.925,16,504,520,0,252
16,0.1,57,4211066,rank_stream,1,0.0,0,16,1,1,1.0,40,0,40,0,0
16,0.1,57,4211066,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,58,4211067,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,58,4211067,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,58,4211067,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,58,4211067,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,58,4211067,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,0.1,58,4211067,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,59,4211068,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,59,4211068,fixed_2d,1,0.05,1,14,0,0,0.925,32,0,32,0,0
16,0.1,59,4211068,stability,1,0.05,1,14,0,0,0.925,32,0,32,128,0
16,0.1,59,4211068,statistical,1,0.0,0,16,1,1,1.0,48,1512,1560,0,252
16,0.1,59,4211068,rank_stream,1,0.0,0,16,1,1,1.0,44,0,44,0,0
16,0.1,59,4211068,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,60,4211069,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,60,4211069,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,60,4211069,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,60,4211069,statistical,1,0.0,0,16,1,1,1.0,40,1260,1300,0,252
16,0.1,60,4211069,rank_stream,1,0.0,0,16,1,1,1.0,38,0,38,0,0
16,0.1,60,4211069,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,61,4211070,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,61,4211070,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,61,4211070,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,61,4211070,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,61,4211070,rank_stream,1,0.0,0,16,1,1,1.0,27,0,27,0,0
16,0.1,61,4211070,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,62,4211071,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,62,4211071,fixed_2d,1,0.05,1,14,0,0,0.925,32,0,32,0,0
16,0.1,62,4211071,stability,1,0.05,1,14,0,0,0.925,32,0,32,128,0
16,0.1,62,4211071,statistical,1,0.0,0,15,0,1,0.9500000000000001,40,1260,1300,0,252
16,0.1,62,4211071,rank_stream,1,0.0,0,16,1,1,1.0,46,0,46,0,0
16,0.1,62,4211071,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,63,4211072,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,0.1,63,4211072,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,63,4211072,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,63,4211072,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,0.1,63,4211072,rank_stream,1,0.0,0,16,1,1,1.0,25,0,25,0,0
16,0.1,63,4211072,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,64,4211073,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,64,4211073,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,64,4211073,stability,1,0.0,0,15,0,1,0.9500000000000001,48,0,48,128,0
16,0.1,64,4211073,statistical,1,0.0,0,15,0,1,0.9500000000000001,32,1008,1040,0,252
16,0.1,64,4211073,rank_stream,1,0.0,0,16,1,1,1.0,60,0,60,0,0
16,0.1,64,4211073,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,65,4211074,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,65,4211074,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,65,4211074,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,65,4211074,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,65,4211074,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,65,4211074,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,66,4211075,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,66,4211075,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,66,4211075,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,66,4211075,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,66,4211075,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,66,4211075,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,67,4211076,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,67,4211076,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,67,4211076,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,67,4211076,statistical,1,0.0,0,16,1,1,1.0,40,1260,1300,0,252
16,0.1,67,4211076,rank_stream,1,0.0,0,16,1,1,1.0,36,0,36,0,0
16,0.1,67,4211076,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,68,4211077,fixed_d,1,0.0,0,14,0,1,0.25,16,0,16,0,0
16,0.1,68,4211077,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,68,4211077,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,68,4211077,statistical,1,0.0,0,14,0,1,0.25,16,504,520,0,252
16,0.1,68,4211077,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,68,4211077,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,69,4211078,fixed_d,1,0.0,0,14,0,1,0.25,16,0,16,0,0
16,0.1,69,4211078,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,69,4211078,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,69,4211078,statistical,1,0.0,0,14,0,1,0.25,16,504,520,0,252
16,0.1,69,4211078,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,69,4211078,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,70,4211079,fixed_d,1,0.0,0,14,0,1,0.47500000000000003,16,0,16,0,0
16,0.1,70,4211079,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,70,4211079,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,70,4211079,statistical,1,0.0,0,14,0,1,0.47500000000000003,16,504,520,0,252
16,0.1,70,4211079,rank_stream,1,0.0,0,16,1,1,1.0,61,0,61,0,0
16,0.1,70,4211079,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,71,4211080,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,71,4211080,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,71,4211080,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,71,4211080,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,71,4211080,rank_stream,1,0.0,0,16,1,1,1.0,23,0,23,0,0
16,0.1,71,4211080,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,72,4211081,fixed_d,1,0.0,0,14,0,1,0.925,16,0,16,0,0
16,0.1,72,4211081,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,72,4211081,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,72,4211081,statistical,1,0.0,0,14,0,1,0.925,16,504,520,0,252
16,0.1,72,4211081,rank_stream,0,0.0,0,15,0,1,0.9500000000000001,64,0,64,0,0
16,0.1,72,4211081,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,73,4211082,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,73,4211082,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,73,4211082,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,73,4211082,statistical,1,0.0,0,16,1,1,1.0,40,1260,1300,0,252
16,0.1,73,4211082,rank_stream,1,0.0,0,16,1,1,1.0,39,0,39,0,0
16,0.1,73,4211082,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,74,4211083,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,74,4211083,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,74,4211083,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,74,4211083,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,74,4211083,rank_stream,1,0.0,0,16,1,1,1.0,30,0,30,0,0
16,0.1,74,4211083,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,75,4211084,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,75,4211084,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,75,4211084,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,75,4211084,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,75,4211084,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,75,4211084,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,76,4211085,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,76,4211085,fixed_2d,1,0.05,1,14,0,0,0.925,32,0,32,0,0
16,0.1,76,4211085,stability,1,0.05,1,14,0,0,0.925,32,0,32,128,0
16,0.1,76,4211085,statistical,1,0.0,0,16,1,1,1.0,56,1764,1820,0,252
16,0.1,76,4211085,rank_stream,1,0.0,0,16,1,1,1.0,56,0,56,0,0
16,0.1,76,4211085,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,77,4211086,fixed_d,1,0.5,1,13,0,0,0.23750000000000002,16,0,16,0,0
16,0.1,77,4211086,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,77,4211086,stability,1,0.05,1,15,0,0,0.9500000000000001,40,0,40,128,0
16,0.1,77,4211086,statistical,1,0.0,0,16,1,1,1.0,48,1512,1560,0,252
16,0.1,77,4211086,rank_stream,1,0.0,0,16,1,1,1.0,41,0,41,0,0
16,0.1,77,4211086,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,78,4211087,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,0.1,78,4211087,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,78,4211087,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,78,4211087,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,0.1,78,4211087,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,78,4211087,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,79,4211088,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,79,4211088,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,79,4211088,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,79,4211088,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,79,4211088,rank_stream,1,0.0,0,16,1,1,1.0,35,0,35,0,0
16,0.1,79,4211088,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,80,4211089,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,0.1,80,4211089,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,80,4211089,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,80,4211089,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,0.1,80,4211089,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,80,4211089,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,81,4211090,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,81,4211090,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,81,4211090,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,81,4211090,statistical,1,0.0,0,16,1,1,1.0,56,1764,1820,0,252
16,0.1,81,4211090,rank_stream,1,0.0,0,16,1,1,1.0,49,0,49,0,0
16,0.1,81,4211090,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,82,4211091,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,82,4211091,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,82,4211091,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,82,4211091,statistical,1,0.0,0,16,1,1,1.0,48,1512,1560,0,252
16,0.1,82,4211091,rank_stream,1,0.0,0,16,1,1,1.0,43,0,43,0,0
16,0.1,82,4211091,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,83,4211092,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,83,4211092,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,83,4211092,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,83,4211092,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,0.1,83,4211092,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,83,4211092,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,84,4211093,fixed_d,1,0.0,0,14,0,1,0.47500000000000003,16,0,16,0,0
16,0.1,84,4211093,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,84,4211093,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,84,4211093,statistical,1,0.0,0,14,0,1,0.47500000000000003,16,504,520,0,252
16,0.1,84,4211093,rank_stream,1,0.0,0,16,1,1,1.0,22,0,22,0,0
16,0.1,84,4211093,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,85,4211094,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,85,4211094,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,85,4211094,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,85,4211094,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,0.1,85,4211094,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,85,4211094,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,86,4211095,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,86,4211095,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,86,4211095,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,86,4211095,statistical,1,0.0,0,16,1,1,1.0,40,1260,1300,0,252
16,0.1,86,4211095,rank_stream,1,0.0,0,16,1,1,1.0,35,0,35,0,0
16,0.1,86,4211095,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,87,4211096,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,87,4211096,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,87,4211096,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,87,4211096,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,87,4211096,rank_stream,0,0.0,0,15,0,1,0.9500000000000001,64,0,64,0,0
16,0.1,87,4211096,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,88,4211097,fixed_d,1,0.05,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,88,4211097,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,88,4211097,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,88,4211097,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,88,4211097,rank_stream,1,0.0,0,16,1,1,1.0,21,0,21,0,0
16,0.1,88,4211097,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,89,4211098,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,89,4211098,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,89,4211098,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,89,4211098,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,89,4211098,rank_stream,1,0.0,0,16,1,1,1.0,28,0,28,0,0
16,0.1,89,4211098,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,90,4211099,fixed_d,1,0.05,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,90,4211099,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,90,4211099,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,90,4211099,statistical,1,0.0,0,16,1,1,1.0,48,1512,1560,0,252
16,0.1,90,4211099,rank_stream,1,0.0,0,16,1,1,1.0,44,0,44,0,0
16,0.1,90,4211099,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,91,4211100,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,91,4211100,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,91,4211100,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,91,4211100,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,91,4211100,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,91,4211100,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,92,4211101,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,92,4211101,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,92,4211101,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,92,4211101,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,92,4211101,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,92,4211101,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,93,4211102,fixed_d,1,0.5,1,13,0,0,0.4625,16,0,16,0,0
16,0.1,93,4211102,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,93,4211102,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,93,4211102,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,93,4211102,rank_stream,1,0.0,0,16,1,1,1.0,24,0,24,0,0
16,0.1,93,4211102,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,94,4211103,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,94,4211103,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,94,4211103,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,94,4211103,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,94,4211103,rank_stream,1,0.0,0,16,1,1,1.0,27,0,27,0,0
16,0.1,94,4211103,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,95,4211104,fixed_d,1,0.5,1,13,0,0,0.4625,16,0,16,0,0
16,0.1,95,4211104,fixed_2d,1,0.05,1,14,0,0,0.925,32,0,32,0,0
16,0.1,95,4211104,stability,1,0.05,1,15,0,0,0.9500000000000001,40,0,40,128,0
16,0.1,95,4211104,statistical,0,0.05,0,15,0,0,0.9500000000000001,64,2016,2080,0,252
16,0.1,95,4211104,rank_stream,0,0.05,0,15,0,0,0.9500000000000001,64,0,64,0,0
16,0.1,95,4211104,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,96,4211105,fixed_d,1,0.5,1,13,0,0,0.4625,16,0,16,0,0
16,0.1,96,4211105,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,96,4211105,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,96,4211105,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,96,4211105,rank_stream,1,0.0,0,16,1,1,1.0,22,0,22,0,0
16,0.1,96,4211105,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,97,4211106,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,97,4211106,fixed_2d,1,0.05,1,14,0,0,0.925,32,0,32,0,0
16,0.1,97,4211106,stability,1,0.05,1,14,0,0,0.925,32,0,32,128,0
16,0.1,97,4211106,statistical,1,0.0,0,15,0,1,0.9500000000000001,48,1512,1560,0,252
16,0.1,97,4211106,rank_stream,0,0.0,0,15,0,1,0.9500000000000001,64,0,64,0,0
16,0.1,97,4211106,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,98,4211107,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,98,4211107,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,98,4211107,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,98,4211107,statistical,1,0.0,0,16,1,1,1.0,56,1764,1820,0,252
16,0.1,98,4211107,rank_stream,1,0.0,0,16,1,1,1.0,49,0,49,0,0
16,0.1,98,4211107,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,99,4211108,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,99,4211108,fixed_2d,1,0.05,1,14,0,0,0.925,32,0,32,0,0
16,0.1,99,4211108,stability,1,0.05,1,14,0,0,0.925,32,0,32,128,0
16,0.1,99,4211108,statistical,0,0.05,0,15,0,0,0.9500000000000001,64,2016,2080,0,252
16,0.1,99,4211108,rank_stream,0,0.05,0,15,0,0,0.9500000000000001,64,0,64,0,0
16,0.1,99,4211108,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,100,4211109,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,100,4211109,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,100,4211109,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,100,4211109,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,100,4211109,rank_stream,0,0.0,0,15,0,1,0.9500000000000001,64,0,64,0,0
16,0.1,100,4211109,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,101,4211110,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,0.1,101,4211110,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,101,4211110,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,101,4211110,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,0.1,101,4211110,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,101,4211110,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,102,4211111,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,102,4211111,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,102,4211111,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,102,4211111,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,102,4211111,rank_stream,1,0.0,0,16,1,1,1.0,28,0,28,0,0
16,0.1,102,4211111,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,103,4211112,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,103,4211112,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,103,4211112,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,103,4211112,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,103,4211112,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,103,4211112,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,104,4211113,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,104,4211113,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,104,4211113,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,104,4211113,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,0.1,104,4211113,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,104,4211113,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,105,4211114,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,105,4211114,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,105,4211114,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,105,4211114,statistical,1,0.0,0,16,1,1,1.0,64,2016,2080,0,252
16,0.1,105,4211114,rank_stream,1,0.0,0,16,1,1,1.0,62,0,62,0,0
16,0.1,105,4211114,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,106,4211115,fixed_d,1,0.0,0,14,0,1,0.925,16,0,16,0,0
16,0.1,106,4211115,fixed_2d,1,0.0,0,14,0,1,0.925,32,0,32,0,0
16,0.1,106,4211115,stability,1,0.0,0,14,0,1,0.925,32,0,32,128,0
16,0.1,106,4211115,statistical,1,0.0,0,14,0,1,0.925,16,504,520,0,252
16,0.1,106,4211115,rank_stream,0,0.0,0,15,0,1,0.9500000000000001,64,0,64,0,0
16,0.1,106,4211115,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,107,4211116,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,107,4211116,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,107,4211116,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,107,4211116,statistical,1,0.0,0,16,1,1,1.0,40,1260,1300,0,252
16,0.1,107,4211116,rank_stream,1,0.0,0,16,1,1,1.0,37,0,37,0,0
16,0.1,107,4211116,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,108,4211117,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,108,4211117,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,108,4211117,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,108,4211117,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,108,4211117,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,108,4211117,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,109,4211118,fixed_d,1,0.5,1,13,0,0,0.4625,16,0,16,0,0
16,0.1,109,4211118,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,109,4211118,stability,1,0.0,0,15,0,1,0.9500000000000001,40,0,40,128,0
16,0.1,109,4211118,statistical,1,0.0,0,15,0,1,0.9500000000000001,24,756,780,0,252
16,0.1,109,4211118,rank_stream,1,0.0,0,16,1,1,1.0,59,0,59,0,0
16,0.1,109,4211118,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,110,4211119,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,110,4211119,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,110,4211119,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,110,4211119,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,0.1,110,4211119,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,110,4211119,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,111,4211120,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,111,4211120,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,111,4211120,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,111,4211120,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,111,4211120,rank_stream,0,0.0,0,15,0,1,0.9500000000000001,64,0,64,0,0
16,0.1,111,4211120,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,112,4211121,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,112,4211121,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,112,4211121,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,112,4211121,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,112,4211121,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,0.1,112,4211121,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,113,4211122,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,113,4211122,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,113,4211122,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,113,4211122,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,113,4211122,rank_stream,1,0.0,0,16,1,1,1.0,23,0,23,0,0
16,0.1,113,4211122,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,114,4211123,fixed_d,1,0.05,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,114,4211123,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,114,4211123,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,114,4211123,statistical,1,0.0,0,16,1,1,1.0,40,1260,1300,0,252
16,0.1,114,4211123,rank_stream,1,0.0,0,16,1,1,1.0,39,0,39,0,0
16,0.1,114,4211123,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,115,4211124,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,115,4211124,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,115,4211124,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,115,4211124,statistical,1,0.0,0,15,0,1,0.9500000000000001,24,756,780,0,252
16,0.1,115,4211124,rank_stream,1,0.0,0,16,1,1,1.0,35,0,35,0,0
16,0.1,115,4211124,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,116,4211125,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,116,4211125,fixed_2d,1,0.05,1,14,0,0,0.925,32,0,32,0,0
16,0.1,116,4211125,stability,1,0.05,1,14,0,0,0.925,32,0,32,128,0
16,0.1,116,4211125,statistical,0,0.05,0,15,0,0,0.9500000000000001,64,2016,2080,0,252
16,0.1,116,4211125,rank_stream,0,0.05,0,15,0,0,0.9500000000000001,64,0,64,0,0
16,0.1,116,4211125,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,117,4211126,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,117,4211126,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,117,4211126,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,117,4211126,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,117,4211126,rank_stream,1,0.0,0,16,1,1,1.0,58,0,58,0,0
16,0.1,117,4211126,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,118,4211127,fixed_d,1,0.5,1,13,0,0,0.4625,16,0,16,0,0
16,0.1,118,4211127,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,118,4211127,stability,1,0.0,0,15,0,1,0.9500000000000001,40,0,40,128,0
16,0.1,118,4211127,statistical,1,0.0,0,15,0,1,0.9500000000000001,24,756,780,0,252
16,0.1,118,4211127,rank_stream,0,0.0,0,15,0,1,0.9500000000000001,64,0,64,0,0
16,0.1,118,4211127,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,119,4211128,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,119,4211128,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,119,4211128,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,119,4211128,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,119,4211128,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,0.1,119,4211128,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,120,4211129,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,120,4211129,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,120,4211129,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,120,4211129,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,0.1,120,4211129,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,120,4211129,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,121,4211130,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,121,4211130,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,121,4211130,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,121,4211130,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,121,4211130,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,121,4211130,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,122,4211131,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,122,4211131,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,122,4211131,stability,1,0.0,0,15,0,1,0.9500000000000001,40,0,40,128,0
16,0.1,122,4211131,statistical,1,0.0,0,15,0,1,0.9500000000000001,24,756,780,0,252
16,0.1,122,4211131,rank_stream,1,0.0,0,16,1,1,1.0,50,0,50,0,0
16,0.1,122,4211131,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,123,4211132,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,123,4211132,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,123,4211132,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,123,4211132,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,0.1,123,4211132,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,123,4211132,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,124,4211133,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,124,4211133,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,124,4211133,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,124,4211133,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,124,4211133,rank_stream,1,0.0,0,16,1,1,1.0,23,0,23,0,0
16,0.1,124,4211133,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,125,4211134,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,125,4211134,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,125,4211134,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,125,4211134,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,125,4211134,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,125,4211134,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,126,4211135,fixed_d,1,0.05,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,126,4211135,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,126,4211135,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,126,4211135,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,126,4211135,rank_stream,1,0.0,0,16,1,1,1.0,30,0,30,0,0
16,0.1,126,4211135,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,127,4211136,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,127,4211136,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,127,4211136,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,127,4211136,statistical,1,0.0,0,16,1,1,1.0,40,1260,1300,0,252
16,0.1,127,4211136,rank_stream,1,0.0,0,16,1,1,1.0,36,0,36,0,0
16,0.1,127,4211136,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,128,4211137,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,128,4211137,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,128,4211137,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,128,4211137,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,128,4211137,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,128,4211137,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,129,4211138,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,129,4211138,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,129,4211138,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,129,4211138,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,129,4211138,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,129,4211138,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,130,4211139,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,130,4211139,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,130,4211139,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,130,4211139,statistical,1,0.0,0,15,0,1,0.9500000000000001,24,756,780,0,252
16,0.1,130,4211139,rank_stream,1,0.0,0,16,1,1,1.0,40,0,40,0,0
16,0.1,130,4211139,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,131,4211140,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,131,4211140,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,131,4211140,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,131,4211140,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,131,4211140,rank_stream,1,0.0,0,16,1,1,1.0,22,0,22,0,0
16,0.1,131,4211140,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,132,4211141,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,0.1,132,4211141,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,132,4211141,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,132,4211141,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,0.1,132,4211141,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,132,4211141,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,133,4211142,fixed_d,1,0.5,1,13,0,0,0.4625,16,0,16,0,0
16,0.1,133,4211142,fixed_2d,1,0.0,0,14,0,1,0.925,32,0,32,0,0
16,0.1,133,4211142,stability,1,0.0,0,14,0,1,0.925,40,0,40,128,0
16,0.1,133,4211142,statistical,1,0.0,0,14,0,1,0.925,24,756,780,0,252
16,0.1,133,4211142,rank_stream,1,0.0,0,16,1,1,1.0,53,0,53,0,0
16,0.1,133,4211142,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,134,4211143,fixed_d,1,0.0,0,14,0,1,0.925,16,0,16,0,0
16,0.1,134,4211143,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,134,4211143,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,134,4211143,statistical,1,0.0,0,14,0,1,0.925,16,504,520,0,252
16,0.1,134,4211143,rank_stream,1,0.0,0,16,1,1,1.0,24,0,24,0,0
16,0.1,134,4211143,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,135,4211144,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,135,4211144,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,135,4211144,stability,1,0.0,0,16,1,1,1.0,56,0,56,128,0
16,0.1,135,4211144,statistical,1,0.0,0,16,1,1,1.0,40,1260,1300,0,252
16,0.1,135,4211144,rank_stream,1,0.0,0,16,1,1,1.0,34,0,34,0,0
16,0.1,135,4211144,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,136,4211145,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,136,4211145,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,136,4211145,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,136,4211145,statistical,1,0.0,0,15,0,1,0.9500000000000001,24,756,780,0,252
16,0.1,136,4211145,rank_stream,1,0.0,0,16,1,1,1.0,27,0,27,0,0
16,0.1,136,4211145,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,137,4211146,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,137,4211146,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,137,4211146,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,137,4211146,statistical,1,0.0,0,16,1,1,1.0,56,1764,1820,0,252
16,0.1,137,4211146,rank_stream,1,0.0,0,16,1,1,1.0,49,0,49,0,0
16,0.1,137,4211146,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,138,4211147,fixed_d,1,0.0,0,14,0,1,0.25,16,0,16,0,0
16,0.1,138,4211147,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,138,4211147,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,138,4211147,statistical,1,0.0,0,14,0,1,0.25,16,504,520,0,252
16,0.1,138,4211147,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,138,4211147,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,139,4211148,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,139,4211148,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,139,4211148,stability,1,0.0,0,15,0,1,0.9500000000000001,48,0,48,128,0
16,0.1,139,4211148,statistical,1,0.0,0,15,0,1,0.9500000000000001,32,1008,1040,0,252
16,0.1,139,4211148,rank_stream,1,0.0,0,16,1,1,1.0,50,0,50,0,0
16,0.1,139,4211148,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,140,4211149,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,140,4211149,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,140,4211149,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,140,4211149,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,140,4211149,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,140,4211149,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,141,4211150,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,141,4211150,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,141,4211150,stability,1,0.0,0,16,1,1,1.0,56,0,56,128,0
16,0.1,141,4211150,statistical,1,0.0,0,16,1,1,1.0,40,1260,1300,0,252
16,0.1,141,4211150,rank_stream,1,0.0,0,16,1,1,1.0,40,0,40,0,0
16,0.1,141,4211150,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,142,4211151,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,142,4211151,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,142,4211151,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,142,4211151,statistical,1,0.0,0,16,1,1,1.0,64,2016,2080,0,252
16,0.1,142,4211151,rank_stream,1,0.0,0,16,1,1,1.0,64,0,64,0,0
16,0.1,142,4211151,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,143,4211152,fixed_d,1,0.0,0,14,0,1,0.25,16,0,16,0,0
16,0.1,143,4211152,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,143,4211152,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,143,4211152,statistical,1,0.0,0,14,0,1,0.25,16,504,520,0,252
16,0.1,143,4211152,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,143,4211152,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,144,4211153,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,144,4211153,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,144,4211153,stability,1,0.0,0,15,0,1,0.9500000000000001,40,0,40,128,0
16,0.1,144,4211153,statistical,1,0.0,0,15,0,1,0.9500000000000001,24,756,780,0,252
16,0.1,144,4211153,rank_stream,1,0.0,0,16,1,1,1.0,57,0,57,0,0
16,0.1,144,4211153,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,145,4211154,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,145,4211154,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,145,4211154,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,145,4211154,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,145,4211154,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,0.1,145,4211154,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,146,4211155,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,146,4211155,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,146,4211155,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,146,4211155,statistical,1,0.0,0,15,0,1,0.9500000000000001,24,756,780,0,252
16,0.1,146,4211155,rank_stream,1,0.0,0,16,1,1,1.0,34,0,34,0,0
16,0.1,146,4211155,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,147,4211156,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,0.1,147,4211156,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,147,4211156,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,147,4211156,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,0.1,147,4211156,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,147,4211156,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,148,4211157,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,148,4211157,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,148,4211157,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,148,4211157,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,148,4211157,rank_stream,1,0.0,0,16,1,1,1.0,21,0,21,0,0
16,0.1,148,4211157,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,149,4211158,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,149,4211158,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,149,4211158,stability,1,0.05,1,15,0,0,0.9500000000000001,40,0,40,128,0
16,0.1,149,4211158,statistical,1,0.0,0,16,1,1,1.0,56,1764,1820,0,252
16,0.1,149,4211158,rank_stream,1,0.0,0,16,1,1,1.0,49,0,49,0,0
16,0.1,149,4211158,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,150,4211159,fixed_d,1,0.0,0,14,0,1,0.925,16,0,16,0,0
16,0.1,150,4211159,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,150,4211159,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,150,4211159,statistical,1,0.0,0,14,0,1,0.925,16,504,520,0,252
16,0.1,150,4211159,rank_stream,1,0.0,0,16,1,1,1.0,62,0,62,0,0
16,0.1,150,4211159,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,151,4211160,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,151,4211160,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,151,4211160,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,151,4211160,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,151,4211160,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,151,4211160,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,152,4211161,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,0.1,152,4211161,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,152,4211161,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,152,4211161,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,0.1,152,4211161,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,152,4211161,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,153,4211162,fixed_d,1,0.0,0,14,0,1,0.925,16,0,16,0,0
16,0.1,153,4211162,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,153,4211162,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,153,4211162,statistical,1,0.0,0,14,0,1,0.925,16,504,520,0,252
16,0.1,153,4211162,rank_stream,1,0.0,0,16,1,1,1.0,33,0,33,0,0
16,0.1,153,4211162,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,154,4211163,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,154,4211163,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,154,4211163,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,154,4211163,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,154,4211163,rank_stream,1,0.0,0,16,1,1,1.0,25,0,25,0,0
16,0.1,154,4211163,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,155,4211164,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,155,4211164,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,155,4211164,stability,1,0.05,1,15,0,0,0.9500000000000001,40,0,40,128,0
16,0.1,155,4211164,statistical,1,0.0,0,16,1,1,1.0,56,1764,1820,0,252
16,0.1,155,4211164,rank_stream,1,0.0,0,16,1,1,1.0,50,0,50,0,0
16,0.1,155,4211164,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,156,4211165,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,156,4211165,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,156,4211165,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,156,4211165,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,156,4211165,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,156,4211165,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,157,4211166,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,157,4211166,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,157,4211166,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,157,4211166,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,157,4211166,rank_stream,1,0.0,0,16,1,1,1.0,28,0,28,0,0
16,0.1,157,4211166,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,158,4211167,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,158,4211167,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,158,4211167,stability,1,0.05,1,15,0,0,0.9500000000000001,40,0,40,128,0
16,0.1,158,4211167,statistical,1,0.0,0,16,1,1,1.0,56,1764,1820,0,252
16,0.1,158,4211167,rank_stream,1,0.0,0,16,1,1,1.0,50,0,50,0,0
16,0.1,158,4211167,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,159,4211168,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,159,4211168,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,159,4211168,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,159,4211168,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,159,4211168,rank_stream,1,0.0,0,16,1,1,1.0,31,0,31,0,0
16,0.1,159,4211168,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,160,4211169,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,160,4211169,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,160,4211169,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,160,4211169,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,160,4211169,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,160,4211169,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,161,4211170,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,161,4211170,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,161,4211170,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,161,4211170,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,161,4211170,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,161,4211170,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,162,4211171,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,162,4211171,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,162,4211171,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,162,4211171,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,162,4211171,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,162,4211171,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,163,4211172,fixed_d,1,0.05,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,163,4211172,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,163,4211172,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,163,4211172,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,163,4211172,rank_stream,1,0.0,0,16,1,1,1.0,22,0,22,0,0
16,0.1,163,4211172,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,164,4211173,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,164,4211173,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,164,4211173,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,164,4211173,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,164,4211173,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,164,4211173,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,165,4211174,fixed_d,1,0.0,0,13,0,1,0.23750000000000002,16,0,16,0,0
16,0.1,165,4211174,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,165,4211174,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,165,4211174,statistical,1,0.0,0,13,0,1,0.23750000000000002,16,504,520,0,252
16,0.1,165,4211174,rank_stream,0,0.0,0,15,0,1,0.9500000000000001,64,0,64,0,0
16,0.1,165,4211174,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,166,4211175,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,166,4211175,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,166,4211175,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,166,4211175,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,166,4211175,rank_stream,1,0.0,0,16,1,1,1.0,62,0,62,0,0
16,0.1,166,4211175,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,167,4211176,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,167,4211176,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,167,4211176,stability,1,0.0,0,15,0,1,0.9500000000000001,40,0,40,128,0
16,0.1,167,4211176,statistical,1,0.0,0,15,0,1,0.9500000000000001,24,756,780,0,252
16,0.1,167,4211176,rank_stream,1,0.0,0,16,1,1,1.0,42,0,42,0,0
16,0.1,167,4211176,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,168,4211177,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,168,4211177,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,168,4211177,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,168,4211177,statistical,1,0.0,0,15,0,1,0.9500000000000001,24,756,780,0,252
16,0.1,168,4211177,rank_stream,1,0.0,0,16,1,1,1.0,39,0,39,0,0
16,0.1,168,4211177,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,169,4211178,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,169,4211178,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,169,4211178,stability,1,0.0,0,16,1,1,1.0,56,0,56,128,0
16,0.1,169,4211178,statistical,1,0.0,0,16,1,1,1.0,40,1260,1300,0,252
16,0.1,169,4211178,rank_stream,1,0.0,0,16,1,1,1.0,39,0,39,0,0
16,0.1,169,4211178,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,170,4211179,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,170,4211179,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,170,4211179,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,170,4211179,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,170,4211179,rank_stream,1,0.0,0,16,1,1,1.0,25,0,25,0,0
16,0.1,170,4211179,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,171,4211180,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,171,4211180,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,171,4211180,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,171,4211180,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,171,4211180,rank_stream,1,0.0,0,16,1,1,1.0,30,0,30,0,0
16,0.1,171,4211180,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,172,4211181,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,172,4211181,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,172,4211181,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,172,4211181,statistical,1,0.0,0,16,1,1,1.0,56,1764,1820,0,252
16,0.1,172,4211181,rank_stream,1,0.0,0,16,1,1,1.0,52,0,52,0,0
16,0.1,172,4211181,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,173,4211182,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,173,4211182,fixed_2d,1,0.05,1,14,0,0,0.925,32,0,32,0,0
16,0.1,173,4211182,stability,1,0.05,1,14,0,0,0.925,32,0,32,128,0
16,0.1,173,4211182,statistical,0,0.05,0,15,0,0,0.9500000000000001,64,2016,2080,0,252
16,0.1,173,4211182,rank_stream,0,0.05,0,15,0,0,0.9500000000000001,64,0,64,0,0
16,0.1,173,4211182,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,174,4211183,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,174,4211183,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,174,4211183,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,174,4211183,statistical,1,0.0,0,16,1,1,1.0,48,1512,1560,0,252
16,0.1,174,4211183,rank_stream,1,0.0,0,16,1,1,1.0,41,0,41,0,0
16,0.1,174,4211183,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,175,4211184,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,175,4211184,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,175,4211184,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,175,4211184,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,175,4211184,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,175,4211184,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,176,4211185,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,176,4211185,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,176,4211185,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,176,4211185,statistical,1,0.0,0,16,1,1,1.0,40,1260,1300,0,252
16,0.1,176,4211185,rank_stream,1,0.0,0,16,1,1,1.0,40,0,40,0,0
16,0.1,176,4211185,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,177,4211186,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,177,4211186,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,177,4211186,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,177,4211186,statistical,1,0.0,0,16,1,1,1.0,56,1764,1820,0,252
16,0.1,177,4211186,rank_stream,1,0.0,0,16,1,1,1.0,56,0,56,0,0
16,0.1,177,4211186,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,178,4211187,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,178,4211187,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,178,4211187,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,178,4211187,statistical,1,0.0,0,16,1,1,1.0,48,1512,1560,0,252
16,0.1,178,4211187,rank_stream,1,0.0,0,16,1,1,1.0,48,0,48,0,0
16,0.1,178,4211187,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,179,4211188,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,179,4211188,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,179,4211188,stability,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,128,0
16,0.1,179,4211188,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,179,4211188,rank_stream,0,0.0,0,15,0,1,0.9500000000000001,64,0,64,0,0
16,0.1,179,4211188,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,180,4211189,fixed_d,1,0.05,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,180,4211189,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,180,4211189,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,180,4211189,statistical,1,0.0,0,16,1,1,1.0,40,1260,1300,0,252
16,0.1,180,4211189,rank_stream,1,0.0,0,16,1,1,1.0,38,0,38,0,0
16,0.1,180,4211189,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,181,4211190,fixed_d,1,0.05,1,13,0,0,0.4625,16,0,16,0,0
16,0.1,181,4211190,fixed_2d,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,0,0
16,0.1,181,4211190,stability,1,0.05,1,15,0,0,0.9500000000000001,32,0,32,128,0
16,0.1,181,4211190,statistical,1,0.0,0,16,1,1,1.0,48,1512,1560,0,252
16,0.1,181,4211190,rank_stream,1,0.0,0,16,1,1,1.0,43,0,43,0,0
16,0.1,181,4211190,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,182,4211191,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,182,4211191,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,182,4211191,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,182,4211191,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,182,4211191,rank_stream,1,0.0,0,16,1,1,1.0,28,0,28,0,0
16,0.1,182,4211191,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,183,4211192,fixed_d,1,0.5,1,14,0,0,0.47500000000000003,16,0,16,0,0
16,0.1,183,4211192,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,183,4211192,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,183,4211192,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,183,4211192,rank_stream,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,183,4211192,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,184,4211193,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,184,4211193,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,184,4211193,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,184,4211193,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,184,4211193,rank_stream,1,0.0,0,16,1,1,1.0,30,0,30,0,0
16,0.1,184,4211193,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,185,4211194,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,185,4211194,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,185,4211194,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,185,4211194,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,0.1,185,4211194,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,185,4211194,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,186,4211195,fixed_d,1,0.0,0,14,0,1,0.925,16,0,16,0,0
16,0.1,186,4211195,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,186,4211195,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,186,4211195,statistical,1,0.0,0,14,0,1,0.925,16,504,520,0,252
16,0.1,186,4211195,rank_stream,1,0.0,0,16,1,1,1.0,24,0,24,0,0
16,0.1,186,4211195,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,187,4211196,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,187,4211196,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,187,4211196,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,187,4211196,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,187,4211196,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,187,4211196,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,188,4211197,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,188,4211197,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,188,4211197,stability,1,0.0,0,16,1,1,1.0,48,0,48,128,0
16,0.1,188,4211197,statistical,1,0.0,0,16,1,1,1.0,32,1008,1040,0,252
16,0.1,188,4211197,rank_stream,1,0.0,0,16,1,1,1.0,26,0,26,0,0
16,0.1,188,4211197,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,189,4211198,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,0.1,189,4211198,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,189,4211198,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,189,4211198,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,0.1,189,4211198,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,189,4211198,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,190,4211199,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,190,4211199,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,190,4211199,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,190,4211199,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,190,4211199,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,190,4211199,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,191,4211200,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,191,4211200,fixed_2d,1,0.05,1,14,0,0,0.925,32,0,32,0,0
16,0.1,191,4211200,stability,1,0.05,1,14,0,0,0.925,32,0,32,128,0
16,0.1,191,4211200,statistical,0,0.05,0,15,0,0,0.9500000000000001,64,2016,2080,0,252
16,0.1,191,4211200,rank_stream,0,0.05,0,15,0,0,0.9500000000000001,64,0,64,0,0
16,0.1,191,4211200,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,192,4211201,fixed_d,1,0.0,0,14,0,1,0.47500000000000003,16,0,16,0,0
16,0.1,192,4211201,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,192,4211201,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,192,4211201,statistical,1,0.0,0,14,0,1,0.47500000000000003,16,504,520,0,252
16,0.1,192,4211201,rank_stream,1,0.0,0,16,1,1,1.0,19,0,19,0,0
16,0.1,192,4211201,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,193,4211202,fixed_d,1,0.0,0,15,0,1,0.9500000000000001,16,0,16,0,0
16,0.1,193,4211202,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,193,4211202,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,193,4211202,statistical,1,0.0,0,15,0,1,0.9500000000000001,16,504,520,0,252
16,0.1,193,4211202,rank_stream,1,0.0,0,16,1,1,1.0,25,0,25,0,0
16,0.1,193,4211202,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,194,4211203,fixed_d,1,0.05,1,15,0,0,0.9500000000000001,16,0,16,0,0
16,0.1,194,4211203,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,194,4211203,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,194,4211203,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,194,4211203,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,194,4211203,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,195,4211204,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,195,4211204,fixed_2d,1,0.05,1,14,0,0,0.925,32,0,32,0,0
16,0.1,195,4211204,stability,1,0.05,1,14,0,0,0.925,32,0,32,128,0
16,0.1,195,4211204,statistical,1,0.0,0,16,1,1,1.0,48,1512,1560,0,252
16,0.1,195,4211204,rank_stream,1,0.0,0,16,1,1,1.0,48,0,48,0,0
16,0.1,195,4211204,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,196,4211205,fixed_d,1,0.5,1,14,0,0,0.25,16,0,16,0,0
16,0.1,196,4211205,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,196,4211205,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,196,4211205,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,196,4211205,rank_stream,1,0.0,0,16,1,1,1.0,20,0,20,0,0
16,0.1,196,4211205,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,197,4211206,fixed_d,1,0.05,1,14,0,0,0.925,16,0,16,0,0
16,0.1,197,4211206,fixed_2d,1,0.0,0,15,0,1,0.9500000000000001,32,0,32,0,0
16,0.1,197,4211206,stability,1,0.0,0,15,0,1,0.9500000000000001,48,0,48,128,0
16,0.1,197,4211206,statistical,1,0.0,0,15,0,1,0.9500000000000001,32,1008,1040,0,252
16,0.1,197,4211206,rank_stream,0,0.0,0,15,0,1,0.9500000000000001,64,0,64,0,0
16,0.1,197,4211206,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,198,4211207,fixed_d,1,0.5,1,15,0,0,0.5,16,0,16,0,0
16,0.1,198,4211207,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,198,4211207,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.1,198,4211207,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.1,198,4211207,rank_stream,1,0.0,0,16,1,1,1.0,18,0,18,0,0
16,0.1,198,4211207,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.1,199,4211208,fixed_d,1,0.0,0,15,0,1,0.5,16,0,16,0,0
16,0.1,199,4211208,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.1,199,4211208,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.1,199,4211208,statistical,1,0.0,0,15,0,1,0.5,16,504,520,0,252
16,0.1,199,4211208,rank_stream,1,0.0,0,16,1,1,1.0,17,0,17,0,0
16,0.1,199,4211208,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,0,4221009,fixed_d,1,0.005,0,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,0,4221009,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,0,4221009,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,0,4221009,statistical,1,0.005,0,13,0,0,0.49624999999999997,16,504,520,0,252
16,0.01,0,4221009,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,0,4221009,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,1,4221010,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,1,4221010,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,1,4221010,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,1,4221010,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,1,4221010,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,1,4221010,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,2,4221011,fixed_d,1,0.5,1,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,2,4221011,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,2,4221011,stability,1,0.0,0,14,0,1,0.9924999999999999,40,0,40,128,0
16,0.01,2,4221011,statistical,1,0.0,0,14,0,1,0.9924999999999999,24,756,780,0,252
16,0.01,2,4221011,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,2,4221011,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,3,4221012,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,3,4221012,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,3,4221012,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,3,4221012,statistical,1,0.005,0,14,0,0,0.9924999999999999,40,1260,1300,0,252
16,0.01,3,4221012,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,3,4221012,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,4,4221013,fixed_d,1,0.5,1,14,0,0,0.4975,16,0,16,0,0
16,0.01,4,4221013,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,4,4221013,stability,1,0.005,0,15,0,0,0.995,40,0,40,128,0
16,0.01,4,4221013,statistical,1,0.005,0,15,0,0,0.995,32,1008,1040,0,252
16,0.01,4,4221013,rank_stream,1,0.0,0,16,1,1,1.0,59,0,59,0,0
16,0.01,4,4221013,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,5,4221014,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,5,4221014,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,5,4221014,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,5,4221014,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,5,4221014,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,5,4221014,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,6,4221015,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,6,4221015,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,6,4221015,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,6,4221015,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,6,4221015,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,6,4221015,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,7,4221016,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,7,4221016,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,7,4221016,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,7,4221016,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,7,4221016,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,7,4221016,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,8,4221017,fixed_d,1,0.005,0,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,8,4221017,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,8,4221017,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,8,4221017,statistical,1,0.005,0,13,0,0,0.49624999999999997,16,504,520,0,252
16,0.01,8,4221017,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,8,4221017,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,9,4221018,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,9,4221018,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,9,4221018,stability,1,0.0,0,15,0,1,0.995,32,0,32,128,0
16,0.01,9,4221018,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,9,4221018,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,9,4221018,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,10,4221019,fixed_d,1,0.005,0,14,0,0,0.4975,16,0,16,0,0
16,0.01,10,4221019,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,10,4221019,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,10,4221019,statistical,1,0.005,0,15,0,0,0.995,24,756,780,0,252
16,0.01,10,4221019,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,10,4221019,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,11,4221020,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,11,4221020,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,11,4221020,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,11,4221020,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,11,4221020,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,11,4221020,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,12,4221021,fixed_d,1,0.5,1,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,12,4221021,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,12,4221021,stability,1,0.0,0,14,0,1,0.9924999999999999,40,0,40,128,0
16,0.01,12,4221021,statistical,1,0.0,0,14,0,1,0.9924999999999999,24,756,780,0,252
16,0.01,12,4221021,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,12,4221021,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,13,4221022,fixed_d,1,0.0,0,13,0,1,0.49624999999999997,16,0,16,0,0
16,0.01,13,4221022,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,13,4221022,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,13,4221022,statistical,1,0.0,0,13,0,1,0.49624999999999997,16,504,520,0,252
16,0.01,13,4221022,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,13,4221022,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,14,4221023,fixed_d,1,0.5,1,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,14,4221023,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,14,4221023,stability,1,0.005,0,14,0,0,0.9924999999999999,40,0,40,128,0
16,0.01,14,4221023,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,14,4221023,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,14,4221023,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,15,4221024,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,15,4221024,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,15,4221024,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,15,4221024,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,15,4221024,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,15,4221024,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,16,4221025,fixed_d,1,0.5,1,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,16,4221025,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,16,4221025,stability,1,0.005,0,14,0,0,0.9924999999999999,40,0,40,128,0
16,0.01,16,4221025,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,16,4221025,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,16,4221025,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,17,4221026,fixed_d,1,0.005,0,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,17,4221026,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,17,4221026,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,17,4221026,statistical,1,0.005,0,15,0,0,0.995,40,1260,1300,0,252
16,0.01,17,4221026,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,17,4221026,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,18,4221027,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,18,4221027,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,18,4221027,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,18,4221027,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,18,4221027,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,18,4221027,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,19,4221028,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,19,4221028,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,19,4221028,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,19,4221028,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,19,4221028,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,19,4221028,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,20,4221029,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,20,4221029,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,20,4221029,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,20,4221029,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,20,4221029,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,20,4221029,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,21,4221030,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,21,4221030,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,21,4221030,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,21,4221030,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,21,4221030,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,21,4221030,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,22,4221031,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,22,4221031,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,22,4221031,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,22,4221031,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,22,4221031,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,22,4221031,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,23,4221032,fixed_d,1,0.5,1,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,23,4221032,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,23,4221032,stability,1,0.005,0,14,0,0,0.9924999999999999,40,0,40,128,0
16,0.01,23,4221032,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,23,4221032,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,23,4221032,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,24,4221033,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,24,4221033,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,24,4221033,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,24,4221033,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,24,4221033,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,24,4221033,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,25,4221034,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,25,4221034,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,25,4221034,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,25,4221034,statistical,1,0.0,0,15,0,1,0.995,48,1512,1560,0,252
16,0.01,25,4221034,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,25,4221034,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,26,4221035,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,26,4221035,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,26,4221035,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,26,4221035,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,26,4221035,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,26,4221035,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,27,4221036,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,27,4221036,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,27,4221036,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,27,4221036,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,27,4221036,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,27,4221036,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,28,4221037,fixed_d,1,0.005,0,15,0,0,0.995,16,0,16,0,0
16,0.01,28,4221037,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,28,4221037,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,28,4221037,statistical,1,0.005,0,15,0,0,0.995,24,756,780,0,252
16,0.01,28,4221037,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,28,4221037,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,29,4221038,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,29,4221038,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,29,4221038,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,29,4221038,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,29,4221038,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,29,4221038,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,30,4221039,fixed_d,1,0.005,0,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,30,4221039,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,30,4221039,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,30,4221039,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,30,4221039,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,30,4221039,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,31,4221040,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,31,4221040,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,31,4221040,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,31,4221040,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,31,4221040,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,31,4221040,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,32,4221041,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,32,4221041,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,32,4221041,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,32,4221041,statistical,1,0.005,0,14,0,0,0.9924999999999999,56,1764,1820,0,252
16,0.01,32,4221041,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,32,4221041,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,33,4221042,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,33,4221042,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,33,4221042,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,33,4221042,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,33,4221042,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,33,4221042,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,34,4221043,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,34,4221043,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,34,4221043,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,34,4221043,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,34,4221043,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,34,4221043,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,35,4221044,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,35,4221044,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,35,4221044,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,35,4221044,statistical,1,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,35,4221044,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,35,4221044,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,36,4221045,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,36,4221045,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,36,4221045,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,36,4221045,statistical,1,0.0,0,15,0,1,0.995,56,1764,1820,0,252
16,0.01,36,4221045,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,36,4221045,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,37,4221046,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,37,4221046,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,37,4221046,stability,1,0.005,0,15,0,0,0.995,48,0,48,128,0
16,0.01,37,4221046,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,37,4221046,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,37,4221046,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,38,4221047,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,38,4221047,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,38,4221047,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,38,4221047,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,38,4221047,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,38,4221047,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,39,4221048,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,39,4221048,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,39,4221048,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,39,4221048,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,39,4221048,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,39,4221048,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,40,4221049,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,40,4221049,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,40,4221049,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,40,4221049,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,40,4221049,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,40,4221049,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,41,4221050,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,41,4221050,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,41,4221050,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,41,4221050,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,41,4221050,rank_stream,1,0.0,0,16,1,1,1.0,37,0,37,0,0
16,0.01,41,4221050,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,42,4221051,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,42,4221051,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,42,4221051,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,42,4221051,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,42,4221051,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,42,4221051,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,43,4221052,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,43,4221052,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,43,4221052,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,43,4221052,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,43,4221052,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,43,4221052,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,44,4221053,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,44,4221053,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,44,4221053,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,44,4221053,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,44,4221053,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,44,4221053,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,45,4221054,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,45,4221054,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.01,45,4221054,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.01,45,4221054,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,45,4221054,rank_stream,1,0.0,0,16,1,1,1.0,29,0,29,0,0
16,0.01,45,4221054,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,46,4221055,fixed_d,1,0.0,0,13,0,1,0.49624999999999997,16,0,16,0,0
16,0.01,46,4221055,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,46,4221055,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,46,4221055,statistical,1,0.0,0,13,0,1,0.49624999999999997,16,504,520,0,252
16,0.01,46,4221055,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,46,4221055,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,47,4221056,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,47,4221056,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,47,4221056,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,47,4221056,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,47,4221056,rank_stream,1,0.0,0,16,1,1,1.0,60,0,60,0,0
16,0.01,47,4221056,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,48,4221057,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,48,4221057,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,48,4221057,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,48,4221057,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,48,4221057,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,48,4221057,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,49,4221058,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,49,4221058,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,49,4221058,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,49,4221058,statistical,1,0.005,0,14,0,0,0.9924999999999999,40,1260,1300,0,252
16,0.01,49,4221058,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,49,4221058,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,50,4221059,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,50,4221059,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,50,4221059,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,50,4221059,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,50,4221059,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,50,4221059,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,51,4221060,fixed_d,1,0.005,0,12,0,0,0.24812499999999998,16,0,16,0,0
16,0.01,51,4221060,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,51,4221060,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,51,4221060,statistical,1,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,51,4221060,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,51,4221060,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,52,4221061,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,52,4221061,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,52,4221061,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,52,4221061,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,52,4221061,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,52,4221061,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,53,4221062,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,53,4221062,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,53,4221062,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,53,4221062,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,53,4221062,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,53,4221062,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,54,4221063,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,54,4221063,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,54,4221063,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,54,4221063,statistical,1,0.005,0,15,0,0,0.995,56,1764,1820,0,252
16,0.01,54,4221063,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,54,4221063,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,55,4221064,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,55,4221064,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,55,4221064,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,55,4221064,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,55,4221064,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,55,4221064,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,56,4221065,fixed_d,1,0.005,0,15,0,0,0.995,16,0,16,0,0
16,0.01,56,4221065,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,56,4221065,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,56,4221065,statistical,1,0.005,0,15,0,0,0.995,16,504,520,0,252
16,0.01,56,4221065,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,56,4221065,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,57,4221066,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,57,4221066,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,57,4221066,stability,1,0.0,0,15,0,1,0.995,32,0,32,128,0
16,0.01,57,4221066,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,57,4221066,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,57,4221066,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,58,4221067,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,58,4221067,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,58,4221067,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,58,4221067,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,58,4221067,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,58,4221067,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,59,4221068,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,59,4221068,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,59,4221068,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,59,4221068,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,59,4221068,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,59,4221068,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,60,4221069,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,60,4221069,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,60,4221069,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,60,4221069,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,60,4221069,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,60,4221069,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,61,4221070,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,61,4221070,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,61,4221070,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,61,4221070,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,61,4221070,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,61,4221070,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,62,4221071,fixed_d,1,0.0,0,14,0,1,0.4975,16,0,16,0,0
16,0.01,62,4221071,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,62,4221071,stability,1,0.0,0,15,0,1,0.995,32,0,32,128,0
16,0.01,62,4221071,statistical,1,0.0,0,14,0,1,0.4975,16,504,520,0,252
16,0.01,62,4221071,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,62,4221071,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,63,4221072,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,63,4221072,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,63,4221072,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,63,4221072,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,63,4221072,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,63,4221072,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,64,4221073,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,64,4221073,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,64,4221073,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,64,4221073,statistical,1,0.005,0,14,0,0,0.9924999999999999,48,1512,1560,0,252
16,0.01,64,4221073,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,64,4221073,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,65,4221074,fixed_d,1,0.0,0,15,0,1,0.995,16,0,16,0,0
16,0.01,65,4221074,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,65,4221074,stability,1,0.0,0,15,0,1,0.995,32,0,32,128,0
16,0.01,65,4221074,statistical,1,0.0,0,15,0,1,0.995,16,504,520,0,252
16,0.01,65,4221074,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,65,4221074,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,66,4221075,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,66,4221075,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,66,4221075,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,66,4221075,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,66,4221075,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,66,4221075,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,67,4221076,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,67,4221076,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,67,4221076,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,67,4221076,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,67,4221076,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,67,4221076,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,68,4221077,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,68,4221077,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,68,4221077,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,68,4221077,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,68,4221077,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,68,4221077,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,69,4221078,fixed_d,1,0.0,0,13,0,1,0.49624999999999997,16,0,16,0,0
16,0.01,69,4221078,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,69,4221078,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,69,4221078,statistical,1,0.0,0,13,0,1,0.49624999999999997,16,504,520,0,252
16,0.01,69,4221078,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,69,4221078,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,70,4221079,fixed_d,1,0.0,0,15,0,1,0.995,16,0,16,0,0
16,0.01,70,4221079,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,70,4221079,stability,1,0.0,0,15,0,1,0.995,32,0,32,128,0
16,0.01,70,4221079,statistical,1,0.0,0,15,0,1,0.995,16,504,520,0,252
16,0.01,70,4221079,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,70,4221079,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,71,4221080,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,71,4221080,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,71,4221080,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,71,4221080,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,71,4221080,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,71,4221080,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,72,4221081,fixed_d,1,0.5,1,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,72,4221081,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,72,4221081,stability,1,0.005,0,14,0,0,0.9924999999999999,40,0,40,128,0
16,0.01,72,4221081,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,72,4221081,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,72,4221081,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,73,4221082,fixed_d,1,0.5,1,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,73,4221082,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,73,4221082,stability,1,0.005,0,14,0,0,0.9924999999999999,40,0,40,128,0
16,0.01,73,4221082,statistical,1,0.005,0,14,0,0,0.9924999999999999,40,1260,1300,0,252
16,0.01,73,4221082,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,73,4221082,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,74,4221083,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,74,4221083,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,74,4221083,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,74,4221083,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,74,4221083,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,74,4221083,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,75,4221084,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,75,4221084,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,75,4221084,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,75,4221084,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,75,4221084,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,75,4221084,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,76,4221085,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,76,4221085,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,76,4221085,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,76,4221085,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,76,4221085,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,76,4221085,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,77,4221086,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,77,4221086,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,77,4221086,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,77,4221086,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,77,4221086,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,77,4221086,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,78,4221087,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,78,4221087,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,78,4221087,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,78,4221087,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,78,4221087,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,78,4221087,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,79,4221088,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,79,4221088,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,79,4221088,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,79,4221088,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,79,4221088,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,79,4221088,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,80,4221089,fixed_d,1,0.5,1,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,80,4221089,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,80,4221089,stability,1,0.005,0,14,0,0,0.9924999999999999,40,0,40,128,0
16,0.01,80,4221089,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,80,4221089,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,80,4221089,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,81,4221090,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,81,4221090,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,81,4221090,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,81,4221090,statistical,1,0.005,0,15,0,0,0.995,24,756,780,0,252
16,0.01,81,4221090,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,81,4221090,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,82,4221091,fixed_d,1,0.005,0,15,0,0,0.995,16,0,16,0,0
16,0.01,82,4221091,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,82,4221091,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,82,4221091,statistical,1,0.005,0,15,0,0,0.995,16,504,520,0,252
16,0.01,82,4221091,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,82,4221091,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,83,4221092,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,83,4221092,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,83,4221092,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,83,4221092,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,83,4221092,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,83,4221092,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,84,4221093,fixed_d,1,0.0,0,15,0,1,0.995,16,0,16,0,0
16,0.01,84,4221093,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.01,84,4221093,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.01,84,4221093,statistical,1,0.0,0,15,0,1,0.995,16,504,520,0,252
16,0.01,84,4221093,rank_stream,1,0.0,0,16,1,1,1.0,25,0,25,0,0
16,0.01,84,4221093,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,85,4221094,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,85,4221094,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,85,4221094,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,85,4221094,statistical,1,0.005,0,14,0,0,0.9924999999999999,40,1260,1300,0,252
16,0.01,85,4221094,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,85,4221094,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,86,4221095,fixed_d,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,86,4221095,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.01,86,4221095,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.01,86,4221095,statistical,1,0.0,0,16,1,1,1.0,16,504,520,0,252
16,0.01,86,4221095,rank_stream,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,86,4221095,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,87,4221096,fixed_d,1,0.0,0,15,0,1,0.995,16,0,16,0,0
16,0.01,87,4221096,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,87,4221096,stability,1,0.0,0,15,0,1,0.995,32,0,32,128,0
16,0.01,87,4221096,statistical,1,0.0,0,15,0,1,0.995,16,504,520,0,252
16,0.01,87,4221096,rank_stream,1,0.0,0,16,1,1,1.0,38,0,38,0,0
16,0.01,87,4221096,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,88,4221097,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,88,4221097,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,88,4221097,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,88,4221097,statistical,1,0.005,0,14,0,0,0.9924999999999999,40,1260,1300,0,252
16,0.01,88,4221097,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,88,4221097,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,89,4221098,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,89,4221098,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,89,4221098,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,89,4221098,statistical,0,0.005,0,15,0,0,0.995,64,2016,2080,0,252
16,0.01,89,4221098,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,89,4221098,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,90,4221099,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,90,4221099,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,90,4221099,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,90,4221099,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,90,4221099,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,90,4221099,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,91,4221100,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,91,4221100,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,91,4221100,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,91,4221100,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,91,4221100,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,91,4221100,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,92,4221101,fixed_d,1,0.0,0,14,0,1,0.4975,16,0,16,0,0
16,0.01,92,4221101,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,92,4221101,stability,1,0.0,0,15,0,1,0.995,32,0,32,128,0
16,0.01,92,4221101,statistical,1,0.0,0,14,0,1,0.4975,16,504,520,0,252
16,0.01,92,4221101,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,92,4221101,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,93,4221102,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,93,4221102,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,93,4221102,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,93,4221102,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,93,4221102,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,93,4221102,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,94,4221103,fixed_d,1,0.0,0,15,0,1,0.995,16,0,16,0,0
16,0.01,94,4221103,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,94,4221103,stability,1,0.0,0,15,0,1,0.995,32,0,32,128,0
16,0.01,94,4221103,statistical,1,0.0,0,15,0,1,0.995,16,504,520,0,252
16,0.01,94,4221103,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,94,4221103,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,95,4221104,fixed_d,1,0.0,0,14,0,1,0.4975,16,0,16,0,0
16,0.01,95,4221104,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,95,4221104,stability,1,0.0,0,15,0,1,0.995,32,0,32,128,0
16,0.01,95,4221104,statistical,1,0.0,0,14,0,1,0.4975,16,504,520,0,252
16,0.01,95,4221104,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,95,4221104,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,96,4221105,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,96,4221105,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,96,4221105,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,96,4221105,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,96,4221105,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,96,4221105,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,97,4221106,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,97,4221106,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,97,4221106,stability,1,0.005,0,14,0,0,0.9924999999999999,24,0,24,128,0
16,0.01,97,4221106,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,97,4221106,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,97,4221106,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,98,4221107,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,98,4221107,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,98,4221107,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,98,4221107,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,98,4221107,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,98,4221107,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,99,4221108,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,99,4221108,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,99,4221108,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,99,4221108,statistical,0,0.005,0,15,0,0,0.995,64,2016,2080,0,252
16,0.01,99,4221108,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,99,4221108,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,100,4221109,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,100,4221109,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,100,4221109,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,100,4221109,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,100,4221109,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,100,4221109,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,101,4221110,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,101,4221110,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,101,4221110,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,101,4221110,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,101,4221110,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,101,4221110,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,102,4221111,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,102,4221111,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,102,4221111,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,102,4221111,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,102,4221111,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,102,4221111,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,103,4221112,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,103,4221112,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,103,4221112,stability,1,0.005,0,14,0,0,0.9924999999999999,24,0,24,128,0
16,0.01,103,4221112,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,103,4221112,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,103,4221112,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,104,4221113,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,104,4221113,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,104,4221113,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,104,4221113,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,104,4221113,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,104,4221113,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,105,4221114,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,105,4221114,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,105,4221114,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,105,4221114,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,105,4221114,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,105,4221114,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,106,4221115,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,106,4221115,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,106,4221115,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,106,4221115,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,106,4221115,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,106,4221115,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,107,4221116,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,107,4221116,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,107,4221116,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,107,4221116,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,107,4221116,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,107,4221116,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,108,4221117,fixed_d,1,0.005,0,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,108,4221117,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,108,4221117,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,108,4221117,statistical,1,0.005,0,14,0,0,0.9924999999999999,56,1764,1820,0,252
16,0.01,108,4221117,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,108,4221117,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,109,4221118,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,109,4221118,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,109,4221118,stability,1,0.005,0,15,0,0,0.995,40,0,40,128,0
16,0.01,109,4221118,statistical,1,0.005,0,15,0,0,0.995,24,756,780,0,252
16,0.01,109,4221118,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,109,4221118,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,110,4221119,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,110,4221119,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,110,4221119,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,110,4221119,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,110,4221119,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,110,4221119,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,111,4221120,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,111,4221120,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,111,4221120,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,111,4221120,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,111,4221120,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,111,4221120,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,112,4221121,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,112,4221121,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,112,4221121,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,112,4221121,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,112,4221121,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,112,4221121,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,113,4221122,fixed_d,1,0.0,0,13,0,1,0.49624999999999997,16,0,16,0,0
16,0.01,113,4221122,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,113,4221122,stability,1,0.0,0,15,0,1,0.995,32,0,32,128,0
16,0.01,113,4221122,statistical,1,0.0,0,13,0,1,0.49624999999999997,16,504,520,0,252
16,0.01,113,4221122,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,113,4221122,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,114,4221123,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,114,4221123,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,114,4221123,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,114,4221123,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,114,4221123,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,114,4221123,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,115,4221124,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,115,4221124,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,115,4221124,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,115,4221124,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,115,4221124,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,115,4221124,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,116,4221125,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,116,4221125,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,116,4221125,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,116,4221125,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,116,4221125,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,116,4221125,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,117,4221126,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,117,4221126,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,117,4221126,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,117,4221126,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,117,4221126,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,117,4221126,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,118,4221127,fixed_d,1,0.005,0,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,118,4221127,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,118,4221127,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,118,4221127,statistical,1,0.005,0,15,0,0,0.995,40,1260,1300,0,252
16,0.01,118,4221127,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,118,4221127,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,119,4221128,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,119,4221128,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,119,4221128,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,119,4221128,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,119,4221128,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,119,4221128,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,120,4221129,fixed_d,1,0.5,1,12,0,0,0.24812499999999998,16,0,16,0,0
16,0.01,120,4221129,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,120,4221129,stability,1,0.005,0,14,0,0,0.9924999999999999,40,0,40,128,0
16,0.01,120,4221129,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,120,4221129,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,120,4221129,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,121,4221130,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,121,4221130,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,121,4221130,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,121,4221130,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,121,4221130,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,121,4221130,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,122,4221131,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,122,4221131,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,122,4221131,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,122,4221131,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,122,4221131,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,122,4221131,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,123,4221132,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,123,4221132,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,123,4221132,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,123,4221132,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,123,4221132,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,123,4221132,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,124,4221133,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,124,4221133,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,124,4221133,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,124,4221133,statistical,1,0.005,0,15,0,0,0.995,24,756,780,0,252
16,0.01,124,4221133,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,124,4221133,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,125,4221134,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,125,4221134,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,125,4221134,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,125,4221134,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,125,4221134,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,125,4221134,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,126,4221135,fixed_d,1,0.005,0,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,126,4221135,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,126,4221135,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,126,4221135,statistical,1,0.005,0,13,0,0,0.49624999999999997,16,504,520,0,252
16,0.01,126,4221135,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,126,4221135,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,127,4221136,fixed_d,1,0.005,0,15,0,0,0.995,16,0,16,0,0
16,0.01,127,4221136,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,127,4221136,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,127,4221136,statistical,1,0.005,0,15,0,0,0.995,16,504,520,0,252
16,0.01,127,4221136,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,127,4221136,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,128,4221137,fixed_d,1,0.0,0,15,0,1,0.995,16,0,16,0,0
16,0.01,128,4221137,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,128,4221137,stability,1,0.0,0,15,0,1,0.995,32,0,32,128,0
16,0.01,128,4221137,statistical,1,0.0,0,15,0,1,0.995,16,504,520,0,252
16,0.01,128,4221137,rank_stream,1,0.0,0,16,1,1,1.0,35,0,35,0,0
16,0.01,128,4221137,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,129,4221138,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,129,4221138,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,129,4221138,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,129,4221138,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,129,4221138,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,129,4221138,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,130,4221139,fixed_d,1,0.5,1,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,130,4221139,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,130,4221139,stability,1,0.0,0,14,0,1,0.9924999999999999,40,0,40,128,0
16,0.01,130,4221139,statistical,1,0.0,0,14,0,1,0.9924999999999999,24,756,780,0,252
16,0.01,130,4221139,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,130,4221139,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,131,4221140,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,131,4221140,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,131,4221140,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,131,4221140,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,131,4221140,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,131,4221140,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,132,4221141,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,132,4221141,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,132,4221141,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,132,4221141,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,132,4221141,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,132,4221141,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,133,4221142,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,133,4221142,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,133,4221142,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,133,4221142,statistical,1,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,133,4221142,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,133,4221142,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,134,4221143,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,134,4221143,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,134,4221143,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,134,4221143,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,134,4221143,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,134,4221143,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,135,4221144,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,135,4221144,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,135,4221144,stability,1,0.0,0,15,0,1,0.995,32,0,32,128,0
16,0.01,135,4221144,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,135,4221144,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,135,4221144,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,136,4221145,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,136,4221145,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,136,4221145,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,136,4221145,statistical,1,0.005,0,14,0,0,0.9924999999999999,56,1764,1820,0,252
16,0.01,136,4221145,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,136,4221145,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,137,4221146,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,137,4221146,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,137,4221146,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,137,4221146,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,137,4221146,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,137,4221146,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,138,4221147,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,138,4221147,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,138,4221147,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,138,4221147,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,138,4221147,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,138,4221147,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,139,4221148,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,139,4221148,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,139,4221148,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,139,4221148,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,139,4221148,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,139,4221148,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,140,4221149,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,140,4221149,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,140,4221149,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,140,4221149,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,140,4221149,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,140,4221149,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,141,4221150,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,141,4221150,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,141,4221150,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,141,4221150,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,141,4221150,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,141,4221150,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,142,4221151,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,142,4221151,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,142,4221151,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,142,4221151,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,142,4221151,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,142,4221151,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,143,4221152,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,143,4221152,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,143,4221152,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,143,4221152,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,143,4221152,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,143,4221152,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,144,4221153,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,144,4221153,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,144,4221153,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,144,4221153,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,144,4221153,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,144,4221153,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,145,4221154,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,145,4221154,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,145,4221154,stability,1,0.0,0,15,0,1,0.995,32,0,32,128,0
16,0.01,145,4221154,statistical,1,0.0,0,15,0,1,0.995,24,756,780,0,252
16,0.01,145,4221154,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,145,4221154,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,146,4221155,fixed_d,1,0.005,0,15,0,0,0.995,16,0,16,0,0
16,0.01,146,4221155,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,146,4221155,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,146,4221155,statistical,1,0.005,0,15,0,0,0.995,48,1512,1560,0,252
16,0.01,146,4221155,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,146,4221155,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,147,4221156,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,147,4221156,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,147,4221156,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,147,4221156,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,147,4221156,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,147,4221156,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,148,4221157,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,148,4221157,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,148,4221157,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,148,4221157,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,148,4221157,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,148,4221157,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,149,4221158,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,149,4221158,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,149,4221158,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,149,4221158,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,149,4221158,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,149,4221158,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,150,4221159,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,150,4221159,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,150,4221159,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,150,4221159,statistical,1,0.005,0,14,0,0,0.9924999999999999,48,1512,1560,0,252
16,0.01,150,4221159,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,150,4221159,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,151,4221160,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,151,4221160,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,151,4221160,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,151,4221160,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,151,4221160,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,151,4221160,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,152,4221161,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,152,4221161,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,152,4221161,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,152,4221161,statistical,1,0.005,0,15,0,0,0.995,32,1008,1040,0,252
16,0.01,152,4221161,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,152,4221161,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,153,4221162,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,153,4221162,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,153,4221162,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,153,4221162,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,153,4221162,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,153,4221162,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,154,4221163,fixed_d,1,0.5,1,14,0,0,0.4975,16,0,16,0,0
16,0.01,154,4221163,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,154,4221163,stability,1,0.0,0,16,1,1,1.0,40,0,40,128,0
16,0.01,154,4221163,statistical,1,0.0,0,15,0,1,0.995,24,756,780,0,252
16,0.01,154,4221163,rank_stream,1,0.0,0,16,1,1,1.0,36,0,36,0,0
16,0.01,154,4221163,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,155,4221164,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,155,4221164,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,155,4221164,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,155,4221164,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,155,4221164,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,155,4221164,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,156,4221165,fixed_d,1,0.005,0,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,156,4221165,fixed_2d,1,0.0,0,16,1,1,1.0,32,0,32,0,0
16,0.01,156,4221165,stability,1,0.0,0,16,1,1,1.0,32,0,32,128,0
16,0.01,156,4221165,statistical,1,0.0,0,16,1,1,1.0,24,756,780,0,252
16,0.01,156,4221165,rank_stream,1,0.0,0,16,1,1,1.0,23,0,23,0,0
16,0.01,156,4221165,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,157,4221166,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,157,4221166,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,157,4221166,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,157,4221166,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,157,4221166,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,157,4221166,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,158,4221167,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,158,4221167,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,158,4221167,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,158,4221167,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,158,4221167,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,158,4221167,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,159,4221168,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,159,4221168,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,159,4221168,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,159,4221168,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,159,4221168,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,159,4221168,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,160,4221169,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,160,4221169,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,160,4221169,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,160,4221169,statistical,1,0.005,0,14,0,0,0.9924999999999999,40,1260,1300,0,252
16,0.01,160,4221169,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,160,4221169,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,161,4221170,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,161,4221170,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,161,4221170,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,161,4221170,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,161,4221170,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,161,4221170,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,162,4221171,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,162,4221171,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,162,4221171,stability,1,0.005,0,15,0,0,0.995,40,0,40,128,0
16,0.01,162,4221171,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,162,4221171,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,162,4221171,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,163,4221172,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,163,4221172,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,163,4221172,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,163,4221172,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,163,4221172,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,163,4221172,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,164,4221173,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,164,4221173,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,164,4221173,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,164,4221173,statistical,1,0.005,0,14,0,0,0.9924999999999999,48,1512,1560,0,252
16,0.01,164,4221173,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,164,4221173,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,165,4221174,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,165,4221174,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,165,4221174,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,165,4221174,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,165,4221174,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,165,4221174,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,166,4221175,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,166,4221175,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,166,4221175,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,166,4221175,statistical,1,0.005,0,15,0,0,0.995,24,756,780,0,252
16,0.01,166,4221175,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,166,4221175,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,167,4221176,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,167,4221176,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,167,4221176,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,167,4221176,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,167,4221176,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,167,4221176,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,168,4221177,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,168,4221177,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,168,4221177,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,168,4221177,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,168,4221177,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,168,4221177,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,169,4221178,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,169,4221178,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,169,4221178,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,169,4221178,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,169,4221178,rank_stream,1,0.0,0,16,1,1,1.0,53,0,53,0,0
16,0.01,169,4221178,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,170,4221179,fixed_d,1,0.5,1,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,170,4221179,fixed_2d,1,0.0,0,15,0,1,0.995,32,0,32,0,0
16,0.01,170,4221179,stability,1,0.0,0,15,0,1,0.995,40,0,40,128,0
16,0.01,170,4221179,statistical,1,0.0,0,15,0,1,0.995,24,756,780,0,252
16,0.01,170,4221179,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,170,4221179,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,171,4221180,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,171,4221180,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,171,4221180,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,171,4221180,statistical,1,0.005,0,14,0,0,0.9924999999999999,48,1512,1560,0,252
16,0.01,171,4221180,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,171,4221180,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,172,4221181,fixed_d,1,0.005,0,14,0,0,0.4975,16,0,16,0,0
16,0.01,172,4221181,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,172,4221181,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,172,4221181,statistical,1,0.005,0,15,0,0,0.995,24,756,780,0,252
16,0.01,172,4221181,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,172,4221181,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,173,4221182,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,173,4221182,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,173,4221182,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,173,4221182,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,173,4221182,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,173,4221182,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,174,4221183,fixed_d,1,0.5,1,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,174,4221183,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,174,4221183,stability,1,0.005,0,14,0,0,0.9924999999999999,40,0,40,128,0
16,0.01,174,4221183,statistical,1,0.005,0,14,0,0,0.9924999999999999,24,756,780,0,252
16,0.01,174,4221183,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,174,4221183,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,175,4221184,fixed_d,1,0.5,1,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,175,4221184,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,175,4221184,stability,1,0.005,0,14,0,0,0.9924999999999999,40,0,40,128,0
16,0.01,175,4221184,statistical,1,0.005,0,14,0,0,0.9924999999999999,40,1260,1300,0,252
16,0.01,175,4221184,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,175,4221184,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,176,4221185,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,176,4221185,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,176,4221185,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,176,4221185,statistical,1,0.005,0,14,0,0,0.9924999999999999,40,1260,1300,0,252
16,0.01,176,4221185,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,176,4221185,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,177,4221186,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,177,4221186,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,177,4221186,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,177,4221186,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,177,4221186,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,177,4221186,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,178,4221187,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,178,4221187,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,178,4221187,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,178,4221187,statistical,1,0.0,0,15,0,1,0.995,48,1512,1560,0,252
16,0.01,178,4221187,rank_stream,0,0.0,0,15,0,1,0.995,64,0,64,0,0
16,0.01,178,4221187,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,179,4221188,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,179,4221188,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,179,4221188,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,179,4221188,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,179,4221188,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,179,4221188,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,180,4221189,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,180,4221189,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,180,4221189,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,180,4221189,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,180,4221189,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,180,4221189,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,181,4221190,fixed_d,1,0.5,1,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,181,4221190,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,181,4221190,stability,1,0.005,0,15,0,0,0.995,40,0,40,128,0
16,0.01,181,4221190,statistical,1,0.005,0,15,0,0,0.995,56,1764,1820,0,252
16,0.01,181,4221190,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,181,4221190,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,182,4221191,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,182,4221191,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,182,4221191,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,182,4221191,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,182,4221191,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,182,4221191,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,183,4221192,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,183,4221192,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,183,4221192,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,183,4221192,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,183,4221192,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,183,4221192,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,184,4221193,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,184,4221193,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,184,4221193,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,184,4221193,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,184,4221193,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,184,4221193,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,185,4221194,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,185,4221194,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,185,4221194,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,185,4221194,statistical,1,0.005,0,14,0,0,0.9924999999999999,48,1512,1560,0,252
16,0.01,185,4221194,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,185,4221194,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,186,4221195,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,186,4221195,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,186,4221195,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,186,4221195,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,186,4221195,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,186,4221195,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,187,4221196,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,187,4221196,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,187,4221196,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,187,4221196,statistical,1,0.005,0,14,0,0,0.9924999999999999,48,1512,1560,0,252
16,0.01,187,4221196,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,187,4221196,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,188,4221197,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,188,4221197,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,188,4221197,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,188,4221197,statistical,0,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,188,4221197,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,188,4221197,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,189,4221198,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,189,4221198,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,189,4221198,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,189,4221198,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,189,4221198,rank_stream,1,0.0,0,16,1,1,1.0,41,0,41,0,0
16,0.01,189,4221198,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,190,4221199,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,190,4221199,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,190,4221199,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,190,4221199,statistical,1,0.005,0,14,0,0,0.9924999999999999,56,1764,1820,0,252
16,0.01,190,4221199,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,190,4221199,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,191,4221200,fixed_d,1,0.005,0,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,191,4221200,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,191,4221200,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,191,4221200,statistical,1,0.005,0,13,0,0,0.49624999999999997,16,504,520,0,252
16,0.01,191,4221200,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,191,4221200,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,192,4221201,fixed_d,1,0.5,1,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,192,4221201,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,192,4221201,stability,1,0.005,0,14,0,0,0.9924999999999999,40,0,40,128,0
16,0.01,192,4221201,statistical,1,0.005,0,14,0,0,0.9924999999999999,32,1008,1040,0,252
16,0.01,192,4221201,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,192,4221201,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,193,4221202,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,193,4221202,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,193,4221202,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,193,4221202,statistical,1,0.005,0,14,0,0,0.9924999999999999,64,2016,2080,0,252
16,0.01,193,4221202,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,193,4221202,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,194,4221203,fixed_d,1,0.005,0,14,0,0,0.9924999999999999,16,0,16,0,0
16,0.01,194,4221203,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,194,4221203,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,194,4221203,statistical,1,0.005,0,14,0,0,0.9924999999999999,16,504,520,0,252
16,0.01,194,4221203,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,194,4221203,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,195,4221204,fixed_d,1,0.005,0,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,195,4221204,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,195,4221204,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,195,4221204,statistical,1,0.005,0,13,0,0,0.49624999999999997,16,504,520,0,252
16,0.01,195,4221204,rank_stream,0,0.005,0,14,0,0,0.9924999999999999,64,0,64,0,0
16,0.01,195,4221204,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,196,4221205,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,196,4221205,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,196,4221205,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,196,4221205,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,196,4221205,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,196,4221205,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,197,4221206,fixed_d,1,0.005,0,15,0,0,0.995,16,0,16,0,0
16,0.01,197,4221206,fixed_2d,1,0.005,0,15,0,0,0.995,32,0,32,0,0
16,0.01,197,4221206,stability,1,0.005,0,15,0,0,0.995,32,0,32,128,0
16,0.01,197,4221206,statistical,1,0.005,0,15,0,0,0.995,24,756,780,0,252
16,0.01,197,4221206,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,197,4221206,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,198,4221207,fixed_d,1,0.0,0,14,0,1,0.9924999999999999,16,0,16,0,0
16,0.01,198,4221207,fixed_2d,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,0,0
16,0.01,198,4221207,stability,1,0.0,0,14,0,1,0.9924999999999999,32,0,32,128,0
16,0.01,198,4221207,statistical,1,0.0,0,14,0,1,0.9924999999999999,16,504,520,0,252
16,0.01,198,4221207,rank_stream,0,0.0,0,14,0,1,0.9924999999999999,64,0,64,0,0
16,0.01,198,4221207,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0
16,0.01,199,4221208,fixed_d,1,0.005,0,13,0,0,0.49624999999999997,16,0,16,0,0
16,0.01,199,4221208,fixed_2d,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,0,0
16,0.01,199,4221208,stability,1,0.005,0,14,0,0,0.9924999999999999,32,0,32,128,0
16,0.01,199,4221208,statistical,1,0.005,0,15,0,0,0.995,48,1512,1560,0,252
16,0.01,199,4221208,rank_stream,0,0.005,0,15,0,0,0.995,64,0,64,0,0
16,0.01,199,4221208,supplied_basis,1,0.0,0,16,1,1,1.0,16,0,16,0,0


==> anc/experiments/results_2026-10-09/stopping_summary.csv <==
d,rho,method,trials,removal_rate,bad_removal_rate,bad_removal_low,bad_removal_high,risk_if_removed,identified_if_removed,mean_teacher_labels,mean_acquisition_labels,mean_validation_labels
0,1.0,fixed_d,600,1.0,0.37333333333333335,0.33555152599322907,0.41272677159690857,0.18666666666666668,0.305,12.0,12.0,0.0
0,1.0,fixed_2d,600,1.0,0.0016666666666666668,0.0002942682008495647,0.009379560476138811,0.0008333333333333334,0.9966666666666667,24.0,24.0,0.0
0,1.0,stability,600,1.0,0.006666666666666667,0.0025955012515148645,0.017014710415336507,0.0033333333333333335,0.99,26.09,26.09,0.0
0,1.0,statistical,600,1.0,0.0,4.336808689942018e-19,0.00636170101370071,0.0,0.6683333333333333,609.7366666666667,14.176666666666666,595.56
0,1.0,rank_stream,600,1.0,0.0,4.336808689942018e-19,0.00636170101370071,0.0,1.0,13.603333333333333,13.603333333333333,0.0
0,1.0,supplied_basis,600,1.0,0.0,4.336808689942018e-19,0.00636170101370071,0.0,1.0,12.0,12.0,0.0
0,0.1,fixed_d,600,1.0,0.6533333333333333,0.6143867503543639,0.6903289946681013,0.12491666666666615,0.02666666666666667,12.0,12.0,0.0
0,0.1,fixed_2d,600,1.0,0.3383333333333333,0.3016098164666039,0.3771138001944927,0.01691666666666668,0.4116666666666667,24.0,24.0,0.0
0,0.1,stability,600,0.9983333333333333,0.32166666666666666,0.2855266131737779,0.3600757268544421,0.016110183639399003,0.44407345575959933,27.036666666666665,27.036666666666665,0.0
0,0.1,statistical,600,0.88,0.0,4.336808689942018e-19,0.00636170101370071,0.0,0.4734848484848485,1033.1633333333334,23.483333333333334,1009.68
0,0.1,rank_stream,600,0.76,0.0,4.336808689942018e-19,0.00636170101370071,0.0,1.0,29.476666666666667,29.476666666666667,0.0
0,0.1,supplied_basis,600,1.0,0.0,4.336808689942018e-19,0.00636170101370071,0.0,1.0,12.0,12.0,0.0
0,0.01,fixed_d,600,1.0,0.12833333333333333,0.1039165192128853,0.15747901187396557,0.0672833333333336,0.0016666666666666668,12.0,12.0,0.0
0,0.01,fixed_2d,600,1.0,0.0,4.336808689942018e-19,0.00636170101370071,0.0034999999999999623,0.013333333333333334,24.0,24.0,0.0
0,0.01,stability,600,1.0,0.006666666666666667,0.0025955012515148645,0.017014710415336507,0.006816666666666603,0.015,24.313333333333333,24.313333333333333,0.0
0,0.01,statistical,600,0.9066666666666666,0.0,4.336808689942018e-19,0.00636170101370071,0.0033455882352940868,0.007352941176470588,953.17,22.03,931.14
0,0.01,rank_stream,600,0.04833333333333333,0.0,4.336808689942018e-19,0.00636170101370071,0.0,1.0,47.145,47.145,0.0
0,0.01,supplied_basis,600,1.0,0.0,4.336808689942018e-19,0.00636170101370071,0.0,1.0,12.0,12.0,0.0
8,1.0,fixed_d,200,1.0,0.365,0.301405264649268,0.433682973472594,0.1825,0.34,8.0,8.0,0.0
8,1.0,fixed_2d,200,1.0,0.005,0.0008831687156009814,0.02777370439789293,0.0025,0.99,16.0,16.0,0.0
8,1.0,stability,200,1.0,0.02,0.0078044264163494685,0.050287086905826436,0.01,0.97,17.16,17.16,0.0
8,1.0,statistical,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,0.68,602.88,9.42,593.46
8,1.0,rank_stream,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,9.715,9.715,0.0
8,1.0,supplied_basis,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,8.0,8.0,0.0
8,0.1,fixed_d,200,1.0,0.65,0.5816346433604008,0.7127117587264192,0.10450000000000022,0.01,8.0,8.0,0.0
8,0.1,fixed_2d,200,1.0,0.44,0.37297819251185865,0.5092832466534134,0.02199999999999996,0.27,16.0,16.0,0.0
8,0.1,stability,200,0.995,0.425,0.3585361254351385,0.49429067352145145,0.021356783919597954,0.2864321608040201,16.98,16.98,0.0
8,0.1,statistical,200,0.78,0.0,1.734723475976807e-18,0.018845326377266575,0.0,0.3333333333333333,1141.76,17.84,1123.92
8,0.1,rank_stream,200,0.575,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,24.16,24.16,0.0
8,0.1,supplied_basis,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,8.0,8.0,0.0
8,0.01,fixed_d,200,1.0,0.18,0.13294625859420173,0.23911475028724882,0.09282499999999995,0.0,8.0,8.0,0.0
8,0.01,fixed_2d,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0034750000000000024,0.01,16.0,16.0,0.0
8,0.01,stability,200,1.0,0.02,0.0078044264163494685,0.050287086905826436,0.013399999999999959,0.01,15.6,15.6,0.0
8,0.01,statistical,200,0.9,0.0,1.734723475976807e-18,0.018845326377266575,0.0033611111111111133,0.005555555555555556,966.4,15.1,951.3
8,0.01,rank_stream,200,0.04,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,31.61,31.61,0.0
8,0.01,supplied_basis,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,8.0,8.0,0.0
12,1.0,fixed_d,200,1.0,0.395,0.32984101013207967,0.46411650840714636,0.1975,0.265,12.0,12.0,0.0
12,1.0,fixed_2d,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,24.0,24.0,0.0
12,1.0,stability,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,26.31,26.31,0.0
12,1.0,statistical,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,0.655,615.33,14.31,601.02
12,1.0,rank_stream,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,13.65,13.65,0.0
12,1.0,supplied_basis,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,12.0,12.0,0.0
12,0.1,fixed_d,200,1.0,0.625,0.5561430369897816,0.6891456314159018,0.12800000000000022,0.02,12.0,12.0,0.0
12,0.1,fixed_2d,200,1.0,0.33,0.26857425870603957,0.39783315226223115,0.01649999999999998,0.415,24.0,24.0,0.0
12,0.1,stability,200,1.0,0.315,0.2546232099022851,0.3823495608573036,0.015749999999999983,0.44,26.97,26.97,0.0
12,0.1,statistical,200,0.9,0.0,1.734723475976807e-18,0.018845326377266575,0.0,0.45,1015.23,23.61,991.62
12,0.1,rank_stream,200,0.795,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,30.4,30.4,0.0
12,0.1,supplied_basis,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,12.0,12.0,0.0
12,0.01,fixed_d,200,1.0,0.12,0.08197992706375512,0.17234252098296743,0.06340000000000018,0.0,12.0,12.0,0.0
12,0.01,fixed_2d,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.003675000000000003,0.01,24.0,24.0,0.0
12,0.01,stability,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0037000000000000028,0.01,24.54,24.54,0.0
12,0.01,statistical,200,0.915,0.0,1.734723475976807e-18,0.018845326377266575,0.0035519125683060133,0.00546448087431694,966.21,22.47,943.74
12,0.01,rank_stream,200,0.045,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,47.405,47.405,0.0
12,0.01,supplied_basis,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,12.0,12.0,0.0
16,1.0,fixed_d,200,1.0,0.36,0.2966919730456654,0.42858471833996925,0.18,0.31,16.0,16.0,0.0
16,1.0,fixed_2d,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,32.0,32.0,0.0
16,1.0,stability,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,34.8,34.8,0.0
16,1.0,statistical,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,0.67,611.0,18.8,592.2
16,1.0,rank_stream,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,17.445,17.445,0.0
16,1.0,supplied_basis,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,16.0,16.0,0.0
16,0.1,fixed_d,200,1.0,0.685,0.6176504391426966,0.745376790097715,0.14225000000000018,0.05,16.0,16.0,0.0
16,0.1,fixed_2d,200,1.0,0.245,0.1905686808903718,0.30904243556203415,0.012249999999999997,0.55,32.0,32.0,0.0
16,0.1,stability,200,1.0,0.225,0.17262369715089126,0.2877412323566053,0.01125,0.605,37.16,37.16,0.0
16,0.1,statistical,200,0.96,0.0,1.734723475976807e-18,0.018845326377266575,0.0,0.609375,942.5,29.0,913.5
16,0.1,rank_stream,200,0.91,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,33.87,33.87,0.0
16,0.1,supplied_basis,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,16.0,16.0,0.0
16,0.01,fixed_d,200,1.0,0.085,0.05374575017747561,0.13189587071565567,0.045625000000000006,0.005,16.0,16.0,0.0
16,0.01,fixed_2d,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0033500000000000023,0.02,32.0,32.0,0.0
16,0.01,stability,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0033500000000000023,0.025,32.8,32.8,0.0
16,0.01,statistical,200,0.905,0.0,1.734723475976807e-18,0.018845326377266575,0.003121546961325969,0.011049723756906077,926.9,28.52,898.38
16,0.01,rank_stream,200,0.06,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,62.42,62.42,0.0
16,0.01,supplied_basis,200,1.0,0.0,1.734723475976807e-18,0.018845326377266575,0.0,1.0,16.0,16.0,0.0


==> anc/experiments/run_experiments.py <==
#!/usr/bin/env python3
"""Reproducible CPU experiments. No model API, network, or hidden task feedback."""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import platform
import random
import time
from dataclasses import asdict, dataclass
from datetime import datetime, timezone
from pathlib import Path


ROOT = Path(__file__).resolve().parent


def parity(x: int) -> int:
    return x.bit_count() & 1


@dataclass
class Cost:
    sample_visits: int = 0
    xor_ops: int = 0
    program_evaluations: int = 0
    accepted_mutations: int = 0


class Basis:
    def __init__(self, d: int, cost: Cost | None = None):
        self.d = d
        self.rows: dict[int, tuple[int, int]] = {}
        self.cost = cost

    def reduce(self, x: int, y: int = 0) -> tuple[int, int]:
        for p in sorted(self.rows, reverse=True):
            if (x >> p) & 1:
                v, b = self.rows[p]
                x ^= v
                y ^= b
                if self.cost is not None:
                    self.cost.xor_ops += 1
        return x, y

    def add(self, x: int, y: int = 0) -> bool:
        x, y = self.reduce(x, y)
        if not x:
            assert not y, "Inconsistent teacher constraints"
            return False
        self.rows[x.bit_length() - 1] = (x, y)
        return True

    @property
    def rank(self) -> int:
        return len(self.rows)

    def coefficient(self) -> int:
        theta = 0
        for p in sorted(self.rows):
            v, y = self.rows[p]
            if parity(theta & v) != y:
                theta |= 1 << p
        return theta


def full_basis(d: int, rng: random.Random, k: int | None = None, cost: Cost | None = None) -> list[int]:
    basis = Basis(d, cost)
    out = []
    while len(out) < (d if k is None else k):
        v = rng.randrange(1, 1 << d)
        if basis.add(v):
            out.append(v)
    return out


def span(vectors: list[int]) -> set[int]:
    values = {0}
    for v in vectors:
        values |= {x ^ v for x in values}
    return values


def sample(d: int, h: list[int], rho: float, rng: random.Random, n: int) -> list[int]:
    out = []
    for _ in range(n):
        if rng.random() < rho:
            out.append(rng.randrange(1 << d))
        else:
            x = 0
            for v in h:
                if rng.getrandbits(1):
                    x ^= v
            out.append(x)
    return out


def exact_risk(theta: int, estimate: int, h: list[int], rho: float) -> float:
    error = theta ^ estimate
    return ((1 - rho) * any(parity(error & v) for v in h) + rho * bool(error)) / 2


def exact_coverage(basis: Basis, h: list[int], rho: float) -> float:
    union = Basis(basis.d)
    for v, _ in basis.rows.values():
        union.add(v)
    for v in h:
        union.add(v)
    intersection = basis.rank + len(h) - union.rank
    return (1-rho) * 2.0 ** (intersection-len(h)) + rho * 2.0 ** (basis.rank-basis.d)


def self_check() -> dict:
    rng = random.Random(419)
    cases = 0
    for d in range(1, 9):
        for _ in range(30):
            h = full_basis(d, rng, rng.randrange(d+1))
            rho = rng.choice([1., .1, .01])
            theta = rng.randrange(1 << d)
            b = Basis(d)
            for v in sample(d, h, rho, rng, rng.randrange(2*d+1)):
                b.add(v, parity(theta & v))
            estimate = b.coefficient()
            hs = span(h)
            vs = span([v for v, _ in b.rows.values()])
            risk = cov = 0.
            for v in range(1 << d):
                p = rho/(1 << d) + ((1-rho)/len(hs) if v in hs else 0)
                risk += p * (parity(theta & v) != parity(estimate & v))
                cov += p * (v in vs)
            assert abs(risk-exact_risk(theta, estimate, h, rho)) < 1e-12
            assert abs(cov-exact_coverage(b, h, rho)) < 1e-12
            assert all(parity(estimate & v) == y for v, y in b.rows.values())
            cases += 1
    # Exhaustive checks of the optimized sample-score and greedy implementation.
    for d in range(2, 7):
        pool = [rng.randrange(1 << d) for _ in range(32)]
        cost = Cost()
        p = greedy(d, pool, cost)
        b = Basis(d)
        for v in p:
            candidates = [x for x in range(1 << d) if b.reduce(x)[0]]
            def gain(x):
                residual = b.reduce(x)[0]
                return sum(b.reduce(z)[0] in (0, residual) for z in pool)
            assert gain(v) == max(map(gain, candidates))
            b.add(v)
        canon, score = program_score(p, d, pool, Cost())
        b = Basis(d)
        slow = 0.
        for v in canon:
            slow += sum(b.reduce(z)[0] == 0 for z in pool)/len(pool)/d
            b.add(v)
        assert abs(score-slow) < 1e-12
    return {"enumerated_distribution_cases": cases, "greedy_exhaustive_dimensions": [2, 3, 4, 5, 6]}


def write_csv(path: Path, rows: list[dict]):
    assert rows
    with path.open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def stopping(cfg: dict, seed: int, out: Path) -> list[dict]:
    rows = []
    eps, delta = cfg["risk_epsilon"], cfg["family_error_delta"]
    for d in cfg["dimensions"]:
        for condition, rho in enumerate(cfg["rare_masses"]):
            cap = cfg["max_draws_multiplier"]*d
            spacing = d//2
            looks = cap//spacing
            m = math.ceil(math.log(delta/looks)/math.log(1-eps))
            for rep in range(cfg["replicates"]):
                task_seed = seed + d*100000 + condition*10000 + rep
                rng = random.Random(task_seed)
                h = full_basis(d, rng, d-cfg["common_codimension"])
                theta = rng.randrange(1 << d)
                inputs = sample(d, h, rho, rng, cap)
                snapshots = [Basis(d)]
                b = Basis(d)
                for x in inputs:
                    b.add(x, parity(theta & x))
                    copy = Basis(d)
                    copy.rows = dict(b.rows)
                    snapshots.append(copy)
                pool = sample(d, h, rho, random.Random(task_seed+10000000), cfg["stability_pool_size"])
                validation_rng = random.Random(task_seed+20000000)
                previous = [0]*len(pool)
                stable = 0
                stability_stop = None
                statistical_stop = None
                validation_labels = 0
                for n in range(spacing, cap+1, spacing):
                    estimate = snapshots[n].coefficient()
                    if stability_stop is None:
                        pred = [parity(estimate & x) for x in pool]
                        stable = stable+1 if pred == previous else 0
                        previous = pred
                        if stable >= cfg["stable_looks_required"]:
                            stability_stop = n
                    if statistical_stop is None:
                        check = sample(d, h, rho, validation_rng, m)
                        validation_labels += m
                        if all(parity((theta ^ estimate) & x) == 0 for x in check):
                            statistical_stop = n
                rank_stop = next((n for n, b in enumerate(snapshots) if b.rank == d), None)
                specs = [("fixed_d", d, 0), ("fixed_2d", 2*d, 0),
                         ("stability", stability_stop, 0),
                         ("statistical", statistical_stop, validation_labels),
                         ("rank_stream", rank_stop, 0), ("supplied_basis", d, 0)]
                for method, stop, vl in specs:
                    n = cap if stop is None else stop
                    b = snapshots[n]
                    if method == "supplied_basis":
                        b = Basis(d)
                        for j in range(d):
                            b.add(1 << j, parity(theta & (1 << j)))
                    risk = exact_risk(theta, b.coefficient(), h, rho)
                    rows.append(dict(d=d, rho=rho, replicate=rep, seed=task_seed,
                                     method=method, removed=int(stop is not None),
                                     risk=risk, bad_removal=int(stop is not None and risk > eps),
                                     rank=b.rank, identified=int(b.rank == d),
                                     actual_global_correct=int(theta == b.coefficient()),
                                     coverage=exact_coverage(b, h, rho),
                                     acquisition_labels=n, validation_labels=vl,
                                     teacher_labels=n+vl,
                                     unlabeled_inputs=len(pool) if method == "stability" else 0,
                                     validation_batch=m if method == "statistical" else 0))
            print(f"stopping complete: d={d} rho={rho}", flush=True)
    write_csv(out/"stopping.csv", rows)
    return rows


def fallback(b: Basis) -> int:
    return next(1 << j for j in range(b.d) if b.reduce(1 << j)[0])


def program_score(program: list[int], d: int, pool: list[int], cost: Cost) -> tuple[list[int], float]:
    """Interpret guard; score pre-completion coverage without consulting labels."""
    b = Basis(d, cost)
    residuals = list(pool)
    score = 0.
    executed = []
    cost.program_evaluations += 1
    for proposal in program:
        cost.sample_visits += len(pool)
        score += residuals.count(0)/len(pool)/d
        v = proposal if b.reduce(proposal)[0] else fallback(b)
        reduced = b.reduce(v)[0]
        pivot = reduced.bit_length()-1
        for i, x in enumerate(residuals):
            if (x >> pivot) & 1:
                residuals[i] ^= reduced
                cost.xor_ops += 1
        assert b.add(v)
        executed.append(v)
    assert b.rank == d
    return executed, score


def greedy(d: int, pool: list[int], cost: Cost) -> list[int]:
    b = Basis(d, cost)
    out = []
    for _ in range(d):
        counts: dict[int, int] = {}
        cost.sample_visits += len(pool)
        for v in pool:
            rem = b.reduce(v)[0]
            if rem:
                counts[rem] = counts.get(rem, 0)+1
        v = min(counts, key=lambda x: (-counts[x], x)) if counts else fallback(b)
        assert b.add(v)
        out.append(v)
    return out


def mutate(program: list[int], d: int, pool: list[int], trials: int,
           rng: random.Random, cost: Cost) -> tuple[list[int], list[dict]]:
    program, score = program_score(program, d, pool, cost)
    accepted = []
    for trial in range(trials):
        candidate = list(program)
        if rng.random() < .5:
            i, j = rng.sample(range(d), 2)
            candidate[i], candidate[j] = candidate[j], candidate[i]
            operation = {"kind": "swap", "positions": [i, j]}
        else:
            i, v = rng.randrange(d), rng.choice(pool)
            candidate[i] = v
            operation = {"kind": "replace", "position": i, "vector": v}
        candidate, value = program_score(candidate, d, pool, cost)
        if value > score + 1e-12:
            cost.accepted_mutations += 1
            accepted.append(dict(trial=trial, operation=operation, old_score=score,
                                 new_score=value, program=candidate))
            program, score = candidate, value
    return program, accepted


def policies(cfg: dict, seed: int, out: Path):
    rows, curves, development = [], [], []
    trace = (out/"programs.jsonl").open("w")
    methods = ["fixed_basis", "random_program", "frozen_development", "current_greedy",
               "revised_program", "search_from_basis"]
    for d in cfg["dimensions"]:
        for rep in range(cfg["replicates"]):
            task_seed = seed+30000000+d*100000+rep
            rng = random.Random(task_seed)
            k = int(d*cfg["common_dimension_fraction"])
            h_before, h_after = full_basis(d, rng, k), full_basis(d, rng, k)
            dev_pool = sample(d, h_before, cfg["rare_mass"], rng, cfg["development_samples"])
            dev_cost = Cost()
            start = time.perf_counter()
            frozen = greedy(d, dev_pool, dev_cost)
            development.append(dict(d=d, replicate=rep, unlabeled_inputs=len(dev_pool),
                                    seconds=time.perf_counter()-start, **asdict(dev_cost)))
            inherited = list(frozen)
            for ep in range(cfg["episodes"]):
                h = h_before if ep < cfg["shift_at_episode"] else h_after
                phase = "before_shift" if ep < cfg["shift_at_episode"] else "after_shift"
                theta = rng.randrange(1 << d)
                pool = sample(d, h, cfg["rare_mass"], rng, cfg["episode_samples"])
                for method_index, method in enumerate(methods):
                    # Both mutation methods use the same random edit draws per episode.
                    policy_seed = task_seed+1000*(ep+1)+(0 if method in ("revised_program", "search_from_basis") else method_index)
                    policy_rng = random.Random(policy_seed)
                    cost, accepted = Cost(), []
                    start = time.perf_counter()
                    initial = list(inherited) if method == "revised_program" else [1 << j for j in range(d)]
                    if method == "fixed_basis":
                        program = list(initial)
                    elif method == "random_program":
                        program = full_basis(d, policy_rng, cost=cost)
                    elif method == "frozen_development":
                        program = list(frozen)
                        initial = list(frozen)
                    elif method == "current_greedy":
                        program = greedy(d, pool, cost)
                    else:
                        program, accepted = mutate(initial, d, pool, cfg["mutation_trials"], policy_rng, cost)
                        if method == "revised_program":
                            inherited = list(program)
                    # Execute final program with actual unknown target and protected constraints.
                    learner = Basis(d, cost)
                    queries = []
                    for proposal in program:
                        v = proposal if learner.reduce(proposal)[0] else fallback(learner)
                        assert learner.add(v, parity(theta & v))
                        queries.append(v)
                    seconds = time.perf_counter()-start
                    assert learner.rank == d and learner.coefficient() == theta
                    # Evaluation has no effect on execution and is excluded from algorithm cost.
                    evaluated = Basis(d)
                    coverage = [exact_coverage(evaluated, h, cfg["rare_mass"])]
                    for v in queries:
                        evaluated.add(v)
                        coverage.append(exact_coverage(evaluated, h, cfg["rare_mass"]))
                    assert coverage[-1] == 1.
                    rows.append(dict(d=d, replicate=rep, episode=ep, phase=phase, method=method,
                                     mean_coverage=sum(coverage[:-1])/d, teacher_labels=d,
                                     final_risk=exact_risk(theta, learner.coefficient(), h, cfg["rare_mass"]),
                                     unlabeled_inputs=len(pool) if method in ("current_greedy", "revised_program", "search_from_basis") else 0,
                                     seconds=seconds, **asdict(cost)))
                    curves.extend(dict(d=d, replicate=rep, episode=ep, phase=phase,
                                       method=method, query_budget=q, coverage=c) for q, c in enumerate(coverage))
                    trace.write(json.dumps(dict(d=d, replicate=rep, episode=ep, method=method,
                                                seed=policy_seed, initial_program=initial,
                                                final_program=program, executed_queries=queries,
                                                accepted_mutations=accepted))+"\n")
            if (rep+1) % 10 == 0:
                print(f"policy complete: d={d} replicates={rep+1}", flush=True)
    trace.close()
    write_csv(out/"policy.csv", rows)
    write_csv(out/"coverage_curves.csv", curves)
    write_csv(out/"development.csv", development)


def sha(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--check-only", action="store_true")
    args = parser.parse_args()
    checked = self_check()
    print(json.dumps(checked), flush=True)
    if args.check_only:
        return
    cfg = json.loads((ROOT/"config.json").read_text())
    args.output.mkdir(parents=True, exist_ok=False)
    started = datetime.now(timezone.utc).isoformat()
    t0 = time.perf_counter()
    (args.output/"config.json").write_text(json.dumps(cfg, indent=2)+"\n")
    stopping(cfg["stopping"], cfg["seed"], args.output)
    policies(cfg["policy"], cfg["seed"], args.output)
    manifest = dict(status="complete", started_utc=started,
                    completed_utc=datetime.now(timezone.utc).isoformat(),
                    elapsed_seconds=time.perf_counter()-t0, python=platform.python_version(),
                    platform=platform.platform(), checks=checked,
                    inputs={p.name: sha(p) for p in [Path(__file__), ROOT/"config.json", ROOT/"PROTOCOL.md"]},
                    outputs={p.name: sha(p) for p in sorted(args.output.iterdir()) if p.is_file()})
    (args.output/"manifest.json").write_text(json.dumps(manifest, indent=2)+"\n")
    print(json.dumps(manifest), flush=True)


if __name__ == "__main__":
    main()


==> anc/formalization/AgentTheory.lean <==
import AgentTheory.CertifiedAcquisition
import AgentTheory.LegacyOraclePrograms
import AgentTheory.QueryDecisionTree
import AgentTheory.QuerySpan
import AgentTheory.RankProgress
import AgentTheory.RelativeComputability
import AgentTheory.PartialRevision
import AgentTheory.ResourceAccounting
import AgentTheory.FiniteObservations
import AgentTheory.JumpBasics
import AgentTheory.AssistanceBoundary
import AgentTheory.EffectiveOracle
import AgentTheory.UniformJump
import AgentTheory.StabilizationObstruction


==> anc/formalization/AgentTheory/AssistanceBoundary.lean <==
import AgentTheory.ResourceAccounting

namespace AgentTheory.AssistanceBoundary
open scoped Computability

variable {World Observation : Type}

/-- The observation includes every input available to the fixed decision rule,
    including its construction artifacts and any observed intervention history. -/
def CorrectOn (view : World → Observation) (label : World → Bool)
    (agent : Observation → Bool) : Prop := ∀ w, agent (view w) = label w

/-- Different required answers cannot be inferred from identical available data.
    The result does not distinguish human, machine, or environmental sources. -/
theorem indistinguishable_worlds_obstruction
    (view : World → Observation) (label : World → Bool) (w v : World)
    (hsame : view w = view v) (hdifferent : label w ≠ label v) :
    ¬ ∃ agent, CorrectOn view label agent := by
  rintro ⟨agent, hc⟩
  exact hdifferent ((hc w).symm.trans ((congrArg agent hsame).trans (hc v)))

/-- Example: a private desired-answer bit is absent from the observation.
    Internal reasoning cannot recover it correctly for both possible values. -/
theorem missing_preference_bit :
    ¬ ∃ agent : Unit → Bool, ∀ preference : Bool, agent () = preference := by
  exact indistinguishable_worlds_obstruction (fun _ : Bool => ()) id false true
    rfl (by decide)

/-- Supplying the missing goal once suffices; the installed constant rule needs
    no further advice for this fixed goal. -/
theorem preference_advice_suffices (preference : Bool) :
    ∃ agent : Unit → Bool, agent () = preference := by
  exact ⟨fun _ => preference, rfl⟩

/-- Constructing a new representation or generating reasoning data from the
    original observation cannot separate an indistinguishable task pair. -/
theorem internal_postprocessing_preserves_obstruction {Derived : Type}
    (view : World → Observation) (label : World → Bool)
    (construct : Observation → Derived) (w v : World)
    (hsame : view w = view v) (hdifferent : label w ≠ label v) :
    ¬ ∃ agent, CorrectOn (construct ∘ view) label agent := by
  exact indistinguishable_worlds_obstruction (construct ∘ view) label w v
    (congrArg construct hsame) hdifferent

/-- Exact information sufficiency: labels must be constant on every observation
    fiber. The converse is semantic and does not assert an effective decoder. -/
theorem information_sufficiency_iff (view : World → Observation) (label : World → Bool) :
    (∃ agent, CorrectOn view label agent) ↔
      ∀ w v, view w = view v → label w = label v := by
  classical
  constructor
  · rintro ⟨agent, hc⟩ w v he
    exact (hc w).symm.trans ((congrArg agent he).trans (hc v))
  · intro h
    let agent : Observation → Bool := fun o =>
      if hw : ∃ w, view w = o then label (Classical.choose hw) else false
    refine ⟨agent, ?_⟩
    intro w
    have hw : ∃ v, view v = view w := ⟨w, rfl⟩
    simp only [agent, dite_eq_left hw]
    exact h _ w (Classical.choose_spec hw)

/-- A successful intervention must distinguish a pair that the original
    observation could not distinguish, or the target guarantee must change. -/
theorem successful_advice_distinguishes {Advice : Type}
    (view : World → Observation) (advice : World → Advice)
    (label : World → Bool) (agent : Observation × Advice → Bool)
    (hc : ∀ w, agent (view w, advice w) = label w)
    (w v : World) (hsame : view w = view v) (hdifferent : label w ≠ label v) :
    advice w ≠ advice v := by
  intro ha
  apply hdifferent
  rw [← hc w, ← hc v, hsame, ha]

/-- Strict reach beyond a baseline requires assistance not computable from
    that baseline. This conclusion does not identify the assistant as human. -/
theorem strict_task_requires_nonrelative_assistance (A H D : Set ℕ)
    (hD : ¬ oracle D ≤ᵀ oracle A)
    (hsolve : oracle D ≤ᵀ oracle (ResourceAccounting.binaryJoin A H)) :
    ¬ oracle H ≤ᵀ oracle A := by
  intro hH
  exact hD (hsolve.trans
    (ResourceAccounting.binaryJoin_reducible (TuringReducible.refl _) hH))

/-- A baseline-computable assistant cannot turn an effective revision process
    into a total solver of the baseline's diagonal halting problem. -/
theorem computable_assistance_does_not_solve_jump (A H : Set ℕ)
    (step initial terminal output : PFunction)
    (hs : step ≤ᵀ oracle (ResourceAccounting.binaryJoin A H))
    (hi : initial ≤ᵀ oracle (ResourceAccounting.binaryJoin A H))
    (ht : terminal ≤ᵀ oracle (ResourceAccounting.binaryJoin A H))
    (ho : output ≤ᵀ oracle (ResourceAccounting.binaryJoin A H))
    (hH : oracle H ≤ᵀ oracle A) :
    PartialRevision.run step initial terminal output ≠ jumpOracle (oracle A) := by
  intro he
  have hr := ResourceAccounting.revision_resource_accounting hs hi ht ho
    (TuringReducible.refl _) hH
  exact jump_not_reducible (oracle A) (he ▸ hr)

end AgentTheory.AssistanceBoundary


==> anc/formalization/AgentTheory/CertifiedAcquisition.lean <==
/- Certified acquisition for a finite family of total Boolean hypotheses.
   A supplied finite separating query set turns finite agreement into all-input
   correctness. Query selection and filtering are executable definitions. -/
import Std

namespace CertifiedAcquisition

variable {Hyp : Type}

def agrees (eval : Hyp -> Nat -> Bool) (queries : List Nat) (h k : Hyp) : Prop :=
  ∀ q ∈ queries, eval h q = eval k q

/-- Structural coverage is a stated property of the family and supplied queries. -/
def Separates (eval : Hyp -> Nat -> Bool) (family : List Hyp)
    (queries : List Nat) : Prop :=
  ∀ h ∈ family, ∀ k ∈ family,
    agrees eval queries h k -> ∀ x, eval h x = eval k x

def ambiguous (eval : Hyp -> Nat -> Bool) (family : List Hyp) (q : Nat) : Bool :=
  family.any (fun h => eval h q) && family.any (fun h => !(eval h q))

def retain (eval : Hyp -> Nat -> Bool) (family : List Hyp)
    (q : Nat) (answer : Bool) : List Hyp :=
  family.filter (fun h => eval h q == answer)

/-- Find a query on which the remaining hypotheses disagree. -/
def choose (eval : Hyp -> Nat -> Bool) (family : List Hyp)
    (queries : List Nat) : Option Nat :=
  queries.find? (ambiguous eval family)

def learn (eval : Hyp -> Nat -> Bool) (teacher : Nat -> Bool)
    (queries : List Nat) : Nat -> List Hyp -> Option (Hyp × Nat)
  | 0, family =>
      match choose eval family queries with
      | none => family.head?.map (fun h => (h, 0))
      | some _ => none
  | fuel + 1, family =>
      match choose eval family queries with
      | none => family.head?.map (fun h => (h, 0))
      | some q =>
          (learn eval teacher queries fuel (retain eval family q (teacher q))).map
            (fun result => (result.1, result.2 + 1))

theorem retain_mem (eval : Hyp -> Nat -> Bool) (family : List Hyp)
    (q : Nat) (answer : Bool) (h : Hyp) :
    h ∈ retain eval family q answer ↔ h ∈ family ∧ eval h q = answer := by
  simp [retain]

theorem ambiguous_discard (eval : Hyp -> Nat -> Bool) (family : List Hyp)
    (q : Nat) (answer : Bool) (ha : ambiguous eval family q = true) :
    ∃ h ∈ family, eval h q ≠ answer := by
  simp only [ambiguous, Bool.and_eq_true, List.any_eq_true] at ha
  obtain ⟨⟨h, hm, hv⟩, ⟨k, km, kv⟩⟩ := ha
  cases answer
  · exact ⟨h, hm, by simp [hv]⟩
  · exact ⟨k, km, by simpa using kv⟩

theorem retain_strict (eval : Hyp -> Nat -> Bool) (family : List Hyp)
    (q : Nat) (answer : Bool) (ha : ambiguous eval family q = true) :
    (retain eval family q answer).length < family.length := by
  have hle := List.length_filter_le (fun h => eval h q == answer) family
  have hne : (retain eval family q answer).length ≠ family.length := by
    intro he
    have hall := List.length_filter_eq_length_iff.mp he
    obtain ⟨h, hm, hv⟩ := ambiguous_discard eval family q answer ha
    have := hall h hm
    simp at this
    exact hv this
  unfold retain at hne ⊢
  omega

theorem no_query_agreement (eval : Hyp -> Nat -> Bool) (family : List Hyp)
    (queries : List Nat) (hn : choose eval family queries = none)
    {h k : Hyp} (hh : h ∈ family) (hk : k ∈ family) :
    agrees eval queries h k := by
  intro q hq
  have hnq := List.find?_eq_none.mp hn q hq
  by_cases he : eval h q = eval k q
  · exact he
  · apply False.elim
    apply hnq
    simp only [ambiguous, Bool.and_eq_true, List.any_eq_true]
    cases hv : eval h q <;> cases kv : eval k q
    · exact False.elim (he (hv.trans kv.symm))
    · exact ⟨⟨k, hk, kv⟩, ⟨h, hh, by simp [hv]⟩⟩
    · exact ⟨⟨h, hh, hv⟩, ⟨k, hk, by simp [kv]⟩⟩
    · exact False.elim (he (hv.trans kv.symm))

/-- Correct teacher replies preserve the true target at every query. -/
theorem retain_target (eval : Hyp -> Nat -> Bool) (family : List Hyp)
    (target : Hyp) (ht : target ∈ family) (q : Nat) :
    target ∈ retain eval family q (eval target q) := by
  exact (retain_mem eval family q (eval target q) target).mpr ⟨ht, rfl⟩

/-- A supplied separator remains valid for any surviving subfamily. -/
theorem separates_subfamily (eval : Hyp -> Nat -> Bool)
    (family smaller : List Hyp) (queries : List Nat)
    (hs : Separates eval family queries)
    (hsub : ∀ h ∈ smaller, h ∈ family) : Separates eval smaller queries := by
  intro h hh k hk hagree
  exact hs h (hsub h hh) k (hsub k hk) hagree

/-- Finite termination, query bound, retained membership, and all-input fidelity. -/
theorem learn_correct (eval : Hyp -> Nat -> Bool) (queries : List Nat)
    (fuel : Nat) (family : List Hyp) (target : Hyp)
    (ht : target ∈ family) (hs : Separates eval family queries)
    (hbudget : family.length ≤ fuel + 1) :
    ∃ h calls, learn eval (eval target) queries fuel family = some (h, calls) ∧
      h ∈ family ∧ calls ≤ fuel ∧ ∀ x, eval h x = eval target x := by
  induction fuel generalizing family with
  | zero =>
      have hn : choose eval family queries = none := by
        cases hc : choose eval family queries with
        | none => rfl
        | some q =>
            have hd := retain_strict eval family q (eval target q)
              (List.find?_some hc)
            have ht' := retain_target eval family target ht q
            have hp : 0 < (retain eval family q (eval target q)).length :=
              List.length_pos_iff.mpr (List.ne_nil_of_mem ht')
            omega
      cases family with
      | nil => simp at ht
      | cons h tail =>
          refine ⟨h, 0, ?_, by simp, by omega, ?_⟩
          · simp [learn, hn]
          · exact hs h (by simp) target ht
              (no_query_agreement eval (h :: tail) queries hn (by simp) ht)
  | succ fuel ih =>
      cases hc : choose eval family queries with
      | none =>
          cases family with
          | nil => simp at ht
          | cons h tail =>
              refine ⟨h, 0, ?_, by simp, by omega, ?_⟩
              · simp [learn, hc]
              · exact hs h (by simp) target ht
                  (no_query_agreement eval (h :: tail) queries hc (by simp) ht)
      | some q =>
          let smaller := retain eval family q (eval target q)
          have ht' : target ∈ smaller := retain_target eval family target ht q
          have hsub : ∀ h ∈ smaller, h ∈ family := by
            intro h hh
            exact ((retain_mem eval family q (eval target q) h).mp hh).1
          have hs' := separates_subfamily eval family smaller queries hs hsub
          have hd := retain_strict eval family q (eval target q)
            (List.find?_some hc)
          have hb : smaller.length ≤ fuel + 1 := by dsimp [smaller]; omega
          obtain ⟨h, calls, hr, hm, hcalls, hcorrect⟩ := ih smaller ht' hs' hb
          refine ⟨h, calls + 1, ?_, hsub h hm, by omega, hcorrect⟩
          simp [learn, hc, smaller] at hr ⊢
          exact hr

/-- With N listed hypotheses, at most N-1 teacher calls suffice. -/
theorem learn_query_bound (eval : Hyp -> Nat -> Bool) (queries : List Nat)
    (family : List Hyp) (target : Hyp)
    (ht : target ∈ family) (hs : Separates eval family queries) :
    ∃ h calls,
      learn eval (eval target) queries (family.length - 1) family = some (h, calls) ∧
      h ∈ family ∧ calls ≤ family.length - 1 ∧
      ∀ x, eval h x = eval target x := by
  have hp : 0 < family.length := List.length_pos_iff.mpr (List.ne_nil_of_mem ht)
  exact learn_correct eval queries (family.length - 1) family target ht hs (by omega)

/-- Two hypotheses encode zero versus an arbitrary bounded semidecision. -/
def semidecisionFamily (test : Nat -> Nat -> Bool) (e : Nat) : Bool -> Nat -> Bool
  | false, _ => false
  | true, t => test e t

/-- A separator extractor yields an executable decision procedure for whether
    a bounded semidecision ever returns true. This is the reduction used by
    the relative-halting obstruction; the jump theorem itself is external. -/
theorem separator_decides_existence (test : Nat -> Nat -> Bool)
    (extract : Nat -> List Nat)
    (coverage : ∀ e,
      Separates (semidecisionFamily test e) [false, true] (extract e)) :
    ∀ e, (extract e).any (test e) = true ↔ ∃ t, test e t = true := by
  intro e
  constructor
  · intro ha
    obtain ⟨t, _, ht⟩ := List.any_eq_true.mp ha
    exact ⟨t, ht⟩
  · rintro ⟨t, ht⟩
    by_cases ha : (extract e).any (test e) = true
    · exact ha
    · have hall : ∀ q ∈ extract e, test e q = false := by
        intro q hq
        have hnot : ¬ test e q = true := by
          intro hp
          exact ha (List.any_eq_true.mpr ⟨q, hq, hp⟩)
        exact Bool.eq_false_iff.mpr hnot
      have hagree : agrees (semidecisionFamily test e) (extract e) false true := by
        intro q hq
        simp [semidecisionFamily, hall q hq]
      have he := coverage e false (by simp) true (by simp) hagree t
      simp [semidecisionFamily, ht] at he

#print axioms retain_strict
#print axioms no_query_agreement
#print axioms learn_correct
#print axioms learn_query_bound
#print axioms separator_decides_existence
end CertifiedAcquisition


==> anc/formalization/AgentTheory/EffectiveOracle.lean <==
/- Adapted from OpenAI math, commit 7ef5c0cc5ca4b0e072b7a050fca09ab24bc6fa3a.
   Original code is Apache-2.0 licensed; see vendor/openai-math-LICENSE.
   Modifications: integrate AgentTheory.RelativeCode and isolate oracle-evaluation
   foundations from the source repository's degree-rigidity applications. -/
import AgentTheory.FiniteApproximation
import AgentTheory.ParametricEval

namespace AgentTheory
open Encodable

namespace FiniteOracle
variable {O : Set (ℕ →. ℕ)}
def lookup (L : List ℕ) (k : ℕ) : Part ℕ := (L[k]? : Part ℕ)
theorem lookup_partrec : Partrec₂ lookup :=
  Computable.ofOption Primrec.list_getElem?.to_comp
theorem partrec_code {α : Type*} [Primcodable α] {f : α →. ℕ} (hf : Partrec f) :
    ∃ c : Nat.Partrec.Code, ∀ a, c.eval (Encodable.encode a) = f a := by
  obtain ⟨c, hc⟩ := Nat.Partrec.Code.exists_code.mp hf
  exact ⟨c, fun a => by simp [hc, Encodable.encodek, Part.map_id']⟩


theorem total_comp {f g : ℕ → ℕ}
    (hf : Nat.RecursiveIn O (fun n => Part.some (f n)))
    (hg : Nat.RecursiveIn O (fun n => Part.some (g n))) :
    Nat.RecursiveIn O (fun n => Part.some (f (g n))) := by
  simpa using Nat.RecursiveIn.comp hf hg

theorem total_pair {f g : ℕ → ℕ}
    (hf : Nat.RecursiveIn O (fun n => Part.some (f n)))
    (hg : Nat.RecursiveIn O (fun n => Part.some (g n))) :
    Nat.RecursiveIn O (fun n => Part.some (Nat.pair (f n) (g n))) := by
  simpa [Seq.seq] using Nat.RecursiveIn.pair hf hg

theorem total_primrec {f : ℕ → ℕ} (hf : Primrec f) :
    Nat.RecursiveIn O (fun n => Part.some (f n)) :=
  RecursiveIn.iff_nat.mp hf.computableIn

def oraclePrefix (g : ℕ → ℕ) (m : ℕ) : List ℕ := (List.range m).map g

def appendEncoded (a b : ℕ) : ℕ := encode ((decode (α := List ℕ) a).getD [] ++ [b])

theorem appendEncoded_primrec : Primrec₂ appendEncoded :=
  Primrec.encode.comp (Primrec.list_append.comp
    (Primrec.option_getD_default.comp (Primrec.decode.comp Primrec.fst))
    (Primrec.list_cons.comp Primrec.snd (Primrec.const [])))

theorem prefix_recursive (g : ℕ → ℕ) :
    Nat.RecursiveIn {fun n => Part.some (g n)} (fun m => Part.some (encode (oraclePrefix g m))) := by
  have hquery : Nat.RecursiveIn {fun n => Part.some (g n)} (fun n => Part.some (g n)) :=
    .oracle _ (Set.mem_singleton _)
  have hy := (total_primrec (O := {fun n => Part.some (g n)})) (Primrec.fst.comp (Primrec.unpair.comp
    (Primrec.snd.comp Primrec.unpair)))
  have hi := (total_primrec (O := {fun n => Part.some (g n)})) (Primrec.snd.comp (Primrec.unpair.comp
    (Primrec.snd.comp Primrec.unpair)))
  have hs := total_comp ((total_primrec (O := {fun n => Part.some (g n)})) (appendEncoded_primrec.comp
    (Primrec.fst.comp Primrec.unpair) (Primrec.snd.comp Primrec.unpair)))
    (total_pair hi (total_comp hquery hy))
  have hp := Nat.RecursiveIn.prec ((total_primrec (O := {fun n => Part.some (g n)})) (Primrec.const (encode ([] : List ℕ)))) hs
  have hh := Nat.RecursiveIn.comp hp
    (total_pair ((total_primrec (O := {fun n => Part.some (g n)})) (Primrec.const 0)) ((total_primrec (O := {fun n => Part.some (g n)})) Primrec.id))
  apply hh.of_eq
  intro n
  change (Part.some (Nat.pair 0 n)).bind _ = _
  rw [Part.bind_some]
  simp only [Nat.unpair_pair]
  induction n with
  | zero => rfl
  | succ n ih =>
    simp only [ih]
    simp [appendEncoded, oraclePrefix, List.range_succ]

theorem prefix_approximates (g : ℕ → ℕ) (k : ℕ) :
    Approximates (Part.some (g k)) (fun m => lookup (oraclePrefix g m) k) := by
  have he (m : ℕ) : (oraclePrefix g m)[k]? = if k < m then some (g k) else none := by
    simp only [oraclePrefix, List.getElem?_map]
    by_cases hk : k < m
    · rw [List.getElem?_range hk, ite_eq_left hk]
      rfl
    · rw [List.getElem?_eq_none (by simpa using Nat.le_of_not_gt hk), ite_eq_right hk]
      rfl
  constructor
  · intro m a ha
    change a ∈ ((oraclePrefix g m)[k]? : Part ℕ) at ha
    rw [he] at ha
    split at ha
    · simpa using ha
    · simp at ha
  · intro a ha
    have ha' : a = g k := Part.mem_some_iff.mp ha
    subst a
    refine ⟨k+1,fun m hm => ?_⟩
    change g k ∈ ((oraclePrefix g m)[k]? : Part ℕ)
    rw [he, ite_eq_left (by omega)]
    exact Part.mem_some _

private def flag (e : ℕ) : ℕ :=
  if ((decode (α := Option ℕ) e).getD none).isSome then 0 else 1
private def answer (e : ℕ) : ℕ := ((decode (α := Option ℕ) e).getD none).getD 0

private theorem flag_primrec : Primrec flag := by
  apply (Primrec.cond (Primrec.option_isSome.comp (Primrec.option_getD_default.comp (Primrec.decode (α := Option ℕ))))
    (Primrec.const 0) (Primrec.const 1)).of_eq
  intro n
  change (cond ((decode (α := Option ℕ) n).getD none).isSome 0 1) = _
  cases hh : ((decode (α := Option ℕ) n).getD none).isSome <;> simp only [flag,hh] <;> rfl
private theorem answer_primrec : Primrec answer :=
  Primrec.option_getD_default.comp (Primrec.option_getD_default.comp Primrec.decode)

theorem total_search {E : ℕ → ℕ → Option ℕ}
    (hE : Nat.RecursiveIn O (fun z => Part.some (encode (E (Nat.unpair z).1 (Nat.unpair z).2))))
    (f : ℕ → ℕ) (hsound : ∀ n m a, a ∈ E n m → a = f n)
    (hcomplete : ∀ n, ∃ m a, a ∈ E n m) :
    Nat.RecursiveIn O (fun n => Part.some (f n)) := by
  have hflag := total_comp (total_primrec flag_primrec) hE
  have hfind := Nat.RecursiveIn.rfind hflag
  have hpair := Nat.RecursiveIn.pair (total_primrec Primrec.id) hfind
  have hrun := Nat.RecursiveIn.comp (total_primrec answer_primrec)
    (Nat.RecursiveIn.comp hE hpair)
  apply hrun.of_eq_tot
  intro n
  have hex : ∃ m, (E n m).isSome = true := by
    obtain ⟨m,a,ha⟩ := hcomplete n
    exact ⟨m, Option.isSome_iff_exists.mpr ⟨a,ha⟩⟩
  let m := Nat.find hex
  have hm := Nat.find_spec hex
  obtain ⟨a,ha⟩ := Option.isSome_iff_exists.mp hm
  have hval : a = f n := hsound n m a ha
  have hmem : m ∈ Nat.rfind (fun k =>
      (fun v : ℕ => decide (v=0)) <$> Part.some (flag (encode (E n k)))) := by
    apply Nat.mem_rfind.mpr
    constructor
    · simp [flag, m, hm]
    · intro k hk
      have hk' : (E n k).isSome = false := Bool.eq_false_iff.mpr (Nat.find_min hex hk)
      simp [flag, hk']
  apply Part.mem_bind_iff.mpr
  refine ⟨encode (E n m), ?_, ?_⟩
  · apply Part.mem_bind_iff.mpr
    refine ⟨Nat.pair n m, ?_, ?_⟩
    · simp only [Seq.seq]
      apply Part.mem_bind_iff.mpr
      refine ⟨Nat.pair n, (Part.mem_map_iff _).mpr ⟨n,Part.mem_some _,rfl⟩, ?_⟩
      exact (Part.mem_map_iff _).mpr ⟨m,by simpa only [Nat.unpair_pair] using hmem,rfl⟩
    · simp
  · have hea : E n m = some a := Option.mem_def.mp ha
    apply Part.mem_some_iff.mpr
    rw [hea]
    simpa only [answer, Encodable.encodek, Option.getD_some] using hval.symm

def trial (g : ℕ → ℕ) (c : Nat.Partrec.Code) (n z : ℕ) : Option ℕ :=
  c.evaln (Nat.unpair z).2 (Nat.pair (encode (oraclePrefix g (Nat.unpair z).1)) n)

theorem trial_recursive (g : ℕ → ℕ) (c : Nat.Partrec.Code) :
    Nat.RecursiveIn {fun n => Part.some (g n)}
      (fun z => Part.some (encode (trial g c (Nat.unpair z).1 (Nat.unpair z).2))) := by
  have hm := (total_primrec (O := {fun n => Part.some (g n)})) (Primrec.fst.comp (Primrec.unpair.comp
    (Primrec.snd.comp Primrec.unpair)))
  have hk := (total_primrec (O := {fun n => Part.some (g n)})) (Primrec.snd.comp (Primrec.unpair.comp
    (Primrec.snd.comp Primrec.unpair)))
  have hn := (total_primrec (O := {fun n => Part.some (g n)})) (Primrec.fst.comp Primrec.unpair)
  have hp := total_comp (prefix_recursive g) hm
  have he := (total_primrec (O := {fun n => Part.some (g n)})) (Primrec.encode.comp
    (Nat.Partrec.Code.primrec_evaln.comp
      (((Primrec.fst.comp Primrec.unpair).pair (Primrec.const c)).pair
        (Primrec.snd.comp Primrec.unpair))))
  exact (total_comp he (total_pair hk (total_pair hp hn))).of_eq (fun z => by
    simp [trial])

theorem compute_of_finite (g f : ℕ → ℕ) (c : Nat.Partrec.Code)
    (ha : ∀ n, Approximates (Part.some (f n))
      (fun m => c.eval (Nat.pair (encode (oraclePrefix g m)) n))) :
    Nat.RecursiveIn {fun n => Part.some (g n)} (fun n => Part.some (f n)) := by
  apply total_search (trial_recursive g c) f
  · intro n z a h
    exact Part.mem_some_iff.mp ((ha n).1 (Nat.unpair z).1 a
      (Nat.Partrec.Code.evaln_sound h))
  · intro n
    obtain ⟨M,hM⟩ := (ha n).2 (f n) (Part.mem_some _)
    obtain ⟨k,hk⟩ := Nat.Partrec.Code.evaln_complete.mp (hM M le_rfl)
    exact ⟨Nat.pair M k,f n,by simpa [trial] using hk⟩

/- The following uniform evaluator and partial search development is new. -/

def search (E : ℕ → ℕ → Option ℕ) (n : ℕ) : Part ℕ :=
  (Nat.rfind (fun m => Part.some (E n m).isSome)).bind (fun m => (E n m : Part ℕ))

theorem search_recursive {E : ℕ → ℕ → Option ℕ}
    (hE : Nat.RecursiveIn O
      (fun p => Part.some (encode (E (Nat.unpair p).1 (Nat.unpair p).2)))) :
    Nat.RecursiveIn O (search E) := by
  have hflag := total_comp (total_primrec flag_primrec) hE
  have hfind : Nat.RecursiveIn O
      (fun n => Nat.rfind (fun m => Part.some (E n m).isSome)) := by
    apply (Nat.RecursiveIn.rfind hflag).of_eq
    intro n
    apply congrArg Nat.rfind
    funext m
    simp only [Nat.unpair_pair]
    change (fun v : ℕ => decide (v = 0)) <$> Part.some (flag (encode (E n m))) =
      Part.some (E n m).isSome
    simp only [flag, encodek, Option.getD_some]
    cases E n m <;> rfl
  have hp := Nat.RecursiveIn.pair (total_primrec Primrec.id) hfind
  have hd : Partrec (fun e : ℕ => ((decode (α := Option ℕ) e).getD none : Part ℕ)) :=
    Computable.ofOption (Primrec.option_getD_default.comp Primrec.decode).to_comp
  have hdr : Nat.RecursiveIn O
      (fun e : ℕ => ((decode (α := Option ℕ) e).getD none : Part ℕ)) :=
    (Partrec.nat_iff.mp hd).recursiveIn
  apply (Nat.RecursiveIn.comp hdr (Nat.RecursiveIn.comp hE hp)).of_eq
  intro n
  simp [search, Seq.seq, Part.bind_assoc]

theorem search_mem_iff {E : ℕ → ℕ → Option ℕ} {f : ℕ →. ℕ}
    (hsound : ∀ n m a, a ∈ E n m → a ∈ f n)
    (hcomplete : ∀ n a, a ∈ f n → ∃ m, a ∈ E n m) (n a : ℕ) :
    a ∈ search E n ↔ a ∈ f n := by
  constructor
  · intro ha
    obtain ⟨m, _, hm⟩ := Part.mem_bind_iff.mp ha
    exact hsound n m a (by simpa using hm)
  · intro ha
    have hex : ∃ m, (E n m).isSome = true := by
      obtain ⟨m, hm⟩ := hcomplete n a ha
      exact ⟨m, Option.isSome_iff_exists.mpr ⟨a, hm⟩⟩
    let m := Nat.find hex
    have hm : (E n m).isSome = true := Nat.find_spec hex
    obtain ⟨b, hb⟩ := Option.isSome_iff_exists.mp hm
    have hba : b = a := Part.mem_unique (hsound n m b hb) ha
    have hsearch : m ∈ Nat.rfind (fun k => Part.some (E n k).isSome) := by
      apply Nat.mem_rfind.mpr
      refine ⟨by simp [hm], ?_⟩
      intro k hk
      have hn := Bool.eq_false_iff.mpr (Nat.find_min hex hk)
      simp [hn]
    apply Part.mem_bind_iff.mpr
    exact ⟨m, hsearch, by simpa [hba] using hb⟩

def machine (e : ℕ) : Nat.Partrec.Code := (decode e).getD .zero

theorem machine_primrec : Primrec machine :=
  Primrec.option_getD.comp Primrec.decode (Primrec.const Nat.Partrec.Code.zero)

@[simp] theorem machine_encode (c : Nat.Partrec.Code) : machine (encode c) = c := by
  simp [machine]

def uniformTrial (g : ℕ → ℕ) (p z : ℕ) : Option ℕ :=
  trial g (machine (Nat.unpair p).1) (Nat.unpair p).2 z

theorem uniformTrial_recursive (g : ℕ → ℕ) :
    Nat.RecursiveIn {fun n => Part.some (g n)}
      (fun z => Part.some (encode
        (uniformTrial g (Nat.unpair z).1 (Nat.unpair z).2))) := by
  have hm := (total_primrec (O := {fun n => Part.some (g n)}))
    (Primrec.fst.comp (Primrec.unpair.comp (Primrec.snd.comp Primrec.unpair)))
  have hk := (total_primrec (O := {fun n => Part.some (g n)}))
    (Primrec.snd.comp (Primrec.unpair.comp (Primrec.snd.comp Primrec.unpair)))
  have hn := (total_primrec (O := {fun n => Part.some (g n)}))
    (Primrec.snd.comp (Primrec.unpair.comp (Primrec.fst.comp Primrec.unpair)))
  have hc := (total_primrec (O := {fun n => Part.some (g n)}))
    (Primrec.fst.comp (Primrec.unpair.comp (Primrec.fst.comp Primrec.unpair)))
  have hp := total_comp (prefix_recursive g) hm
  have he := (total_primrec (O := {fun n => Part.some (g n)}))
    (Primrec.encode.comp (Nat.Partrec.Code.primrec_evaln.comp
      (((Primrec.fst.comp Primrec.unpair).pair
        (machine_primrec.comp (Primrec.fst.comp
          (Primrec.unpair.comp (Primrec.snd.comp Primrec.unpair))))).pair
        (Primrec.snd.comp (Primrec.unpair.comp (Primrec.snd.comp Primrec.unpair))))))
  exact (total_comp he (total_pair hk (total_pair hc (total_pair hp hn)))).of_eq
    (fun z => by simp [uniformTrial, trial])

/-- One evaluator accepts a code and an input. Oracle prefixes and ordinary
    bounded simulation are generated effectively, and search is unbounded. -/
def universal (g : ℕ → ℕ) (e n : ℕ) : Part ℕ :=
  search (uniformTrial g) (Nat.pair e n)

theorem universal_recursive (g : ℕ → ℕ) :
    Nat.RecursiveIn {fun n => Part.some (g n)}
      (fun p => universal g (Nat.unpair p).1 (Nat.unpair p).2) := by
  simpa [universal] using search_recursive (uniformTrial_recursive g)

/-- Every relative-recursive partial function has an index in the same uniform
    evaluator, including functions with nonterminating inputs. -/
theorem universal_complete (g : ℕ → ℕ) (f : ℕ →. ℕ)
    (hf : Nat.RecursiveIn {fun n => Part.some (g n)} f) :
    ∃ e, ∀ n, universal g e n = f n := by
  obtain ⟨c, hc⟩ := (reducible_iff_code (fun n => Part.some (g n)) f).mp
    (RecursiveIn.iff_nat.mpr hf)
  obtain ⟨d, hd⟩ := partrec_code (RelativeCode.eval_partrec lookup_partrec c)
  have hd' : ∀ L n, d.eval (Nat.pair (encode L) n) = c.eval (lookup L) n :=
    fun L n => hd (L, n)
  have ha (n : ℕ) : Approximates (f n)
      (fun m => d.eval (Nat.pair (encode (oraclePrefix g m)) n)) := by
    simp only [hd', ← hc]
    exact RelativeCode.eval_approximates (prefix_approximates g) c n
  refine ⟨encode d, fun n => ?_⟩
  have heq : universal g (encode d) n = search (fun n z => trial g d n z) n := by
    simp [universal, search, uniformTrial]
  rw [heq]
  apply Part.ext
  intro a
  apply search_mem_iff
  · intro n z b hb
    exact (ha n).1 (Nat.unpair z).1 b
      (Nat.Partrec.Code.evaln_sound hb)
  · intro n b hb
    obtain ⟨m, hm⟩ := (ha n).2 b hb
    obtain ⟨t, ht⟩ := Nat.Partrec.Code.evaln_complete.mp (hm m le_rfl)
    exact ⟨Nat.pair m t, by simpa [trial] using ht⟩

end FiniteOracle
end AgentTheory



==> anc/formalization/AgentTheory/FiniteApproximation.lean <==
/- Adapted from OpenAI math, commit 7ef5c0cc5ca4b0e072b7a050fca09ab24bc6fa3a.
   Original code is Apache-2.0 licensed; see vendor/openai-math-LICENSE.
   Modifications: integrate AgentTheory.RelativeCode and isolate oracle-evaluation
   foundations from the source repository's degree-rigidity applications. -/
import AgentTheory.RelativeComputability

namespace AgentTheory

def Approximates {α : Type*} (p : Part α) (ps : ℕ → Part α) : Prop :=
  (∀ m a, a ∈ ps m → a ∈ p) ∧
  (∀ a, a ∈ p → ∃ M, ∀ m, M ≤ m → a ∈ ps m)

namespace Approximates
variable {α β : Type*}

theorem const (p : Part α) : Approximates p (fun _ => p) :=
  ⟨fun _ _ h => h, fun _ h => ⟨0,fun _ _ => h⟩⟩

theorem bind {p : Part α} {ps : ℕ → Part α} {f : α → Part β}
    {fs : ℕ → α → Part β} (hp : Approximates p ps)
    (hf : ∀ a, Approximates (f a) (fun m => fs m a)) :
    Approximates (p.bind f) (fun m => (ps m).bind (fs m)) := by
  constructor
  · intro m b hb
    obtain ⟨a,ha,hb⟩ := Part.mem_bind_iff.mp hb
    exact Part.mem_bind_iff.mpr ⟨a,hp.1 m a ha,(hf a).1 m b hb⟩
  · intro b hb
    obtain ⟨a,ha,hb⟩ := Part.mem_bind_iff.mp hb
    obtain ⟨M,hM⟩ := hp.2 a ha
    obtain ⟨N,hN⟩ := (hf a).2 b hb
    exact ⟨max M N,fun m hm => Part.mem_bind_iff.mpr
      ⟨a,hM m ((le_max_left _ _).trans hm),hN m ((le_max_right _ _).trans hm)⟩⟩

theorem map {p : Part α} {ps : ℕ → Part α} (hp : Approximates p ps) (f : α → β) :
    Approximates (p.map f) (fun m => (ps m).map f) := by
  simpa only [Part.bind_some_eq_map] using hp.bind (fun a => const (Part.some (f a)))

theorem finite_bounds (P : ℕ → ℕ → Prop) (n : ℕ)
    (h : ∀ i, i < n → ∃ M, ∀ m, M ≤ m → P i m) :
    ∃ M, ∀ m, M ≤ m → ∀ i, i < n → P i m := by
  induction n with
  | zero => exact ⟨0,by simp⟩
  | succ n ih =>
    obtain ⟨M,hM⟩ := ih (fun i hi => h i (Nat.lt_succ_of_lt hi))
    obtain ⟨N,hN⟩ := h n (Nat.lt_succ_self n)
    refine ⟨max M N, fun m hm i hi => ?_⟩
    rcases Nat.lt_succ_iff_lt_or_eq.mp hi with hi | rfl
    · exact hM m ((le_max_left _ _).trans hm) i hi
    · exact hN m ((le_max_right _ _).trans hm)

theorem rfind {p : ℕ → Part Bool} {ps : ℕ → ℕ → Part Bool}
    (hp : ∀ n, Approximates (p n) (fun m => ps m n)) :
    Approximates (Nat.rfind p) (fun m => Nat.rfind (ps m)) := by
  constructor
  · intro m n hn
    obtain ⟨ht,hf⟩ := Nat.mem_rfind.mp hn
    exact Nat.mem_rfind.mpr ⟨(hp n).1 m true ht,fun {k} hk => (hp k).1 m false (hf hk)⟩
  · intro n hn
    obtain ⟨ht,hf⟩ := Nat.mem_rfind.mp hn
    obtain ⟨M,hM⟩ := (hp n).2 true ht
    obtain ⟨N,hN⟩ := finite_bounds (fun k m => false ∈ ps m k) n
      (fun k hk => (hp k).2 false (hf hk))
    exact ⟨max M N, fun m hm => Nat.mem_rfind.mpr
      ⟨hM m ((le_max_left _ _).trans hm),fun {k} hk => hN m ((le_max_right _ _).trans hm) k hk⟩⟩
end Approximates

namespace RelativeCode

theorem eval_approximates {g : ℕ →. ℕ} {gs : ℕ → ℕ →. ℕ}
    (hg : ∀ n, Approximates (g n) (fun m => gs m n)) (c : RelativeCode) :
    ∀ n, Approximates (eval g c n) (fun m => eval (gs m) c n) := by
  induction c with
  | zero => intro n; exact Approximates.const _
  | succ => intro n; exact Approximates.const _
  | left => intro n; exact Approximates.const _
  | right => intro n; exact Approximates.const _
  | oracle => exact hg
  | pair c d hc hd =>
    intro n
    exact (hc n).bind (fun a => (hd n).map (Nat.pair a))
  | comp c d hc hd => intro n; exact (hd n).bind hc
  | prec c d hc hd =>
    intro p
    have hr : ∀ k, Approximates
        (Nat.rec (eval g c (Nat.unpair p).1)
          (fun y ih => ih.bind (fun i => eval g d (Nat.pair (Nat.unpair p).1 (Nat.pair y i)))) k)
        (fun m => Nat.rec (eval (gs m) c (Nat.unpair p).1)
          (fun y ih => ih.bind (fun i => eval (gs m) d (Nat.pair (Nat.unpair p).1 (Nat.pair y i)))) k) := by
      intro k
      induction k with
      | zero => exact hc _
      | succ k ih => exact ih.bind (fun i => hd _)
    exact hr _
  | rfind c hc =>
    intro n
    exact Approximates.rfind (fun k => (hc (Nat.pair n k)).map (fun m => decide (m=0)))

end RelativeCode
end AgentTheory



==> anc/formalization/AgentTheory/FiniteObservations.lean <==
import AgentTheory.ResourceAccounting

-- Preserve the earlier elaboration transparency; the kernel still checks every proof.
set_option backward.isDefEq.respectTransparency false

namespace AgentTheory.FiniteObservations
open scoped Computability
open ResourceAccounting

def patch (S : Set ℕ) (questions answers : List ℕ) : Set ℕ :=
  {n | if n ∈ questions then n ∈ answers else n ∈ S}

noncomputable def observedOn (S : Set ℕ) (questions : List ℕ) : List ℕ := by
  classical
  exact questions.filter (fun n => n ∈ S)

theorem patch_relative (S : Set ℕ) (questions answers : List ℕ) :
    oracle (patch S questions answers) ≤ᵀ oracle S := by
  classical
  have ht := finite_artifact_relative (oracle S) questions
  have hy := characteristic_relative S
  have hn := finite_artifact_relative (oracle S) answers
  have h := total_relative_select ht hy hn
  apply RecursiveIn.of_eq h
  intro n
  by_cases hq : n ∈ questions <;> simp [oracle, patch, characteristic, hq]

theorem patch_restore (S : Set ℕ) (questions answers : List ℕ) :
    patch (patch S questions answers) questions (observedOn S questions) = S := by
  classical
  ext n
  by_cases hq : n ∈ questions <;> simp [patch, observedOn, hq]

/-- Finite changes preserve the full oracle degree, in both directions. -/
theorem patch_equivalent (S : Set ℕ) (questions answers : List ℕ) :
    oracle (patch S questions answers) ≡ᵀ oracle S := by
  classical
  refine ⟨patch_relative S questions answers, ?_⟩
  have h := patch_relative (patch S questions answers) questions (observedOn S questions)
  simpa only [patch_restore] using h

theorem patch_agrees (S : Set ℕ) (questions : List ℕ) (labels : ℕ → Bool)
    (n : ℕ) (hn : n ∈ questions) :
    n ∈ patch S questions (questions.filter (fun k => labels k)) ↔ labels n = true := by
  simp [patch, hn]

/-- Every finite, consistently labeled membership history admits both a
    baseline-computable completion and a completion of any prescribed degree. -/
theorem finite_observations_any_degree (A : PFunction) (H : Set ℕ)
    (questions : List ℕ) (labels : ℕ → Bool) :
    ∃ C K : Set ℕ,
      oracle C ≤ᵀ A ∧ oracle K ≡ᵀ oracle H ∧
      (∀ n ∈ questions, n ∈ C ↔ labels n = true) ∧
      (∀ n ∈ questions, n ∈ K ↔ labels n = true) := by
  let answers := questions.filter (fun k => labels k)
  let C : Set ℕ := {n | n ∈ answers}
  let K := patch H questions answers
  refine ⟨C, K, ?_, patch_equivalent H questions answers, ?_, ?_⟩
  · have h : RecursiveIn {A} (fun n => Part.some (if n ∈ answers then 1 else 0)) :=
      finite_artifact_relative A answers
    change RecursiveIn {A} (oracle C)
    convert h using 1
    funext n
    simp [oracle, C]
  · intro n hn
    simp [C, answers, hn]
  · intro n hn
    exact patch_agrees H questions labels n hn

theorem finite_observations_jump (A : Set ℕ) (questions : List ℕ) (labels : ℕ → Bool) :
    ∃ C H : Set ℕ, oracle C ≤ᵀ oracle A ∧ oracle H ≡ᵀ jumpOracle (oracle A) ∧
      (∀ n ∈ questions, n ∈ C ↔ labels n = true) ∧
      (∀ n ∈ questions, n ∈ H ↔ labels n = true) :=
  finite_observations_any_degree (oracle A) (selfHalts (oracle A)) questions labels

/-- Individually computable components can have a noncomputable effective join. -/
def nonuniformFamily (H : Set ℕ) (j : ℕ) : Set ℕ := fun _ => j ∈ H

@[simp] theorem mem_nonuniformFamily (H : Set ℕ) (j n : ℕ) :
    n ∈ nonuniformFamily H j ↔ j ∈ H := Iff.rfl

theorem nonuniform_component_computable (A : PFunction) (H : Set ℕ) (j : ℕ) :
    oracle (nonuniformFamily H j) ≤ᵀ A := by
  classical
  exact ordinary_computable_relative A (Computable.const (if j ∈ H then 1 else 0))

theorem nonuniform_join_equivalent (H : Set ℕ) :
    oracle (countableJoin (nonuniformFamily H)) ≡ᵀ oracle H := by
  classical
  constructor
  · have input : TotalRelative (oracle H) (fun p => (Nat.unpair p).1) :=
      ordinary_computable_relative _ (Computable.fst.comp Computable.unpair)
    have h := RecursiveIn.comp (TuringReducible.refl (oracle H)) input
    apply h.of_eq
    intro n
    simp [oracle, countableJoin]
  · have input : TotalRelative (oracle (countableJoin (nonuniformFamily H)))
        (fun n => Nat.pair n 0) :=
      ordinary_computable_relative _
        ((Primrec₂.natPair.comp Primrec.id (Primrec.const 0)).to_comp)
    have h := RecursiveIn.comp (TuringReducible.refl
      (oracle (countableJoin (nonuniformFamily H)))) input
    apply h.of_eq
    intro n
    simp [oracle, countableJoin, Nat.unpair_pair]

end AgentTheory.FiniteObservations


==> anc/formalization/AgentTheory/JumpBasics.lean <==
import AgentTheory.RelativeComputability

-- Preserve the earlier elaboration transparency; the kernel still checks every proof.
set_option backward.isDefEq.respectTransparency false

namespace AgentTheory
open scoped Computability

def RelativeCode.constant : ℕ → RelativeCode
  | 0 => .zero
  | n + 1 => .comp .succ (constant n)

theorem RelativeCode.constant_eval (A : PFunction) (n x : ℕ) :
    (constant n).eval A x = Part.some n := by
  induction n with
  | zero => rfl
  | succ n ih => simp [constant, eval, ih]

theorem RelativeCode.constant_encode_computable :
    Computable (fun n => (constant n).encode) := by
  have hs : Computable (fun p : ℕ × (ℕ × ℕ) =>
      Nat.pair 6 (Nat.pair RelativeCode.succ.encode p.2.2)) :=
    (Primrec₂.natPair.comp (Primrec.const 6)
      (Primrec₂.natPair.comp (Primrec.const RelativeCode.succ.encode)
        (Primrec.snd.comp Primrec.snd))).to_comp
  have hr := Computable.nat_rec Computable.id
    (Computable.const RelativeCode.zero.encode) hs.to₂
  have he (n : ℕ) : n.rec RelativeCode.zero.encode
      (fun _ value => Nat.pair 6 (Nat.pair RelativeCode.succ.encode value)) =
      (constant n).encode := by
    induction n with
    | zero => rfl
    | succ n ih => change Nat.pair 6 (Nat.pair RelativeCode.succ.encode _) = _; rw [ih]; rfl
  simpa only [id_eq, he] using hr

/-- A uniform program that halts exactly when a selected oracle bit is one. -/
def membershipCode (n : ℕ) : RelativeCode :=
  .rfind (.comp (.prec (.constant 1) .zero)
    (.pair .zero (.comp .oracle (.constant n))))

theorem membershipCode_encode_computable : Computable (fun n => (membershipCode n).encode) := by
  have pc (k : ℕ) : Computable (fun n => Nat.pair k n) :=
    (Primrec₂.natPair.comp (Primrec.const k) Primrec.id).to_comp
  have h := (pc 8).comp ((pc 6).comp
    ((pc (.prec (.constant 1) .zero : RelativeCode).encode).comp
      ((pc 5).comp ((pc RelativeCode.zero.encode).comp
        ((pc 6).comp ((pc RelativeCode.oracle.encode).comp
          RelativeCode.constant_encode_computable))))))
  exact h

theorem membershipCode_halts (A : Set ℕ) (n : ℕ) :
    selfHalts (oracle A) (membershipCode n).encode ↔ n ∈ A := by
  classical
  rw [selfHalts_code]
  by_cases hn : n ∈ A <;>
    simp [membershipCode, RelativeCode.eval, RelativeCode.constant_eval,
      oracle, hn, Seq.seq, Nat.rfind_dom, show (0 : Part ℕ) = Part.some 0 from rfl]

/-- The baseline oracle is reducible to its explicitly defined diagonal jump. -/
theorem base_reducible_jump (A : Set ℕ) : oracle A ≤ᵀ jumpOracle (oracle A) := by
  classical
  have input : TotalRelative (jumpOracle (oracle A))
      (fun n => (membershipCode n).encode) :=
    ordinary_computable_relative _ membershipCode_encode_computable
  have h := RecursiveIn.comp (TuringReducible.refl (jumpOracle (oracle A))) input
  apply h.of_eq
  intro n
  simp [jumpOracle, oracle, membershipCode_halts]

theorem strict_jump (A : Set ℕ) :
    oracle A ≤ᵀ jumpOracle (oracle A) ∧ ¬ jumpOracle (oracle A) ≤ᵀ oracle A :=
  ⟨base_reducible_jump A, jump_not_reducible (oracle A)⟩

end AgentTheory


==> anc/formalization/AgentTheory/LegacyOraclePrograms.lean <==
/- Finite oracle programs with explicit, possibly divergent loop semantics.
   The syntax and evaluation rules are definitions, not reducibility axioms. -/
import Std

namespace OraclePrograms

inductive Data where
  | atom (n : Nat)
  | pair (left right : Data)
  deriving DecidableEq, Repr

inductive Code where
  | ident
  | constant (value : Data)
  | left
  | right
  | succ
  | pred
  | pair (left right : Code)
  | comp (outer inner : Code)
  | branch (zero nonzero : Code)
  | query
  | loop (body : Code)
  deriving Repr

/-- A finite evaluation derivation records termination. A loop body returns
    `(0,result)` to stop, and `(1,nextState)` to continue. -/
inductive Eval (oracle : Nat -> Nat) : Code -> Data -> Data -> Prop where
  | ident : Eval oracle .ident x x
  | constant : Eval oracle (.constant value) x value
  | left : Eval oracle .left (.pair x y) x
  | right : Eval oracle .right (.pair x y) y
  | succ : Eval oracle .succ (.atom n) (.atom (n + 1))
  | predZero : Eval oracle .pred (.atom 0) (.atom 0)
  | predSucc : Eval oracle .pred (.atom (n + 1)) (.atom n)
  | pair : Eval oracle a x y -> Eval oracle b x z ->
      Eval oracle (.pair a b) x (.pair y z)
  | comp : Eval oracle inner x y -> Eval oracle outer y z ->
      Eval oracle (.comp outer inner) x z
  | zero : Eval oracle a x y ->
      Eval oracle (.branch a b) (.pair (.atom 0) x) y
  | nonzero : Eval oracle b x y ->
      Eval oracle (.branch a b) (.pair (.atom (n + 1)) x) y
  | query : Eval oracle .query (.atom n) (.atom (oracle n))
  | stop : Eval oracle body x (.pair (.atom 0) y) ->
      Eval oracle (.loop body) x y
  | next : Eval oracle body x (.pair (.atom 1) y) ->
      Eval oracle (.loop body) y z -> Eval oracle (.loop body) x z

/-- The operational semantics cannot assign two different outputs to a run. -/
theorem eval_deterministic {A : Nat -> Nat} {p : Code} {x y : Data}
    (first : Eval A p x y) : ∀ {z}, Eval A p x z -> y = z := by
  induction first with
  | ident | constant | left | right | succ | predZero | predSucc | query =>
      intro z second; cases second; rfl
  | pair _ _ ia ib =>
      intro z second
      cases second with
      | pair ha hb => rw [ia ha, ib hb]
  | comp _ _ ia ib =>
      intro z second
      cases second with
      | comp ha hb =>
          have he := ia ha
          cases he
          exact ib hb
  | zero _ ih =>
      intro z second
      cases second with
      | zero ha => exact ih ha
  | nonzero _ ih =>
      intro z second
      cases second with
      | nonzero ha => exact ih ha
  | stop _ ih =>
      intro z second
      cases second with
      | stop ha =>
          have he := ih ha
          cases he
          rfl
      | next ha hb =>
          have he := ih ha
          cases he
  | next _ _ ia ib =>
      intro z second
      cases second with
      | stop ha =>
          have he := ia ha
          cases he
      | next ha hb =>
          have he := ia ha
          cases he
          exact ib hb

/-- Replace each external query by one finite program over the baseline oracle. -/
def inlineOracle (replacement : Code) : Code -> Code
  | .ident => .ident
  | .constant x => .constant x
  | .left => .left
  | .right => .right
  | .succ => .succ
  | .pred => .pred
  | .pair a b => .pair (inlineOracle replacement a) (inlineOracle replacement b)
  | .comp a b => .comp (inlineOracle replacement a) (inlineOracle replacement b)
  | .branch a b => .branch (inlineOracle replacement a) (inlineOracle replacement b)
  | .query => replacement
  | .loop body => .loop (inlineOracle replacement body)

/-- Actual oracle-call elimination, including unbounded terminating loops. -/
theorem oracle_inlining
    {A E : Nat -> Nat} (replacement : Code)
    (implements : ∀ n, Eval A replacement (.atom n) (.atom (E n)))
    {program : Code} {input output : Data}
    (execution : Eval E program input output) :
    Eval A (inlineOracle replacement program) input output := by
  induction execution with
  | ident => exact .ident
  | constant => exact .constant
  | left => exact .left
  | right => exact .right
  | succ => exact .succ
  | predZero => exact .predZero
  | predSucc => exact .predSucc
  | pair _ _ ia ib => exact .pair ia ib
  | comp _ _ ia ib => exact .comp ia ib
  | zero _ ih => exact .zero ih
  | nonzero _ ih => exact .nonzero ih
  | query => exact implements _
  | stop _ ih => exact .stop ih
  | next _ _ ia ib => exact .next ia ib

/-- Relative computation is defined by one fixed finite program for all inputs. -/
def Computes (A : Nat -> Nat) (f : Nat -> Nat) : Prop :=
  ∃ program, ∀ n, Eval A program (.atom n) (.atom (f n))

/-- Transitivity is derived from program substitution, not postulated. -/
theorem computes_trans {A E f : Nat -> Nat}
    (hE : Computes A E) (hf : Computes E f) : Computes A f := by
  obtain ⟨replacement, hr⟩ := hE
  obtain ⟨program, hp⟩ := hf
  exact ⟨inlineOracle replacement program, fun n => oracle_inlining replacement hr (hp n)⟩

/-- One loop program simulates every finite terminating revision history.
    Mutable solver/improver descriptions may be stored in the Data state. -/
theorem revision_simulation
    (A : Nat -> Nat) (initCode transition output : Code) (f : Nat -> Nat)
    (runs : ∀ n, ∃ initial terminal,
      Eval A initCode (.atom n) initial ∧
      Eval A (.loop transition) initial terminal ∧
      Eval A output terminal (.atom (f n))) : Computes A f := by
  refine ⟨.comp output (.comp (.loop transition) initCode), ?_⟩
  intro n
  obtain ⟨initial, terminal, hi, ht, ho⟩ := runs n
  exact .comp (.comp hi ht) ho

/-- A supplied finite artifact is an ordinary constant instruction. -/
theorem finite_artifact (A : Nat -> Nat) (artifact : Data) (use : Code)
    (f : Nat -> Nat)
    (runs : ∀ n, Eval A use (.pair (.atom n) artifact) (.atom (f n))) :
    Computes A f := by
  refine ⟨.comp use (.pair .ident (.constant artifact)), ?_⟩
  intro n
  exact .comp (.pair .ident .constant) (runs n)

#print axioms eval_deterministic
#print axioms oracle_inlining
#print axioms computes_trans
#print axioms revision_simulation
#print axioms finite_artifact
end OraclePrograms


==> anc/formalization/AgentTheory/ParametricEval.lean <==
/- Adapted from OpenAI math, commit 7ef5c0cc5ca4b0e072b7a050fca09ab24bc6fa3a.
   Original code is Apache-2.0 licensed; see vendor/openai-math-LICENSE.
   Modifications: integrate AgentTheory.RelativeCode and isolate oracle-evaluation
   foundations from the source repository's degree-rigidity applications. -/
import AgentTheory.RelativeComputability
import Mathlib.Computability.PartrecCode

namespace AgentTheory.RelativeCode
open Computable

theorem eval_partrec {α : Type*} [Primcodable α] {g : α → ℕ →. ℕ}
    (hg : Partrec₂ g) (c : RelativeCode) : Partrec₂ (fun a n => eval (g a) c n) := by
  induction c with
  | zero => exact Computable.const 0
  | succ => exact Computable.succ.comp snd
  | left => exact (fst.comp Computable.unpair).comp snd
  | right => exact (snd.comp Computable.unpair).comp snd
  | oracle => exact hg
  | pair c d hc hd =>
    change Partrec (fun z : α × ℕ =>
      (eval (g z.1) c z.2).bind (fun a => (eval (g z.1) d z.2).map (Nat.pair a)))
    apply Partrec.bind hc
    apply Partrec.map (hd.comp (fst.comp fst) (snd.comp fst))
    exact Primrec₂.natPair.to_comp.comp (snd.comp fst) snd
  | comp c d hc hd =>
    exact hd.bind (hc.comp (fst.comp fst) snd)
  | prec c d hc hd =>
    exact Partrec.nat_rec ((snd.comp Computable.unpair).comp snd)
      (hc.comp fst ((fst.comp Computable.unpair).comp snd))
      (hd.comp (fst.comp fst)
        (Primrec₂.natPair.to_comp.comp ((fst.comp Computable.unpair).comp (snd.comp fst))
          (Primrec₂.natPair.to_comp.comp (fst.comp snd) (snd.comp snd)))).to₂
  | rfind c hc =>
    exact Partrec.rfind ((hc.comp (fst.comp fst)
      (Primrec₂.natPair.to_comp.comp (snd.comp fst) snd)).map
        ((Primrec.beq.comp Primrec.snd (Primrec.const 0)).to_comp))

end AgentTheory.RelativeCode



==> anc/formalization/AgentTheory/PartialRevision.lean <==
import AgentTheory.RelativeComputability

-- Preserve the earlier elaboration transparency; the kernel still checks every proof.
set_option backward.isDefEq.respectTransparency false

namespace AgentTheory.PartialRevision
open scoped Computability

/-- A transition may diverge. The complete mutable configuration is one natural number. -/
def trajectory (step initial : PFunction) (x : ℕ) : ℕ → Part ℕ
  | 0 => initial x
  | n + 1 => trajectory step initial x n >>= step

theorem trajectory_reducible {A step initial : PFunction}
    (hs : step ≤ᵀ A) (hi : initial ≤ᵀ A) :
    (fun p => trajectory step initial (Nat.unpair p).1 (Nat.unpair p).2) ≤ᵀ A := by
  have projection : (fun p => Part.some (Nat.unpair (Nat.unpair p).2).2) ≤ᵀ A :=
    ordinary_computable_relative A
      ((Computable.snd.comp Computable.unpair).comp
        (Computable.snd.comp Computable.unpair))
  have hr := RecursiveIn.prec hi (RecursiveIn.comp hs projection)
  have hrec (x n : ℕ) :
      n.rec (initial x) (fun _ ih => ih >>= fun s => Part.some s >>= step) =
        trajectory step initial x n := by
    induction n with
    | zero => rfl
    | succ n ih =>
      change ((n.rec (initial x) (fun _ ih => ih >>= fun s => Part.some s >>= step)) >>=
        (fun s => Part.some s >>= step)) = _
      rw [ih]
      simp only [trajectory, Part.bind_eq_bind, Part.bind_some]
  simpa only [Nat.unpair_pair, hrec] using hr

/-- Tests return zero at a terminal configuration and a nonzero number otherwise. -/
def testAt (step initial terminal : PFunction) (x n : ℕ) : Part ℕ :=
  trajectory step initial x n >>= terminal

def stopStage (step initial terminal : PFunction) (x : ℕ) : Part ℕ :=
  Nat.rfind (fun n => (fun v => v = 0) <$> testAt step initial terminal x n)

def run (step initial terminal output : PFunction) (x : ℕ) : Part ℕ := do
  let n ← stopStage step initial terminal x
  let s ← trajectory step initial x n
  output s

/-- Unbounded simulation is partial relative recursive even when transitions,
    initialization, terminal tests, and output extraction can themselves diverge. -/
theorem run_reducible {A step initial terminal output : PFunction}
    (hs : step ≤ᵀ A) (hi : initial ≤ᵀ A)
    (ht : terminal ≤ᵀ A) (ho : output ≤ᵀ A) :
    run step initial terminal output ≤ᵀ A := by
  have hp := trajectory_reducible hs hi
  have htest := RecursiveIn.comp ht hp
  have hstop : stopStage step initial terminal ≤ᵀ A := by
    apply (RecursiveIn.rfind htest).of_eq
    intro x
    simp [stopStage, testAt, Nat.unpair_pair]
  have hid : (fun x => Part.some x) ≤ᵀ A :=
    ordinary_computable_relative A Computable.id
  have inputs := RecursiveIn.pair hid hstop
  have hstate := RecursiveIn.comp hp inputs
  have result := RecursiveIn.comp ho hstate
  change RecursiveIn {A} (run step initial terminal output)
  convert result using 1
  funext x
  simp [run, Part.bind_assoc, Seq.seq]

/-- The search stops exactly at the first defined terminal test, with every
    earlier test defined and nonzero. This also specifies divergence faithfully. -/
theorem stopStage_spec (step initial terminal : PFunction) (x n : ℕ) :
    n ∈ stopStage step initial terminal x ↔
      0 ∈ testAt step initial terminal x n ∧
        ∀ m < n, ∃ v ∈ testAt step initial terminal x m, v ≠ 0 := by
  simp only [stopStage, Nat.mem_rfind, Part.map_eq_map, Part.mem_map_iff]
  constructor
  · rintro ⟨⟨v, hv, he⟩, hbefore⟩
    have hv0 : v = 0 := of_decide_eq_true he
    refine ⟨hv0 ▸ hv, ?_⟩
    intro m hm
    obtain ⟨w, hw, hew⟩ := hbefore hm
    exact ⟨w, hw, of_decide_eq_false hew⟩
  · rintro ⟨hzero, hbefore⟩
    refine ⟨⟨0, hzero, by simp⟩, ?_⟩
    intro m hm
    obtain ⟨v, hv, hne⟩ := hbefore m hm
    exact ⟨v, hv, by simp [hne]⟩

theorem decision_closure {A step initial terminal output : PFunction} {D : Set ℕ}
    (hs : step ≤ᵀ A) (hi : initial ≤ᵀ A)
    (ht : terminal ≤ᵀ A) (ho : output ≤ᵀ A)
    (correct : run step initial terminal output = oracle D) :
    oracle D ≤ᵀ A := by
  rw [← correct]
  exact run_reducible hs hi ht ho

theorem no_internal_jump {A step initial terminal output : PFunction}
    (hs : step ≤ᵀ A) (hi : initial ≤ᵀ A)
    (ht : terminal ≤ᵀ A) (ho : output ≤ᵀ A) :
    run step initial terminal output ≠ jumpOracle A := by
  intro h
  exact jump_not_reducible A (h ▸ run_reducible hs hi ht ho)

end AgentTheory.PartialRevision


==> anc/formalization/AgentTheory/QueryDecisionTree.lean <==
import Mathlib.Data.Fintype.Sum
import Mathlib.Algebra.Order.Ring.Nat
import Mathlib.FieldTheory.Finiteness
import Mathlib.LinearAlgebra.Dual.Lemmas
import Mathlib.Data.ZMod.Basic
import Mathlib.Algebra.Field.ZMod

namespace AgentTheory.QueryDecisionTree

inductive Tree (Output : Type) where
  | leaf (answer : Output)
  | ask (query : Nat) (no yes : Tree Output)

variable {Output : Type}

def Tree.depth : Tree Output → Nat
  | .leaf _ => 0
  | .ask _ a b => max a.depth b.depth + 1

def Tree.Leaves : Tree Output → Type
  | .leaf _ => Unit
  | .ask _ a b => a.Leaves ⊕ b.Leaves

noncomputable instance (tree : Tree Output) : Fintype tree.Leaves := by
  induction tree with
  | leaf _ => exact inferInstanceAs (Fintype Unit)
  | ask _ a b ia ib =>
      letI := ia
      letI := ib
      exact inferInstanceAs (Fintype (a.Leaves ⊕ b.Leaves))

def Tree.route : (tree : Tree Output) → (Nat → Bool) → tree.Leaves
  | .leaf _, _ => ()
  | .ask q a b, teacher =>
      if teacher q then Sum.inr (b.route teacher) else Sum.inl (a.route teacher)

def Tree.answer : (tree : Tree Output) → tree.Leaves → Output
  | .leaf x, _ => x
  | .ask _ a _, .inl position => a.answer position
  | .ask _ _ b, .inr position => b.answer position

theorem leaves_le_two_pow_depth (tree : Tree Output) :
    Fintype.card tree.Leaves ≤ 2 ^ tree.depth := by
  induction tree with
  | leaf x =>
      change Fintype.card Unit ≤ 1
      exact le_of_eq Fintype.card_unique
  | ask q a b ia ib =>
      change Fintype.card (a.Leaves ⊕ b.Leaves) ≤ 2 ^ (max a.depth b.depth + 1)
      rw [Fintype.card_sum, Nat.pow_succ]
      have ha : Fintype.card a.Leaves ≤ 2 ^ max a.depth b.depth :=
        ia.trans (Nat.pow_le_pow_right (by decide : 0 < 2) (Nat.le_max_left a.depth b.depth))
      have hb : Fintype.card b.Leaves ≤ 2 ^ max a.depth b.depth :=
        ib.trans (Nat.pow_le_pow_right (by decide : 0 < 2) (Nat.le_max_right a.depth b.depth))
      omega

/-- Exact identification of N targets needs at least N distinct answer leaves. -/
theorem targets_le_leaves {Target : Type} [Fintype Target]
    (tree : Tree Output) (teacher : Target → Nat → Bool)
    (decode : Output → Target)
    (correct : ∀ target, decode (tree.answer (tree.route (teacher target))) = target) :
    Fintype.card Target ≤ Fintype.card tree.Leaves := by
  apply Fintype.card_le_of_injective (fun target => tree.route (teacher target))
  intro a b he
  calc
    a = decode (tree.answer (tree.route (teacher a))) := (correct a).symm
    _ = decode (tree.answer (tree.route (teacher b))) := congrArg (fun leaf => decode (tree.answer leaf)) he
    _ = b := correct b

/-- The information lower bound, independent of computation between queries. -/
theorem queries_lower_bound {Target : Type} [Fintype Target]
    (tree : Tree Output) (teacher : Target → Nat → Bool)
    (decode : Output → Target) (r : Nat)
    (cardinality : Fintype.card Target = 2 ^ r)
    (correct : ∀ target, decode (tree.answer (tree.route (teacher target))) = target) :
    r ≤ tree.depth := by
  apply (Nat.pow_le_pow_iff_right (by decide : 1 < 2)).mp
  rw [← cardinality]
  exact (targets_le_leaves tree teacher decode correct).trans (leaves_le_two_pow_depth tree)

/-- Exact linear-rule identification over F₂ requires at least the feature rank
    in membership queries. The target cardinality is proved by linear algebra. -/
theorem linear_rule_query_lower_bound
    (V : Type) [AddCommGroup V] [Module (ZMod 2) V]
    [Module.Finite (ZMod 2) V] [Fintype (Module.Dual (ZMod 2) V)]
    (tree : Tree (Module.Dual (ZMod 2) V))
    (teacher : Module.Dual (ZMod 2) V → Nat → Bool)
    (correct : ∀ target, tree.answer (tree.route (teacher target)) = target) :
    Module.finrank (ZMod 2) V ≤ tree.depth := by
  apply queries_lower_bound tree teacher id (Module.finrank (ZMod 2) V)
  · rw [Module.card_eq_pow_finrank (K := ZMod 2), ZMod.card,
      Subspace.dual_finrank_eq]
  · exact correct

#print axioms leaves_le_two_pow_depth
#print axioms targets_le_leaves
#print axioms queries_lower_bound
#print axioms linear_rule_query_lower_bound
end AgentTheory.QueryDecisionTree


==> anc/formalization/AgentTheory/QuerySpan.lean <==
import Mathlib.LinearAlgebra.Dual.Lemmas
import Mathlib.LinearAlgebra.Pi
import Mathlib.Data.ZMod.Basic

namespace AgentTheory.QuerySpan
open Submodule
variable {K V : Type*} [Field K] [AddCommGroup V] [Module K V]

def Consistent (observed : Set V) (target candidate : Module.Dual K V) : Prop :=
  ∀ v ∈ observed, candidate v = target v

def Identified (observed : Set V) (target : Module.Dual K V) (v : V) : Prop :=
  ∀ candidate, Consistent observed target candidate → candidate v = target v

/-- Exact answer identification is equivalent to membership in the query span. -/
theorem identified_iff_mem_span (observed : Set V) (target : Module.Dual K V) (v : V) :
    Identified observed target v ↔ v ∈ span K observed := by
  constructor
  · intro hi
    apply (Subspace.forall_mem_dualAnnihilator_apply_eq_zero_iff
      (span K observed) v).mp
    intro phi hp
    have hp' := (mem_dualAnnihilator phi).mp hp
    have hc : Consistent observed target (target + phi) := by
      intro w hw
      simp [hp' w (subset_span hw)]
    have hv := hi (target + phi) hc
    simpa using hv
  · intro hv candidate hc
    have hker : span K observed ≤ LinearMap.ker (candidate - target) := by
      apply span_le.mpr
      intro w hw
      change candidate w - target w = 0
      exact sub_eq_zero.mpr (hc w hw)
    have he := hker hv
    change candidate v - target v = 0 at he
    exact sub_eq_zero.mp he

/-- The finite-dimensional dot-product representation used in the manuscript. -/
noncomputable def dotForm {d : ℕ} (theta : Fin d → K) : Module.Dual K (Fin d → K) :=
  ∑ i, theta i • LinearMap.proj i

theorem dotForm_apply {d : ℕ} (theta x : Fin d → K) :
    dotForm theta x = ∑ i, theta i * x i := by
  simp [dotForm, Finset.sum_apply]

/-- Every linear functional on coordinate space is a coefficient vector. -/
theorem dual_is_dotForm {d : ℕ} (phi : Module.Dual K (Fin d → K)) :
    ∃ theta : Fin d → K, dotForm theta = phi := by
  classical
  refine ⟨fun i => phi (Pi.single i 1), ?_⟩
  apply LinearMap.ext
  intro x
  have hx : x = ∑ i : Fin d, x i • (Pi.single i (1 : K) : Fin d → K) := by
    ext j
    simp [Pi.single_apply]
  rw [dotForm_apply]
  conv_rhs => rw [hx, map_sum]
  apply Finset.sum_congr rfl
  intro i _
  simp [mul_comm]

/-- The coefficient-vector statement, specialized in the paper to K = F₂. -/
theorem coefficient_identified_iff_span {d : ℕ}
    (observed : Set (Fin d → K)) (theta v : Fin d → K) :
    (∀ other : Fin d → K,
      (∀ q ∈ observed, (∑ i, other i * q i) = ∑ i, theta i * q i) →
      (∑ i, other i * v i) = ∑ i, theta i * v i) ↔
    v ∈ span K observed := by
  constructor
  · intro h
    apply (identified_iff_mem_span observed (dotForm theta) v).mp
    intro candidate hc
    obtain ⟨other, rfl⟩ := dual_is_dotForm candidate
    rw [dotForm_apply, dotForm_apply]
    apply h other
    intro q hq
    simpa [dotForm_apply] using hc q hq
  · intro hv other hc
    have h := (identified_iff_mem_span observed (dotForm theta) v).mpr hv
    have he := h (dotForm other) (by
      intro q hq
      simpa [dotForm_apply] using hc q hq)
    simpa [dotForm_apply] using he

/-- All-input completion is exactly equality of query and feature spans. -/
theorem completion_iff_span_eq (features observed : Set V)
    (hsub : observed ⊆ features) (target : Module.Dual K V) :
    (∀ v ∈ features, Identified observed target v) ↔
      span K observed = span K features := by
  constructor
  · intro hall
    apply le_antisymm (span_mono hsub)
    exact span_le.mpr (fun v hv => (identified_iff_mem_span observed target v).mp (hall v hv))
  · intro heq v hv
    apply (identified_iff_mem_span observed target v).mpr
    rw [heq]
    exact subset_span hv

#print axioms identified_iff_mem_span
#print axioms dual_is_dotForm
#print axioms coefficient_identified_iff_span
#print axioms completion_iff_span_eq
end AgentTheory.QuerySpan


==> anc/formalization/AgentTheory/RankProgress.lean <==
import Mathlib.LinearAlgebra.FiniteDimensional.Lemmas
import Mathlib.LinearAlgebra.Dimension.Finite

namespace AgentTheory.RankProgress
open Submodule Module
variable {K V : Type*} [Field K] [AddCommGroup V] [Module K V]

/-- A proper query subspace misses a supplied spanning vector. -/
theorem fresh_spanning_vector {W Q : Submodule K V} (hQ : Q < W)
    (basisInputs : Set V) (hspan : span K basisInputs = W) :
    ∃ v ∈ basisInputs, v ∉ Q := by
  by_contra! hall
  have hle : W ≤ Q := by rw [← hspan]; exact span_le.mpr hall
  exact hQ.not_ge hle

/-- Each genuinely new query produces a strict subspace extension. -/
theorem fresh_query_strict (Q : Submodule K V) (v : V) (hv : v ∉ Q) :
    Q < Q ⊔ span K {v} := by
  refine lt_of_le_of_ne le_sup_left ?_
  intro he
  apply hv
  rw [he]
  exact (show span K {v} ≤ Q ⊔ span K {v} from le_sup_right)
    (subset_span (by simp : v ∈ ({v} : Set V)))

/-- No rank-increasing run inside W can make more than dim(W) queries. -/
theorem rank_increasing_query_bound (W : Submodule K V) [FiniteDimensional K W]
    (states : Nat → Submodule K V) (calls : Nat)
    (hcontained : ∀ i ≤ calls, states i ≤ W)
    (hprogress : ∀ i < calls, states i < states (i + 1)) :
    calls ≤ finrank K W := by
  have hgrow : ∀ i ≤ calls, i ≤ finrank K (states i) := by
    intro i hi
    induction i with
    | zero => exact Nat.zero_le _
    | succ i ih =>
        have him := ih (by omega)
        have : FiniteDimensional K (states (i + 1)) :=
          Submodule.finiteDimensional_of_le (hcontained (i + 1) hi)
        have hlt := Submodule.finrank_lt_finrank_of_lt (hprogress i (by omega))
        omega
  exact (hgrow calls (Nat.le_refl _)).trans (Submodule.finrank_mono (hcontained calls (Nat.le_refl _)))

#print axioms fresh_spanning_vector
#print axioms fresh_query_strict
#print axioms rank_increasing_query_bound
end AgentTheory.RankProgress


==> anc/formalization/AgentTheory/RecursiveInCompat.lean <==
import Mathlib.Computability.TuringDegree

/- Compatibility with the generalized oracle relation in Mathlib 4.34.1.
   Each natural-number closure rule is transported through the library's
   proved equivalence, preserving the statements of the existing proofs. -/
namespace RecursiveIn
variable {O : Set (ℕ →. ℕ)} {f g : ℕ →. ℕ}

theorem zero : RecursiveIn O (fun _ : ℕ => Part.some 0) := iff_nat.mpr .zero
theorem succ : RecursiveIn O (fun n : ℕ => Part.some n.succ) := iff_nat.mpr .succ
theorem left : RecursiveIn O (fun n : ℕ => Part.some (Nat.unpair n).1) := iff_nat.mpr .left
theorem right : RecursiveIn O (fun n : ℕ => Part.some (Nat.unpair n).2) := iff_nat.mpr .right

theorem pair (hf : RecursiveIn O f) (hg : RecursiveIn O g) :
    RecursiveIn O (fun n => Nat.pair <$> f n <*> g n) :=
  iff_nat.mpr (.pair (iff_nat.mp hf) (iff_nat.mp hg))

theorem comp (hf : RecursiveIn O f) (hg : RecursiveIn O g) :
    RecursiveIn O (fun n => g n >>= f) :=
  iff_nat.mpr (.comp (iff_nat.mp hf) (iff_nat.mp hg))

theorem prec (hf : RecursiveIn O f) (hg : RecursiveIn O g) :
    RecursiveIn O (fun p =>
      let (a, n) := Nat.unpair p
      n.rec (f a) (fun y ih => ih >>= fun i => g (Nat.pair a (Nat.pair y i)))) :=
  iff_nat.mpr (.prec (iff_nat.mp hf) (iff_nat.mp hg))

theorem rfind (hf : RecursiveIn O f) :
    RecursiveIn O (fun a => Nat.rfind (fun n =>
      (fun m => m = 0) <$> f (Nat.pair a n))) :=
  iff_nat.mpr (.rfind (iff_nat.mp hf))
end RecursiveIn

theorem Nat.Partrec.turingReducible {f g : ℕ →. ℕ} (hf : Nat.Partrec f) :
    TuringReducible f g := RecursiveIn.iff_nat.mpr hf.recursiveIn


==> anc/formalization/AgentTheory/RelativeComputability.lean <==
import AgentTheory.RecursiveInCompat

-- Preserve the earlier elaboration transparency; the kernel still checks every proof.
set_option backward.isDefEq.respectTransparency false

/- Standard Mathlib relative computability, with finite syntax exactly matching
   its partial-recursive closure rules. No abstract reducibility laws are assumed. -/
namespace AgentTheory
open scoped Computability

abbrev PFunction := ℕ →. ℕ

inductive RelativeCode where
  | zero | succ | left | right | oracle
  | pair (a b : RelativeCode)
  | comp (outer inner : RelativeCode)
  | prec (base step : RelativeCode)
  | rfind (body : RelativeCode)
  deriving Repr

def RelativeCode.eval (A : PFunction) : RelativeCode → PFunction
  | .zero => fun _ => 0
  | .succ => Nat.succ
  | .left => fun n => (Nat.unpair n).1
  | .right => fun n => (Nat.unpair n).2
  | .oracle => A
  | .pair a b => fun n => Nat.pair <$> a.eval A n <*> b.eval A n
  | .comp outer inner => fun n => inner.eval A n >>= outer.eval A
  | .prec base step => fun p =>
      let (a, n) := Nat.unpair p
      n.rec (base.eval A a) fun y ih => do
        let i ← ih
        step.eval A (Nat.pair a (Nat.pair y i))
  | .rfind body => fun a =>
      Nat.rfind fun n => (fun m => m = 0) <$> body.eval A (Nat.pair a n)

theorem RelativeCode.eval_reducible (A : PFunction) (c : RelativeCode) :
    c.eval A ≤ᵀ A := by
  induction c with
  | zero => exact .zero
  | succ => exact .succ
  | left => exact .left
  | right => exact .right
  | oracle => exact .oracle A (by simp)
  | pair a b ia ib => exact .pair ia ib
  | comp a b ia ib => exact .comp ia ib
  | prec a b ia ib => exact .prec ia ib
  | rfind a ia => exact .rfind ia

/-- Every standard relative-recursive function is denoted by finite syntax. -/
theorem reducible_iff_code (A f : PFunction) :
    f ≤ᵀ A ↔ ∃ c : RelativeCode, c.eval A = f := by
  constructor
  · intro h
    have hn := RecursiveIn.iff_nat.mp h
    clear h
    induction hn with
    | zero => exact ⟨.zero, rfl⟩
    | succ => exact ⟨.succ, rfl⟩
    | left => exact ⟨.left, rfl⟩
    | right => exact ⟨.right, rfl⟩
    | oracle g hg =>
        have hg' : g = A := Set.mem_singleton_iff.mp hg
        exact ⟨.oracle, hg'.symm⟩
    | pair _ _ ia ib =>
        obtain ⟨a, rfl⟩ := ia
        obtain ⟨b, rfl⟩ := ib
        exact ⟨.pair a b, rfl⟩
    | comp _ _ ia ib =>
        obtain ⟨a, rfl⟩ := ia
        obtain ⟨b, rfl⟩ := ib
        exact ⟨.comp a b, rfl⟩
    | prec _ _ ia ib =>
        obtain ⟨a, rfl⟩ := ia
        obtain ⟨b, rfl⟩ := ib
        exact ⟨.prec a b, rfl⟩
    | rfind _ ia =>
        obtain ⟨a, rfl⟩ := ia
        exact ⟨.rfind a, rfl⟩
  · rintro ⟨c, rfl⟩
    exact c.eval_reducible A

/-- Program substitution realizes transitivity constructively on syntax. -/
def RelativeCode.substitute (replacement : RelativeCode) : RelativeCode → RelativeCode
  | .zero => .zero
  | .succ => .succ
  | .left => .left
  | .right => .right
  | .oracle => replacement
  | .pair a b => .pair (substitute replacement a) (substitute replacement b)
  | .comp a b => .comp (substitute replacement a) (substitute replacement b)
  | .prec a b => .prec (substitute replacement a) (substitute replacement b)
  | .rfind a => .rfind (substitute replacement a)

theorem RelativeCode.substitute_eval (A : PFunction)
    (replacement c : RelativeCode) :
    (substitute replacement c).eval A = c.eval (replacement.eval A) := by
  induction c with
  | zero | succ | left | right | oracle => rfl
  | pair a b ia ib => simp only [substitute, eval, ia, ib]
  | comp a b ia ib => simp only [substitute, eval, ia, ib]
  | prec a b ia ib => simp only [substitute, eval, ia, ib]
  | rfind a ia => simp only [substitute, eval, ia]

noncomputable def oracle (A : Set ℕ) : PFunction := by
  classical
  exact fun n => Part.some (if n ∈ A then 1 else 0)

def layer (A : Set ℕ) : Set (Set ℕ) := {D | oracle D ≤ᵀ oracle A}

noncomputable def degree (A : Set ℕ) : TuringDegree :=
  toAntisymmetrization TuringReducible (oracle A)

theorem degree_eq_iff_layer_eq (A B : Set ℕ) : degree A = degree B ↔ layer A = layer B := by
  constructor
  · intro h
    have he : oracle A ≡ᵀ oracle B := Quotient.exact h
    ext D
    exact ⟨fun hd => hd.trans he.1, fun hd => hd.trans he.2⟩
  · intro h
    apply Quotient.sound
    constructor
    · have hm : A ∈ layer A := TuringReducible.refl _
      rw [h] at hm
      exact hm
    · have hm : B ∈ layer B := TuringReducible.refl _
      rw [← h] at hm
      exact hm

theorem strict_ascent_witness {A B D : Set ℕ}
    (hAB : oracle A ≤ᵀ oracle B) (hDB : oracle D ≤ᵀ oracle B)
    (hDA : ¬ oracle D ≤ᵀ oracle A) :
    (oracle A ≤ᵀ oracle B ∧ ¬ oracle B ≤ᵀ oracle A) ∧ layer A ⊂ layer B := by
  have hBA : ¬ oracle B ≤ᵀ oracle A := fun hb => hDA (hDB.trans hb)
  refine ⟨⟨hAB, hBA⟩, ?_⟩
  rw [Set.ssubset_def]
  constructor
  · intro X hX
    exact hX.trans hAB
  · intro h
    exact hBA (h (TuringReducible.refl (oracle B)))

#print axioms reducible_iff_code
#print axioms RelativeCode.substitute_eval
#print axioms degree_eq_iff_layer_eq
#print axioms strict_ascent_witness
end AgentTheory

namespace AgentTheory
open scoped Computability

/-- Total functions relative to the actual Mathlib oracle relation. -/
def TotalRelative (A : PFunction) (f : ℕ → ℕ) : Prop :=
  (fun n => Part.some (f n)) ≤ᵀ A

theorem ordinary_computable_relative (A : PFunction) {f : ℕ → ℕ}
    (hf : Computable f) : TotalRelative A f :=
  (Partrec.nat_iff.mp hf.partrec).turingReducible

theorem total_relative_comp {A : PFunction} {f g : ℕ → ℕ}
    (hf : TotalRelative A f) (hg : TotalRelative A g) :
    TotalRelative A (fun x => f (g x)) := by
  have h := RecursiveIn.comp hf hg
  simpa [TotalRelative] using h

theorem total_relative_pair {A : PFunction} {f g : ℕ → ℕ}
    (hf : TotalRelative A f) (hg : TotalRelative A g) :
    TotalRelative A (fun x => Nat.pair (f x) (g x)) := by
  have h := RecursiveIn.pair hf hg
  change RecursiveIn {A} (fun n => Part.some (Nat.pair (f n) (g n)))
  have heq : (fun n => Nat.pair <$> Part.some (f n) <*> Part.some (g n)) =
      (fun n => Part.some (Nat.pair (f n) (g n))) := by
    funext n
    apply Part.ext
    intro value
    simp [Seq.seq, Part.bind, Part.map, Part.assert, eq_comm]
  rw [heq] at h
  exact h

/-- An effective completion stage yields a baseline-relative total answer. -/
theorem effective_completion {A : PFunction} {approx : ℕ → ℕ → ℕ}
    {stage answer : ℕ → ℕ}
    (hg : TotalRelative A (fun p => approx (Nat.unpair p).1 (Nat.unpair p).2))
    (hm : TotalRelative A stage)
    (hcorrect : ∀ x, approx x (stage x) = answer x) :
    TotalRelative A answer := by
  have hid : TotalRelative A id := ordinary_computable_relative A Computable.id
  have hp := total_relative_pair hid hm
  have h := total_relative_comp hg hp
  simpa only [id_eq, Nat.unpair_pair, hcorrect] using h

#print axioms effective_completion
end AgentTheory

namespace AgentTheory
open scoped Computability

def RelativeCode.encode : RelativeCode → ℕ
  | .zero => Nat.pair 0 0
  | .succ => Nat.pair 1 0
  | .left => Nat.pair 2 0
  | .right => Nat.pair 3 0
  | .oracle => Nat.pair 4 0
  | .pair a b => Nat.pair 5 (Nat.pair a.encode b.encode)
  | .comp a b => Nat.pair 6 (Nat.pair a.encode b.encode)
  | .prec a b => Nat.pair 7 (Nat.pair a.encode b.encode)
  | .rfind a => Nat.pair 8 a.encode

theorem RelativeCode.encode_injective : Function.Injective RelativeCode.encode := by
  intro a b
  induction a generalizing b <;> cases b <;> simp_all [encode, Nat.pair_eq_pair] <;> grind

/-- Diagonal halting for an explicit finite syntax of all standard
    relative-recursive functions. Non-code indices are rejected. -/
def selfHalts (A : PFunction) (n : ℕ) : Prop :=
  ∃ c : RelativeCode, c.encode = n ∧ (c.eval A n).Dom

noncomputable def jumpOracle (A : PFunction) : PFunction := by
  classical
  exact fun n => Part.some (if selfHalts A n then 1 else 0)

theorem selfHalts_code (A : PFunction) (c : RelativeCode) :
    selfHalts A c.encode ↔ (c.eval A c.encode).Dom := by
  constructor
  · rintro ⟨other, he, hd⟩
    have hc := RelativeCode.encode_injective he
    simpa [hc] using hd
  · intro h
    exact ⟨c, rfl, h⟩

/-- Relative diagonal halting is not reducible to its baseline oracle.
    The proof uses concrete code construction and μ-search, not a jump axiom. -/
theorem jump_not_reducible (A : PFunction) : ¬ jumpOracle A ≤ᵀ A := by
  classical
  intro hjump
  obtain ⟨j, hj⟩ := (reducible_iff_code A (jumpOracle A)).mp hjump
  let diagonal : RelativeCode := .rfind (.comp j .left)
  have hd : (diagonal.eval A diagonal.encode).Dom ↔ ¬ selfHalts A diagonal.encode := by
    simp only [diagonal, RelativeCode.eval, Nat.unpair_pair]
    change (Nat.rfind (fun _ => Part.map (fun m => decide (m = 0))
      ((Part.some diagonal.encode).bind (j.eval A)))).Dom ↔ _
    erw [Part.bind_some, hj]
    erw [Nat.rfind_dom]
    by_cases h : selfHalts A diagonal.encode
    · simpa only [diagonal, Part.map_eq_map] using (show
        (∃ n, true ∈ ((fun m => decide (m = 0)) <$> jumpOracle A diagonal.encode) ∧
          ∀ {m : ℕ}, m < n → ((fun k => decide (k = 0)) <$>
            jumpOracle A diagonal.encode).Dom) ↔ ¬ selfHalts A diagonal.encode by
          simp [jumpOracle, h])
    · simpa only [diagonal, Part.map_eq_map] using (show
        (∃ n, true ∈ ((fun m => decide (m = 0)) <$> jumpOracle A diagonal.encode) ∧
          ∀ {m : ℕ}, m < n → ((fun k => decide (k = 0)) <$>
            jumpOracle A diagonal.encode).Dom) ↔ ¬ selfHalts A diagonal.encode by
          simp [jumpOracle, h])
  have he := selfHalts_code A diagonal
  have hi := he.trans hd
  by_cases hp : selfHalts A diagonal.encode
  · exact hi.mp hp hp
  · exact hp (hi.mpr hp)

#print axioms RelativeCode.encode_injective
#print axioms jump_not_reducible
end AgentTheory

namespace AgentTheory
open scoped Computability

def iterateState (step initial : ℕ → ℕ) (x n : ℕ) : ℕ :=
  n.rec (initial x) (fun _ state => step state)

/-- Every finite atomic-state trajectory is uniformly baseline-computable. -/
theorem trajectory_relative {A : PFunction} {step initial : ℕ → ℕ}
    (hstep : TotalRelative A step) (hinit : TotalRelative A initial) :
    TotalRelative A (fun p => iterateState step initial (Nat.unpair p).1 (Nat.unpair p).2) := by
  have hprojection : TotalRelative A (fun p => (Nat.unpair (Nat.unpair p).2).2) :=
    ordinary_computable_relative A
      ((Computable.snd.comp Computable.unpair).comp
        (Computable.snd.comp Computable.unpair))
  have hs := total_relative_comp hstep hprojection
  have hr := RecursiveIn.prec hinit hs
  have hrec (a n : ℕ) :
      n.rec (Part.some (initial a))
        (fun _ ih => ih.bind (fun state => Part.some (step state))) =
      Part.some (iterateState step initial a n) := by
    induction n with
    | zero => rfl
    | succ n ih => simp [iterateState, ih, Part.bind_some]
  simp only [Nat.unpair_pair] at hr
  change RecursiveIn {A} (fun p => Part.some (iterateState step initial (Nat.unpair p).1 (Nat.unpair p).2))
  exact hr.of_eq (fun p => hrec (Nat.unpair p).1 (Nat.unpair p).2)

/-- A terminal state can be found by unbounded search without a preassigned
    revision budget, provided every input eventually reaches a terminal state. -/
theorem terminating_revision_relative {A : PFunction}
    (step initial terminal output : ℕ → ℕ)
    (hstep : TotalRelative A step) (hinit : TotalRelative A initial)
    (hterm : TotalRelative A terminal) (hout : TotalRelative A output)
    (halts : ∀ x, ∃ n, terminal (iterateState step initial x n) = 0) :
    ∃ answer : ℕ → ℕ, TotalRelative A answer ∧
      ∀ x, ∃ n, terminal (iterateState step initial x n) = 0 ∧
        answer x = output (iterateState step initial x n) := by
  have hpath := trajectory_relative hstep hinit
  have htest := total_relative_comp hterm hpath
  let search : ℕ → Part ℕ := fun x => Nat.rfind
    (fun n => Part.some (terminal (iterateState step initial x n) = 0))
  have hdom : ∀ x, (search x).Dom := by
    intro x
    obtain ⟨n, hn⟩ := halts x
    apply Nat.rfind_dom.mpr
    exact ⟨n, by simp [hn], fun {_} _ => trivial⟩
  let stage : ℕ → ℕ := fun x => (search x).get (hdom x)
  have hstageEq : search = (fun x => Part.some (stage x)) := by
    funext x
    exact Part.eq_some_iff.mpr (Part.get_mem (hdom x))
  have hstage : TotalRelative A stage := by
    have h : RecursiveIn {A} search := by
      simpa [search, Nat.unpair_pair] using RecursiveIn.rfind htest
    rw [hstageEq] at h
    exact h
  have hcorrect : ∀ x, terminal (iterateState step initial x (stage x)) = 0 := by
    intro x
    have h := Nat.rfind_spec (Part.get_mem (hdom x))
    simpa [search] using h
  have hanswer := total_relative_comp hout hpath
  let answer := fun x => output (iterateState step initial x (stage x))
  refine ⟨answer, ?_, ?_⟩
  · exact effective_completion (approx := fun x n => output (iterateState step initial x n))
      (answer := answer) hanswer hstage (fun _ => rfl)
  · intro x
    exact ⟨stage x, hcorrect x, rfl⟩

#print axioms trajectory_relative
#print axioms terminating_revision_relative
end AgentTheory


==> anc/formalization/AgentTheory/ResourceAccounting.lean <==
import AgentTheory.PartialRevision

-- Preserve the earlier elaboration transparency; the kernel still checks every proof.
set_option backward.isDefEq.respectTransparency false

namespace AgentTheory.ResourceAccounting
open scoped Computability

noncomputable def characteristic (S : Set ℕ) (n : ℕ) : ℕ := by
  classical
  exact if n ∈ S then 1 else 0

theorem characteristic_relative (S : Set ℕ) : TotalRelative (oracle S) (characteristic S) :=
  TuringReducible.refl _

def binaryJoin (S T : Set ℕ) : Set ℕ :=
  {p | if (Nat.unpair p).1 = 0 then (Nat.unpair p).2 ∈ S else (Nat.unpair p).2 ∈ T}

def countableJoin (S : ℕ → Set ℕ) : Set ℕ :=
  {p | (Nat.unpair p).2 ∈ S (Nat.unpair p).1}

theorem total_relative_select {A : PFunction} {test yes no : ℕ → ℕ}
    (ht : TotalRelative A test) (hy : TotalRelative A yes) (hn : TotalRelative A no) :
    TotalRelative A (fun x => Nat.casesOn (test x) (yes x) (fun _ => no x)) := by
  let select : ℕ → ℕ := fun p =>
    Nat.casesOn (Nat.unpair p).1 (Nat.unpair (Nat.unpair p).2).1
      (fun _ => (Nat.unpair (Nat.unpair p).2).2)
  have hselect : Computable select :=
    Computable.nat_casesOn (Computable.fst.comp Computable.unpair)
      ((Computable.fst.comp Computable.unpair).comp (Computable.snd.comp Computable.unpair))
      (((Computable.snd.comp Computable.unpair).comp
        (Computable.snd.comp Computable.unpair)).comp Computable.fst).to₂
  have h := total_relative_comp (ordinary_computable_relative A hselect)
    (total_relative_pair ht (total_relative_pair hy hn))
  simpa [select, Nat.unpair_pair] using h

theorem binaryJoin_reducible {A S T : Set ℕ}
    (hs : oracle S ≤ᵀ oracle A) (ht : oracle T ≤ᵀ oracle A) :
    oracle (binaryJoin S T) ≤ᵀ oracle A := by
  classical
  have hl : TotalRelative (oracle A) (fun p => (Nat.unpair p).1) :=
    ordinary_computable_relative _ (Computable.fst.comp Computable.unpair)
  have hr : TotalRelative (oracle A) (fun p => (Nat.unpair p).2) :=
    ordinary_computable_relative _ (Computable.snd.comp Computable.unpair)
  have hs' : TotalRelative (oracle A) (characteristic S) := hs
  have ht' : TotalRelative (oracle A) (characteristic T) := ht
  have h := total_relative_select hl (total_relative_comp hs' hr)
    (total_relative_comp ht' hr)
  apply RecursiveIn.of_eq h
  intro p
  cases he : (Nat.unpair p).1 <;>
    simp [oracle, binaryJoin, characteristic, he]

theorem left_reducible_join (S T : Set ℕ) : oracle S ≤ᵀ oracle (binaryJoin S T) := by
  classical
  have input : TotalRelative (oracle (binaryJoin S T)) (fun n => Nat.pair 0 n) :=
    ordinary_computable_relative _ ((Primrec₂.natPair.comp (Primrec.const 0) Primrec.id).to_comp)
  have h := RecursiveIn.comp (TuringReducible.refl (oracle (binaryJoin S T))) input
  apply h.of_eq
  intro n
  simp [oracle, binaryJoin, Nat.unpair_pair]

theorem right_reducible_join (S T : Set ℕ) : oracle T ≤ᵀ oracle (binaryJoin S T) := by
  classical
  have input : TotalRelative (oracle (binaryJoin S T)) (fun n => Nat.pair 1 n) :=
    ordinary_computable_relative _ ((Primrec₂.natPair.comp (Primrec.const 1) Primrec.id).to_comp)
  have h := RecursiveIn.comp (TuringReducible.refl (oracle (binaryJoin S T))) input
  apply h.of_eq
  intro n
  simp [oracle, binaryJoin, Nat.unpair_pair]

theorem join_equivalent_base {S T : Set ℕ} (ht : oracle T ≤ᵀ oracle S) :
    oracle (binaryJoin S T) ≡ᵀ oracle S :=
  ⟨binaryJoin_reducible (TuringReducible.refl _) ht, left_reducible_join S T⟩

/-- Component access uses one uniform encoded query; no nonuniform family
    of independent reductions is silently treated as a reduction of the join. -/
theorem component_reducible_countableJoin (S : ℕ → Set ℕ) (j : ℕ) :
    oracle (S j) ≤ᵀ oracle (countableJoin S) := by
  classical
  have input : TotalRelative (oracle (countableJoin S)) (fun n => Nat.pair j n) :=
    ordinary_computable_relative _ ((Primrec₂.natPair.comp (Primrec.const j) Primrec.id).to_comp)
  have h := RecursiveIn.comp (TuringReducible.refl (oracle (countableJoin S))) input
  apply h.of_eq
  intro n
  simp [oracle, countableJoin, Nat.unpair_pair]

theorem countableJoin_reducible_iff_uniform (S : ℕ → Set ℕ) (A : PFunction) :
    oracle (countableJoin S) ≤ᵀ A ↔
      TotalRelative A (fun p => characteristic (S (Nat.unpair p).1) (Nat.unpair p).2) := by
  rfl

/-- Fixed finite artifacts can be hardcoded, regardless of how they were obtained. -/
theorem finite_artifact_relative (A : PFunction) (artifact : List ℕ) :
    TotalRelative A (fun n => if n ∈ artifact then 1 else 0) := by
  apply ordinary_computable_relative A
  have hm : PrimrecPred (fun n => n ∈ artifact) :=
    (Primrec.eq.exists_mem_list.comp (Primrec.const artifact) Primrec.id).of_eq (by simp)
  exact (Primrec.ite hm (Primrec.const 1) (Primrec.const 0)).to_comp

theorem revision_resource_accounting {A S T : Set ℕ}
    {step initial terminal output : PFunction}
    (hs : step ≤ᵀ oracle (binaryJoin S T))
    (hi : initial ≤ᵀ oracle (binaryJoin S T))
    (ht : terminal ≤ᵀ oracle (binaryJoin S T))
    (ho : output ≤ᵀ oracle (binaryJoin S T))
    (hS : oracle S ≤ᵀ oracle A) (hT : oracle T ≤ᵀ oracle A) :
    PartialRevision.run step initial terminal output ≤ᵀ oracle A :=
  (PartialRevision.run_reducible hs hi ht ho).trans (binaryJoin_reducible hS hT)

end AgentTheory.ResourceAccounting


==> anc/formalization/AgentTheory/StabilizationObstruction.lean <==
import AgentTheory.UniformJump

set_option backward.isDefEq.respectTransparency false

namespace AgentTheory.FiniteOracle
open Encodable

theorem search_dom_iff (E : ℕ → ℕ → Option ℕ) (n : ℕ) :
    (search E n).Dom ↔ ∃ m a, a ∈ E n m := by
  rw [Part.dom_iff_mem]
  constructor
  · rintro ⟨a, ha⟩
    obtain ⟨m, _, hm⟩ := Part.mem_bind_iff.mp ha
    exact ⟨m, a, by simpa using hm⟩
  · rintro ⟨m, a, ha⟩
    have hd : (Nat.rfind (fun k => Part.some (E n k).isSome)).Dom := by
      apply Nat.rfind_dom.mpr
      exact ⟨m, by simp [Option.isSome_iff_exists.mpr ⟨a, ha⟩], fun {_} _ => trivial⟩
    let k := (Nat.rfind (fun k => Part.some (E n k).isSome)).get hd
    have hk : (E n k).isSome = true := by
      simpa [k] using Nat.rfind_spec (Part.get_mem hd)
    obtain ⟨b, hb⟩ := Option.isSome_iff_exists.mp hk
    exact ⟨b, Part.mem_bind_iff.mpr ⟨k, Part.get_mem hd, by simpa using hb⟩⟩

noncomputable def jumpBit (g : ℕ → ℕ) (p : ℕ) : ℕ := by
  classical
  exact if Halts g (Nat.unpair p).1 (Nat.unpair p).2 then 1 else 0

def seen (E : ℕ → ℕ → Option ℕ) (n : ℕ) : ℕ → ℕ
  | 0 => 0
  | s + 1 => max (seen E n s) (if (E n s).isSome then 1 else 0)

theorem seen_le_one (E : ℕ → ℕ → Option ℕ) (n s : ℕ) : seen E n s ≤ 1 := by
  induction s with
  | zero => exact Nat.zero_le _
  | succ s ih =>
    apply max_le ih
    split <;> omega

theorem seen_zero_iff (E : ℕ → ℕ → Option ℕ) (n s : ℕ) :
    seen E n s = 0 ↔ ∀ m < s, E n m = none := by
  induction s with
  | zero => simp [seen]
  | succ s ih =>
    rw [seen, Nat.max_eq_zero_iff, ih]
    constructor
    · rintro ⟨hprev, hlast⟩ m hm
      rcases Nat.lt_succ_iff_lt_or_eq.mp hm with hm | rfl
      · exact hprev m hm
      · cases h : E n m <;> simp_all
    · intro h
      exact ⟨fun m hm => h m (Nat.lt_succ_of_lt hm), by simp [h s (by omega)]⟩

theorem seen_one_iff (E : ℕ → ℕ → Option ℕ) (n s : ℕ) :
    seen E n s = 1 ↔ ∃ m < s, (E n m).isSome = true := by
  have hbound := seen_le_one E n s
  constructor
  · intro he
    by_contra hn
    have hz : seen E n s = 0 := (seen_zero_iff E n s).mpr (by
      intro m hm
      cases hh : E n m with
      | none => rfl
      | some a => exact False.elim (hn ⟨m, hm, by simp [hh]⟩))
    omega
  · rintro ⟨m, hm, hsome⟩
    have hn : seen E n s ≠ 0 := by
      intro hz
      have he := (seen_zero_iff E n s).mp hz m hm
      simp [he] at hsome
    omega

theorem seen_monotone (E : ℕ → ℕ → Option ℕ) (n : ℕ) : Monotone (seen E n) := by
  exact monotone_nat_of_le_succ (fun s => Nat.le_max_left _ _)

theorem seen_changes_at_most_once (E : ℕ → ℕ → Option ℕ) (n s t u : ℕ)
    (hst : s ≤ t) (htu : t ≤ u) (hchange : seen E n s ≠ seen E n t) :
    seen E n t = seen E n u := by
  have hs := seen_le_one E n s
  have ht := seen_le_one E n t
  have hu := seen_le_one E n u
  have hst' := seen_monotone E n hst
  have htu' := seen_monotone E n htu
  omega

private def answerBit (e : ℕ) : ℕ :=
  cond ((decode (α := Option ℕ) e).getD none).isSome 1 0

private theorem answerBit_primrec : Primrec answerBit :=
  Primrec.cond (Primrec.option_isSome.comp (Primrec.option_getD_default.comp Primrec.decode))
    (Primrec.const 1) (Primrec.const 0)

theorem seen_recursive {O : Set (ℕ →. ℕ)} {E : ℕ → ℕ → Option ℕ}
    (hE : Nat.RecursiveIn O
      (fun p => Part.some (encode (E (Nat.unpair p).1 (Nat.unpair p).2)))) :
    Nat.RecursiveIn O
      (fun p => Part.some (seen E (Nat.unpair p).1 (Nat.unpair p).2)) := by
  have hn := (total_primrec (O := O)) (Primrec.fst.comp Primrec.unpair)
  have hs := (total_primrec (O := O))
    (Primrec.fst.comp (Primrec.unpair.comp (Primrec.snd.comp Primrec.unpair)))
  have hold := (total_primrec (O := O))
    (Primrec.snd.comp (Primrec.unpair.comp (Primrec.snd.comp Primrec.unpair)))
  have hquery : Nat.RecursiveIn O (fun p => Part.some
      (encode (E (Nat.unpair p).1 (Nat.unpair (Nat.unpair p).2).1))) := by
    apply (Nat.RecursiveIn.comp hE (total_pair hn hs)).of_eq
    intro p
    simp [Part.bind_some]
  have hbit := total_comp (total_primrec answerBit_primrec) hquery
  have hstep := total_comp (total_primrec
    (Primrec.nat_max.comp (Primrec.fst.comp Primrec.unpair)
      (Primrec.snd.comp Primrec.unpair))) (total_pair hold hbit)
  have hr := Nat.RecursiveIn.prec (total_primrec (Primrec.const 0)) hstep
  apply hr.of_eq
  intro p
  simp only [Nat.unpair_pair]
  have he (n s : ℕ) :
      s.rec (Part.some 0) (fun k ih => ih.bind (fun old =>
        Part.some (max old (answerBit (encode (E n k)))))) = Part.some (seen E n s) := by
    induction s with
    | zero => rfl
    | succ s ih =>
      simp only [ih, Part.bind_some, seen]
      simp [answerBit]
  exact he (Nat.unpair p).1 (Nat.unpair p).2

theorem seen_eventually_jump (g : ℕ → ℕ) (p : ℕ) :
    ∃ S, ∀ s, S ≤ s → seen (uniformTrial g) p s = jumpBit g p := by
  classical
  have hd : Halts g (Nat.unpair p).1 (Nat.unpair p).2 ↔
      ∃ z a, a ∈ uniformTrial g p z := by
    simpa [Halts, universal] using search_dom_iff (uniformTrial g) p
  by_cases hh : Halts g (Nat.unpair p).1 (Nat.unpair p).2
  · obtain ⟨z, a, ha⟩ := hd.mp hh
    refine ⟨z + 1, fun s hs => ?_⟩
    have he := (seen_one_iff (uniformTrial g) p s).mpr
      ⟨z, by omega, Option.isSome_iff_exists.mpr ⟨a, ha⟩⟩
    simpa [jumpBit, hh] using he
  · refine ⟨0, fun s _ => ?_⟩
    have he := (seen_zero_iff (uniformTrial g) p s).mpr (by
      intro z _
      cases hz : uniformTrial g p z with
      | none => rfl
      | some a => exact False.elim (hh (hd.mpr ⟨z, a, by simp [hz]⟩)))
    simpa [jumpBit, hh] using he

/-- Even this one fixed, total, monotone binary approximation has no
    baseline-effective all-input stabilization bound. -/
theorem no_effective_stabilization_bound (g stage : ℕ → ℕ)
    (hstage : Nat.RecursiveIn {fun n => Part.some (g n)} (fun n => Part.some (stage n)))
    (hbound : ∀ p s, stage p ≤ s →
      seen (uniformTrial g) p s = seen (uniformTrial g) p (stage p)) : False := by
  have happrox := seen_recursive (uniformTrial_recursive g)
  have hpair := total_pair (total_primrec Primrec.id) hstage
  have hanswer := total_comp happrox hpair
  have he (p : ℕ) : seen (uniformTrial g) p (stage p) = jumpBit g p := by
    obtain ⟨S, hS⟩ := seen_eventually_jump g p
    exact (hbound p (max S (stage p)) (le_max_right _ _)).symm.trans
      (hS _ (le_max_left _ _))
  apply jump_not_recursive g
  exact hanswer.of_eq (fun p => by simp [Nat.unpair_pair, he, jump, jumpBit])

end AgentTheory.FiniteOracle


==> anc/formalization/AgentTheory/UniformJump.lean <==
import AgentTheory.EffectiveOracle

set_option backward.isDefEq.respectTransparency false

namespace AgentTheory.FiniteOracle
open Encodable

def Halts (g : ℕ → ℕ) (e n : ℕ) : Prop := (universal g e n).Dom

noncomputable def jump (g : ℕ → ℕ) : ℕ →. ℕ := by
  classical
  exact fun p => Part.some (if Halts g (Nat.unpair p).1 (Nat.unpair p).2 then 1 else 0)

noncomputable def domainBit (f : ℕ →. ℕ) (n : ℕ) : ℕ := by
  classical
  exact if (f n).Dom then 1 else 0

/-- Domain questions for every baseline-relative partial computation are
    decidable uniformly using the jump of the same evaluator. -/
theorem domain_recursive_jump (g : ℕ → ℕ) (f : ℕ →. ℕ)
    (hf : Nat.RecursiveIn {fun n => Part.some (g n)} f) :
    Nat.RecursiveIn {jump g}
      (fun n => Part.some (domainBit f n)) := by
  classical
  obtain ⟨e, he⟩ := universal_complete g f hf
  have hq : Nat.RecursiveIn {jump g} (jump g) := .oracle _ (Set.mem_singleton _)
  have h := Nat.RecursiveIn.comp hq
    (total_primrec (Primrec₂.natPair.comp (Primrec.const e) Primrec.id))
  exact h.of_eq (fun n => by simp [jump, domainBit, Halts, he, Part.bind_some])

/-- A concrete diagonal contradiction for the uniform encoded evaluator.
    No universal-evaluator or jump noncomputability law is assumed. -/
theorem jump_not_recursive (g : ℕ → ℕ) :
    ¬ Nat.RecursiveIn {fun n => Part.some (g n)} (jump g) := by
  classical
  intro hj
  let diagonal : ℕ →. ℕ := fun n =>
    Nat.rfind (fun _ => (fun v => v = 0) <$> jump g (Nat.pair n n))
  have hinput : Primrec (fun p : ℕ => Nat.pair (Nat.unpair p).1 (Nat.unpair p).1) :=
    Primrec₂.natPair.comp (Primrec.fst.comp Primrec.unpair)
      (Primrec.fst.comp Primrec.unpair)
  have hdiag : Nat.RecursiveIn {fun n => Part.some (g n)} diagonal := by
    apply (Nat.RecursiveIn.rfind (Nat.RecursiveIn.comp hj (total_primrec hinput))).of_eq
    intro n
    simp [diagonal, Part.bind_some]
  obtain ⟨e, he⟩ := universal_complete g diagonal hdiag
  have hd : (diagonal e).Dom ↔ ¬ Halts g e e := by
    change (Nat.rfind (fun _ => (fun v => v = 0) <$> jump g (Nat.pair e e))).Dom ↔ _
    erw [Nat.rfind_dom]
    by_cases h : Halts g e e <;> simp [jump, h]
  have hh : Halts g e e ↔ ¬ Halts g e e := by
    change (universal g e e).Dom ↔ ¬ Halts g e e
    rw [he e]
    exact hd
  by_cases h : Halts g e e
  · exact hh.mp h h
  · exact h (hh.mpr h)

end AgentTheory.FiniteOracle


==> anc/formalization/AxiomAudit.lean <==
import AgentTheory
import Lean.Util.CollectAxioms

open Lean Elab Command

run_cmd do
  let env ← getEnv
  let roots : Array Name := #[`AgentTheory, `CertifiedAcquisition, `OraclePrograms]
  let adapters : Array Name := #[`RecursiveIn.zero, `RecursiveIn.succ, `RecursiveIn.left,
    `RecursiveIn.right, `RecursiveIn.pair, `RecursiveIn.comp, `RecursiveIn.prec,
    `RecursiveIn.rfind, `Nat.Partrec.turingReducible]
  let allowed : Array Name := #[`propext, `Classical.choice, `Quot.sound]
  let mut count : Nat := 0
  for (name, info) in env.constants.toList do
    if roots.contains name.getRoot || adapters.contains name then
      match info with
      | .thmInfo _ =>
          let axioms ← Lean.collectAxioms name
          for axiomName in axioms do
            unless allowed.contains axiomName do
              throwError "Unapproved axiom {axiomName} in {name}"
          logInfo m!"AUDIT {name} : {axioms}"
          count := count + 1
      | _ => pure ()
  logInfo m!"AXIOM_AUDIT_PASS {count} theorem declarations; standard foundations only"


==> anc/formalization/COVERAGE.md <==
# Paper theorem coverage

Full-paper target: **OPEN**. Proof-project build success is a separate gate.

Exact paper statements closed: 1/16. Other rows contain checked components without closing the complete statement.

Locked source: `what_is_intelligence/theory/revisions/lean-2026-10-30-v3/A_Relative-Computability_Theory_of_Self-Improving_Agents.tex`. The v3 reorganization preserves every formal statement and proof body.

| Paper label | Status | Checked declarations | Remaining obligations |
|---|---|---|---|
| thm:query-span | components_verified | `AgentTheory.QuerySpan.coefficient_identified_iff_span`, `AgentTheory.QuerySpan.completion_iff_span_eq`, `AgentTheory.QueryDecisionTree.linear_rule_query_lower_bound`, `AgentTheory.RankProgress.rank_increasing_query_bound`, `AgentTheory.RankProgress.fresh_spanning_vector` | Answer-identification/completion linear algebra, rank progress, and binary-tree lower bound verified; finish the executable rank-guarded learner and its A-relative implementation/teacher-removal claim. |
| thm:finite-acquisition | components_verified | `CertifiedAcquisition.learn_query_bound`, `CertifiedAcquisition.learn_correct` | Executable semantic learner verified; connect the supplied evaluators and target-independent learner implementation to the standard resource model. |
| prop:span-hardness | pending | Pending | Exact paper statement and all model/resource dependencies remain to be closed. |
| prop:separator-hardness | components_verified | `CertifiedAcquisition.separator_decides_existence` | Finite-list reduction verified; construct uniformly indexed relative halting tests and prove the A-prime upper-bound extractor. |
| prop:degreeclosure | components_verified | `AgentTheory.degree_eq_iff_layer_eq` | Standard Mathlib partial-recursive model verified; explicit oracle-Turing-machine representation bridge remains open. |
| thm:simulation | components_verified | `AgentTheory.PartialRevision.trajectory_reducible`, `AgentTheory.PartialRevision.run_reducible`, `AgentTheory.PartialRevision.stopStage_spec`, `AgentTheory.PartialRevision.decision_closure`, `AgentTheory.FiniteOracle.universal_recursive`, `AgentTheory.FiniteOracle.universal_complete` | The partial-revision result and a single uniform encoded evaluator for all baseline-relative partial functions are checked. Finish acceptable-index parameterization, the oracle-machine representation connection, and compilation of mutable interpreters. |
| cor:jump | components_verified | `AgentTheory.jump_not_reducible`, `AgentTheory.base_reducible_jump`, `AgentTheory.strict_jump`, `AgentTheory.PartialRevision.no_internal_jump`, `AgentTheory.FiniteOracle.jump_not_recursive` | Diagonal noncomputability is checked both for finite relative syntax and for the uniform finite-prefix evaluator. Prove their jump equivalence and the full standard oracle-machine correspondence. |
| thm:resources | components_verified | `AgentTheory.ResourceAccounting.binaryJoin_reducible`, `AgentTheory.ResourceAccounting.left_reducible_join`, `AgentTheory.ResourceAccounting.right_reducible_join`, `AgentTheory.ResourceAccounting.component_reducible_countableJoin`, `AgentTheory.ResourceAccounting.countableJoin_reducible_iff_uniform`, `AgentTheory.ResourceAccounting.revision_resource_accounting` | Binary and countable joins, uniform component access, and partial revision resource accounting are verified. The full paper-model/uniform interpreter connection remains open. |
| cor:finite | components_verified | `AgentTheory.ResourceAccounting.finite_artifact_relative`, `AgentTheory.ResourceAccounting.join_equivalent_base` | Finite list membership and resource absorption are verified in the standard relative-recursive model. Connect the complete encoded finite-string deployment model. |
| prop:assistance-information | paper_verified | `AgentTheory.AssistanceBoundary.information_sufficiency_iff`, `AgentTheory.AssistanceBoundary.indistinguishable_worlds_obstruction`, `AgentTheory.AssistanceBoundary.successful_advice_distinguishes` | Exact source-neutral statement about mathematical functions; the converse is semantic, not an effective construction. Human-source exclusivity is an additional workflow premise. |
| thm:limit | pending | Pending | Exact paper statement and all model/resource dependencies remain to be closed. |
| prop:modulus | components_verified | `AgentTheory.effective_completion` | Total relative functions and evaluation at an effective completion stage verified; paper-model bridge remains open. |
| prop:certifier | components_verified | `AgentTheory.FiniteOracle.seen_recursive`, `AgentTheory.FiniteOracle.seen_eventually_jump`, `AgentTheory.FiniteOracle.seen_changes_at_most_once`, `AgentTheory.FiniteOracle.no_effective_stabilization_bound` | A total baseline-effective, monotone, at-most-one-change binary approximation to the uniform evaluator jump is checked, with no baseline-effective stabilization bound. Finish the indexed universal-certifier reduction and correspondence with the manuscript oracle-machine indexing. |
| prop:ascent | components_verified | `AgentTheory.strict_ascent_witness` | Standard Mathlib partial-recursive model verified; explicit oracle-Turing-machine representation bridge remains open. |
| prop:finiteobservations | components_verified | `AgentTheory.FiniteObservations.patch_equivalent`, `AgentTheory.FiniteObservations.finite_observations_any_degree`, `AgentTheory.FiniteObservations.finite_observations_jump` | Finite-observation completions, including every prescribed oracle degree, are verified for encoded question lists and consistent Boolean labels. The full standard oracle-machine representation connection remains open. |
| prop:nested | pending | Pending | Exact paper statement and all model/resource dependencies remain to be closed. |

## Remaining foundations

- Acceptable-index parameterization and standard oracle-machine correspondence for the uniform finite-prefix evaluator; compilation of mutable interpreters.
- Uniform relative bounded simulation and jump completeness for the chosen acceptable indexing.
- Relativized limit lemma in both directions and nested-limit iteration.
- Complete standard-model proofs of stabilization/span/separator obstructions and upper bounds.
- Executable rank-guarded acquisition and A-relative solver deployment; full paper-model encoding correspondences.


==> anc/formalization/README.md <==
# Relative computability formalization

The target is complete formalization of the accompanying paper. **That target is not yet achieved.**
`paper-coverage.json` inventories every theorem, proposition, lemma, and corollary in the accompanying manuscript. `COVERAGE.md` maps checked components to the remaining obligations.

## Reproduce

Requires Lean 4.34.1. `lakefile.toml` and `lake-manifest.json` pin Mathlib to official commit `d13f23b723b8a846827a245b89c10fc7d3f11612` and lock its dependencies.

```sh
lake exe cache get
python3 verify.py
python3 verify.py --require-complete
```

The last command deliberately fails while any full-paper target remains open. It must not be used to claim completion from proof-project build success.
`verify.py` builds the entire project, scans for proof escapes, audits the actual axiom dependencies of every theorem in the project namespaces, checks the locked manuscript hash, and writes evidence under ignored `.verification/`.
Allowed foundations are exactly `propext`, `Classical.choice`, and `Quot.sound`; admitted proofs and custom axioms are rejected.

## Scope

- `FiniteApproximation.lean`, `ParametricEval.lean`, and `EffectiveOracle.lean`: effective finite oracle prefixes, preservation of terminating evaluation, and a uniform encoded evaluator complete for relative-recursive partial functions. Selected foundations adapt pinned Apache-2.0 OpenAI sources with license and provenance under `vendor/`.
- `UniformJump.lean` and `StabilizationObstruction.lean`: domain decidability in the evaluator jump, direct diagonal noncomputability, and a total monotone one-change approximation with no effective stabilization bound. Acceptable-index/oracle-machine and jump-presentation correspondences remain open.

- `AssistanceBoundary.lean`: indistinguishable-task information obstruction, semantic information sufficiency, distinguishing advice, and limits of baseline-computable assistance. These research extensions do not assert universal human necessity or that humans solve the halting problem.
- `RelativeComputability.lean`: syntax equivalent to Mathlib relative-recursive functions, exact program substitution, degree/layer equality, strict-ascent witnesses, effective completion, explicit diagonal halting nonreducibility, and uniformly terminating atomic-state revision.
- `PartialRevision.lean`: partial state transitions, exact unbounded stopping semantics, partial terminal-output simulation, and exclusion of the internal jump.
- `ResourceAccounting.lean`: explicit binary and countable resource joins, uniform component queries, finite-artifact hardcoding, and partial revision resource accounting.
- `JumpBasics.lean`: computable parameterized program encodings and the constructive reduction from the baseline to its strict diagonal jump.
- `FiniteObservations.lean`: finite changes preserve oracle degree; finite histories admit a baseline completion and a completion of any prescribed oracle degree; nonuniform component reductions do not imply a reduction of the effective join.
- `QuerySpan.lean`: field-general answer identification, coordinate coefficient representation, and all-input completion iff span equality.
- `RankProgress.lean`: supplied spanning-vector fallback and rank-increasing query bounds.
- `QueryDecisionTree.lean`: leaf-count lower bounds, including the F2 rank lower bound.
- `CertifiedAcquisition.lean` and `LegacyOraclePrograms.lean`: verification kernels for the bounded-certificate and oracle-program models.



==> anc/formalization/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e928b72544873815af278d38681b31c0293588e3",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "355695d523e41d0554926416cba2a2b3544fbbc9",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "agenttheory",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/formalization/lakefile.toml <==
name = "agenttheory"
version = "0.1.0"
defaultTargets = ["AgentTheory"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "d13f23b723b8a846827a245b89c10fc7d3f11612"

[[lean_lib]]
name = "AgentTheory"


==> anc/formalization/lean-toolchain <==
leanprover/lean4:v4.34.1


==> anc/formalization/paper-coverage.json <==
{
  "paper": "computability",
  "source": "A_Relative-Computability_Theory_of_Self-Improving_Agents.tex",
  "target": "all paper theorem/proposition/lemma/corollary statements and their foundational dependencies",
  "complete": false,
  "statements": [
    {
      "id": "thm:query-span",
      "kind": "theorem",
      "title": "Query span, completion, and teacher removal",
      "line": 101,
      "statement": "\\label{thm:query-span}\nFor the task family and information model above:\n\\begin{enumerate}\n\\item The history $T$ uniquely determines the target answer on $x$, over all targets consistent with $T$, if and only if $\\phi(x)\\in V_T$.\n\\item A history certifies a correct teacher-free solver on every input if and only if $V_T=W$. When this holds, any $\\widehat\\theta\\in\\Theta_T$ defines such a solver.\n\\item There is a terminating protocol with mutable query proposers using at most $r$ teacher calls. Its worst-case query count is optimal among deterministic learners that identify every target in $\\mathcal H_\\phi$ from the stated initial information.\n\\item Its resulting solver decides $D_\\theta$ relative to $A$ without teacher access. In particular, $\\deg_T(A\\oplus D_\\theta)=\\deg_T(A)$ throughout this family.\n\\end{enumerate}",
      "status": "components_verified",
      "lean_declarations": [
        "AgentTheory.QuerySpan.coefficient_identified_iff_span",
        "AgentTheory.QuerySpan.completion_iff_span_eq",
        "AgentTheory.QueryDecisionTree.linear_rule_query_lower_bound",
        "AgentTheory.RankProgress.rank_increasing_query_bound",
        "AgentTheory.RankProgress.fresh_spanning_vector"
      ],
      "verified_components": [
        "AgentTheory.QuerySpan.coefficient_identified_iff_span",
        "AgentTheory.QuerySpan.completion_iff_span_eq",
        "AgentTheory.QueryDecisionTree.linear_rule_query_lower_bound",
        "AgentTheory.RankProgress.rank_increasing_query_bound",
        "AgentTheory.RankProgress.fresh_spanning_vector"
      ],
      "remaining_obligations": [
        "Answer-identification/completion linear algebra, rank progress, and binary-tree lower bound verified; finish the executable rank-guarded learner and its A-relative implementation/teacher-removal claim."
      ]
    },
    {
      "id": "thm:finite-acquisition",
      "kind": "theorem",
      "title": "Certified finite-family acquisition",
      "line": 189,
      "statement": "\\label{thm:finite-acquisition}\nSuppose $Q$ is a supplied separating specification and the teacher returns\nexact labels from an unknown $h_*\\in\\mathcal H$. Maintain the nonempty\nversion space $V\\subseteq\\mathcal H$ consistent with all replies. If its\nmembers disagree on some $q\\in Q$, query such a $q$ and retain precisely\nthe members agreeing with the reply. Otherwise return any member of $V$.\nThis procedure terminates after at most $N-1$ teacher calls and returns a\nsolver equal to $h_*$ on every input. The returned decision task remains\nin $\\mathcal C(A)$.",
      "status": "components_verified",
      "lean_declarations": [
        "CertifiedAcquisition.learn_query_bound",
        "CertifiedAcquisition.learn_correct"
      ],
      "verified_components": [
        "CertifiedAcquisition.learn_query_bound",
        "CertifiedAcquisition.learn_correct"
      ],
      "remaining_obligations": [
        "Executable semantic learner verified; connect the supplied evaluators and target-independent learner implementation to the standard resource model."
      ]
    },
    {
      "id": "prop:span-hardness",
      "kind": "proposition",
      "title": "Uniform span specification requires stronger information",
      "line": 223,
      "statement": "\\label{prop:span-hardness}\nNo $A$-computable procedure, given an index for an arbitrary total $A$-computable map $\\phi:\\N\\to\\mathbb F_2$, always determines $\\dim\\operatorname{span}(\\operatorname{range}\\phi)$. Conversely, $A'$ suffices uniformly to determine the feature span and produce basis inputs for every total $A$-computable $\\phi:\\N\\to\\mathbb F_2^d$ with finite specified $d$.",
      "status": "pending",
      "lean_declarations": [],
      "verified_components": [],
      "remaining_obligations": [
        "Exact paper statement and all model/resource dependencies remain to be closed."
      ]
    },
    {
      "id": "prop:separator-hardness",
      "kind": "proposition",
      "title": "Uniform separator specification",
      "line": 238,
      "statement": "\\label{prop:separator-hardness}\nThere is no $A$-computable procedure that, from indices for every promised\nnonempty finite family of total $A$-computable Boolean functions, always\nreturns a finite separating specification. This already fails for two\nsupplied descriptions. Conversely, $A'$ suffices uniformly to produce a\nseparating specification for every such family.",
      "status": "components_verified",
      "lean_declarations": [
        "CertifiedAcquisition.separator_decides_existence"
      ],
      "verified_components": [
        "CertifiedAcquisition.separator_decides_existence"
      ],
      "remaining_obligations": [
        "Finite-list reduction verified; construct uniformly indexed relative halting tests and prove the A-prime upper-bound extractor."
      ]
    },
    {
      "id": "prop:degreeclosure",
      "kind": "proposition",
      "title": "Degrees identify equal resource-relative reach",
      "line": 472,
      "statement": "\\label{prop:degreeclosure}\nFor any resources $A$ and $B$,\n\\[\n\\deg_T(A)=\\deg_T(B)\\quad\\Longleftrightarrow\\quad\\C(A)=\\C(B).\n\\]",
      "status": "components_verified",
      "lean_declarations": [
        "AgentTheory.degree_eq_iff_layer_eq"
      ],
      "verified_components": [
        "AgentTheory.degree_eq_iff_layer_eq"
      ],
      "remaining_obligations": [
        "Standard Mathlib partial-recursive model verified; explicit oracle-Turing-machine representation bridge remains open."
      ]
    },
    {
      "id": "thm:simulation",
      "kind": "theorem",
      "title": "Uniform simulation",
      "line": 589,
      "statement": "\\label{thm:simulation}\nFix an oracle $A$ and an effective revision system over $A$.\n\\begin{enumerate}\n\\item Its terminal-output function is partial $A$-computable. If it halts on every input and returns $\\chi_D(x)$, then $D\\T A$.\n\\item The same conclusion holds when a total decision procedure adaptively generates candidate solvers, evaluates them, revises its own improver, and selects a solver to run. No fixed bound on the number of revisions is required.\n\\item If an $A$-computable construction produces a solver index $e_t$ at each finite stage $t$, every total decision function $\\Phi_{e_t}^A$ belongs to $\\C(A)$.\n\\end{enumerate}",
      "status": "components_verified",
      "lean_declarations": [
        "AgentTheory.PartialRevision.trajectory_reducible",
        "AgentTheory.PartialRevision.run_reducible",
        "AgentTheory.PartialRevision.stopStage_spec",
        "AgentTheory.PartialRevision.decision_closure",
        "AgentTheory.FiniteOracle.universal_recursive",
        "AgentTheory.FiniteOracle.universal_complete"
      ],
      "verified_components": [
        "AgentTheory.PartialRevision.trajectory_reducible",
        "AgentTheory.PartialRevision.run_reducible",
        "AgentTheory.PartialRevision.stopStage_spec",
        "AgentTheory.PartialRevision.decision_closure",
        "AgentTheory.FiniteOracle.universal_recursive",
        "AgentTheory.FiniteOracle.universal_complete"
      ],
      "remaining_obligations": [
        "The partial-revision result and a single uniform encoded evaluator for all baseline-relative partial functions are checked. Finish acceptable-index parameterization, the oracle-machine representation connection, and compilation of mutable interpreters."
      ]
    },
    {
      "id": "cor:jump",
      "kind": "corollary",
      "title": "Internal revision cannot decide the relative halting problem",
      "line": 607,
      "statement": "\\label{cor:jump}\nLet $A'=\\{e:\\Phi_e^A(e)\\downarrow\\}$. No total decision procedure realized by an effective revision system over $A$ decides $A'$.",
      "status": "components_verified",
      "lean_declarations": [
        "AgentTheory.jump_not_reducible",
        "AgentTheory.base_reducible_jump",
        "AgentTheory.strict_jump",
        "AgentTheory.PartialRevision.no_internal_jump",
        "AgentTheory.FiniteOracle.jump_not_recursive"
      ],
      "verified_components": [
        "AgentTheory.jump_not_reducible",
        "AgentTheory.base_reducible_jump",
        "AgentTheory.strict_jump",
        "AgentTheory.PartialRevision.no_internal_jump",
        "AgentTheory.FiniteOracle.jump_not_recursive"
      ],
      "remaining_obligations": [
        "Diagonal noncomputability is checked both for finite relative syntax and for the uniform finite-prefix evaluator. Prove their jump equivalence and the full standard oracle-machine correspondence."
      ]
    },
    {
      "id": "thm:resources",
      "kind": "theorem",
      "title": "Resource accounting",
      "line": 628,
      "statement": "\\label{thm:resources}\nSuppose the initial state, transitions, evaluation, and final output of a revision process are uniformly computable relative to $A\\oplus E$. If the complete process decides $D$, then\n\\[\nD\\T A\\oplus E.\n\\]\nIf $E\\T A$, then $D\\T A$. The same statements hold for countably many resources $E_0,E_1,\\ldots$ when access is through their effective join\n\\[\nR=\\{\\pair{j}{n}:n\\in E_j\\},\n\\]\nwith $E$ replaced by $R$.",
      "status": "components_verified",
      "lean_declarations": [
        "AgentTheory.ResourceAccounting.binaryJoin_reducible",
        "AgentTheory.ResourceAccounting.left_reducible_join",
        "AgentTheory.ResourceAccounting.right_reducible_join",
        "AgentTheory.ResourceAccounting.component_reducible_countableJoin",
        "AgentTheory.ResourceAccounting.countableJoin_reducible_iff_uniform",
        "AgentTheory.ResourceAccounting.revision_resource_accounting"
      ],
      "verified_components": [
        "AgentTheory.ResourceAccounting.binaryJoin_reducible",
        "AgentTheory.ResourceAccounting.left_reducible_join",
        "AgentTheory.ResourceAccounting.right_reducible_join",
        "AgentTheory.ResourceAccounting.component_reducible_countableJoin",
        "AgentTheory.ResourceAccounting.countableJoin_reducible_iff_uniform",
        "AgentTheory.ResourceAccounting.revision_resource_accounting"
      ],
      "remaining_obligations": [
        "Binary and countable joins, uniform component access, and partial revision resource accounting are verified. The full paper-model/uniform interpreter connection remains open."
      ]
    },
    {
      "id": "cor:finite",
      "kind": "corollary",
      "title": "A fixed finite artifact cannot supply strict ascent",
      "line": 647,
      "statement": "\\label{cor:finite}\nLet $\\sigma$ be any fixed finite string. If a total solver has only access to $A$ and $\\sigma$, its decision task lies in $\\C(A)$, regardless of how $\\sigma$ was obtained. In particular, finitely many training answers stored in a fixed artifact cannot, by themselves, turn such a solver into a decider for a set outside $\\C(A)$.",
      "status": "components_verified",
      "lean_declarations": [
        "AgentTheory.ResourceAccounting.finite_artifact_relative",
        "AgentTheory.ResourceAccounting.join_equivalent_base"
      ],
      "verified_components": [
        "AgentTheory.ResourceAccounting.finite_artifact_relative",
        "AgentTheory.ResourceAccounting.join_equivalent_base"
      ],
      "remaining_obligations": [
        "Finite list membership and resource absorption are verified in the standard relative-recursive model. Connect the complete encoded finite-string deployment model."
      ]
    },
    {
      "id": "prop:assistance-information",
      "status": "paper_verified",
      "lean_declarations": [
        "AgentTheory.AssistanceBoundary.information_sufficiency_iff",
        "AgentTheory.AssistanceBoundary.indistinguishable_worlds_obstruction",
        "AgentTheory.AssistanceBoundary.successful_advice_distinguishes"
      ],
      "verified_components": [
        "AgentTheory.AssistanceBoundary.information_sufficiency_iff",
        "AgentTheory.AssistanceBoundary.indistinguishable_worlds_obstruction",
        "AgentTheory.AssistanceBoundary.successful_advice_distinguishes"
      ],
      "remaining_obligations": [],
      "scope": "Exact source-neutral statement about mathematical functions; the converse is semantic, not an effective construction. Human-source exclusivity is an additional workflow premise.",
      "kind": "proposition",
      "title": "Information required for exact task completion",
      "line": 690,
      "statement": "\\label{prop:assistance-information}\nLet $W$ be a set of possible task situations, let $v:W\\to O$ be the complete\nobservation available to a fixed decision rule, and let $\\ell:W\\to\\bits$ be the\nrequired answer. There exists a function $f:O\\to\\bits$ satisfying\n$f(v(w))=\\ell(w)$ for every $w$ if and only if $\\ell$ is constant on every\nfiber of $v$. In particular, if $v(w_0)=v(w_1)$ and\n$\\ell(w_0)\\ne\\ell(w_1)$, no such rule exists. For any additional observation\n$h:W\\to H$, an exact rule $g(v(w),h(w))=\\ell(w)$ requires\n$h(w_0)\\ne h(w_1)$ for every such pair."
    },
    {
      "id": "thm:limit",
      "kind": "theorem",
      "title": "Relativized limit lemma, classical",
      "line": 757,
      "statement": "\\label{thm:limit}\nA set $D$ is the outcome of a limiting revision over $A$ if and only if $D\\T A'$.",
      "status": "pending",
      "lean_declarations": [],
      "verified_components": [],
      "remaining_obligations": [
        "Exact paper statement and all model/resource dependencies remain to be closed."
      ]
    },
    {
      "id": "prop:modulus",
      "kind": "proposition",
      "title": "Effective completion collapses to the base layer",
      "line": 772,
      "statement": "\\label{prop:modulus}\nSuppose $g$ is a limiting revision over $A$ with outcome $D$.\n\\begin{enumerate}\n\\item If an $A$-computable function $m(x)$ satisfies\n\\[\nt\\geq m(x)\\ \\Longrightarrow\\ g(x,t)=\\chi_D(x),\n\\]\nthen $D\\T A$.\n\\item More generally, if an $A$-computable stopping procedure halts on every $x$ and returns a stage $\\tau(x)$ with $g(x,\\tau(x))=\\chi_D(x)$, then $D\\T A$.\n\\end{enumerate}",
      "status": "components_verified",
      "lean_declarations": [
        "AgentTheory.effective_completion"
      ],
      "verified_components": [
        "AgentTheory.effective_completion"
      ],
      "remaining_obligations": [
        "Total relative functions and evaluation at an effective completion stage verified; paper-model bridge remains open."
      ]
    },
    {
      "id": "prop:certifier",
      "kind": "proposition",
      "title": "No universal effective stabilization certifier",
      "line": 791,
      "statement": "\\label{prop:certifier}\nThere is no $A$-computable procedure which, given an index for any total pointwise-convergent binary $A$-computable approximation and an input $x$, always terminates with a stage after which the approximation on $x$ never changes. This remains impossible when the approximation changes at most once on each input.",
      "status": "components_verified",
      "lean_declarations": [
        "AgentTheory.FiniteOracle.seen_recursive",
        "AgentTheory.FiniteOracle.seen_eventually_jump",
        "AgentTheory.FiniteOracle.seen_changes_at_most_once",
        "AgentTheory.FiniteOracle.no_effective_stabilization_bound"
      ],
      "verified_components": [
        "AgentTheory.FiniteOracle.seen_recursive",
        "AgentTheory.FiniteOracle.seen_eventually_jump",
        "AgentTheory.FiniteOracle.seen_changes_at_most_once",
        "AgentTheory.FiniteOracle.no_effective_stabilization_bound"
      ],
      "remaining_obligations": [
        "A total baseline-effective, monotone, at-most-one-change binary approximation to the uniform evaluator jump is checked, with no baseline-effective stabilization bound. Finish the indexed universal-certifier reduction and correspondence with the manuscript oracle-machine indexing."
      ]
    },
    {
      "id": "prop:ascent",
      "kind": "proposition",
      "title": "Witness criterion for strict ascent",
      "line": 842,
      "statement": "\\label{prop:ascent}\nIf $D\\not\\T A$, $D\\T B$, and $A\\T B$, then\n\\[\nA\\strictT B,\\qquad \\C(A)\\subsetneq\\C(B).\n\\]\nIf also $B\\T A\\oplus E$, then $A\\strictT B\\T A\\oplus E$.",
      "status": "components_verified",
      "lean_declarations": [
        "AgentTheory.strict_ascent_witness"
      ],
      "verified_components": [
        "AgentTheory.strict_ascent_witness"
      ],
      "remaining_obligations": [
        "Standard Mathlib partial-recursive model verified; explicit oracle-Turing-machine representation bridge remains open."
      ]
    },
    {
      "id": "prop:finiteobservations",
      "kind": "proposition",
      "title": "Finite observations do not identify an oracle degree",
      "line": 1004,
      "statement": "\\label{prop:finiteobservations}\nFix an oracle $A$. For every finite consistent collection $F$ of membership-query answers, there exist sets $C$ and $H$ agreeing with all answers in $F$ such that\n\\[\nC\\T A,\\qquad H\\equiv_T A'.\n\\]\nThus those observations alone do not establish whether the answering set lies outside $\\C(A)$.",
      "status": "components_verified",
      "lean_declarations": [
        "AgentTheory.FiniteObservations.patch_equivalent",
        "AgentTheory.FiniteObservations.finite_observations_any_degree",
        "AgentTheory.FiniteObservations.finite_observations_jump"
      ],
      "verified_components": [
        "AgentTheory.FiniteObservations.patch_equivalent",
        "AgentTheory.FiniteObservations.finite_observations_any_degree",
        "AgentTheory.FiniteObservations.finite_observations_jump"
      ],
      "remaining_obligations": [
        "Finite-observation completions, including every prescribed oracle degree, are verified for encoded question lists and consistent Boolean labels. The full standard oracle-machine representation connection remains open."
      ]
    },
    {
      "id": "prop:nested",
      "kind": "proposition",
      "title": "Iteration of the classical limit lemma",
      "line": 1165,
      "statement": "\\label{prop:nested}\nFor every fixed $k\\geq1$, a set has a $k$-fold nested limit representation over $A$ if and only if it is computable from $A^{(k)}$.",
      "status": "pending",
      "lean_declarations": [],
      "verified_components": [],
      "remaining_obligations": [
        "Exact paper statement and all model/resource dependencies remain to be closed."
      ]
    }
  ],
  "source_sha256": "98d61e2872e137bc2d9ba68cf4ee223b0de99592d3782974f9e90ca577c3d479",
  "standard_foundations": [
    "Lean 4.34.1",
    "Mathlib d13f23b723b8a846827a245b89c10fc7d3f11612"
  ],
  "allowed_axioms": [
    "propext",
    "Classical.choice",
    "Quot.sound"
  ],
  "full_target_complete": false,
  "remaining_foundations": [
    "Acceptable-index parameterization and standard oracle-machine correspondence for the uniform finite-prefix evaluator; compilation of mutable interpreters.",
    "Uniform relative bounded simulation and jump completeness for the chosen acceptable indexing.",
    "Relativized limit lemma in both directions and nested-limit iteration.",
    "Complete standard-model proofs of stabilization/span/separator obstructions and upper bounds.",
    "Executable rank-guarded acquisition and A-relative solver deployment; full paper-model encoding correspondences."
  ],
  "completion_rule": "Only exact paper statements with closed model/resource dependencies may be marked paper_verified. Partial/model proofs do not satisfy the full target."
}


==> anc/formalization/vendor/README.md <==
Selected oracle-evaluation proofs are adapted from https://github.com/openai/math at commit `7ef5c0cc5ca4b0e072b7a050fca09ab24bc6fa3a` (Apache-2.0).

Source files: `lean/OAI/Computability/DegreeRigidity/Effective/FiniteApproximation.lean`, `SetModels/ParametricEval.lean`, and the oracle-prefix/search portion of `Effective/UniformOracle.lean`. Namespaces, syntax constructors, and imports are adapted to this project. The branch-machine and degree-rigidity applications are excluded.

The original license is preserved in `openai-math-LICENSE`. These sources still require local compilation and axiom auditing; provenance alone is not verification evidence.


==> anc/formalization/vendor/openai-math-LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.



==> anc/formalization/verify.py <==
#!/usr/bin/env python3
"""Build proofs, audit every project theorem's axioms, and check paper-target status."""
import argparse
import hashlib
import json
from pathlib import Path
import re
import subprocess
import sys

ROOT = Path(__file__).resolve().parent

def run(*command):
    result = subprocess.run(command, cwd=ROOT, text=True, stdout=subprocess.PIPE,
                            stderr=subprocess.STDOUT)
    return result.returncode, result.stdout

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--require-complete", action="store_true")
    parser.add_argument("--paper-source", type=Path,
                        help="location of the locked manuscript in a portable review package")
    args = parser.parse_args()
    evidence = ROOT / ".verification"
    evidence.mkdir(exist_ok=True)
    manifest = {}
    for source in sorted([*ROOT.glob("*.lean"), *ROOT.glob("*/*.lean")]):
        text = source.read_text()
        clean = re.sub(r"/-.*?-/", "", text, flags=re.S)
        clean = re.sub(r"--[^\n]*", "", clean)
        clean = re.sub(r'\"(?:\\.|[^\"\\])*\"', '\"\"', clean)
        if re.search(r"\b(sorry|admit|axiom|unsafe|native_decide)\b", clean):
            raise SystemExit("Unapproved proof escape: " + str(source))
        manifest[str(source.relative_to(ROOT))] = hashlib.sha256(source.read_bytes()).hexdigest()
    build_code, build_output = run("lake", "build")
    (evidence / "build.log").write_text(build_output)
    if build_code or "warning:" in build_output or "error:" in build_output:
        print(build_output)
        raise SystemExit("Build failed or emitted diagnostics")
    audit_code, audit_output = run("lake", "env", "lean", "AxiomAudit.lean")
    (evidence / "axiom-audit.log").write_text(audit_output)
    if audit_code or "AXIOM_AUDIT_PASS" not in audit_output:
        print(audit_output)
        raise SystemExit("Axiom audit failed")
    coverage = json.loads((ROOT / "paper-coverage.json").read_text())
    audited = set(re.findall(r"AUDIT ([^\s:]+)\s*:", audit_output))
    for item in coverage["statements"]:
        missing = set(item["lean_declarations"]) - audited
        if missing:
            raise SystemExit("Coverage refers to unaudited declarations: " + ", ".join(sorted(missing)))
    source = args.paper_source or ROOT.parents[1] / coverage["source"]
    if hashlib.sha256(source.read_bytes()).hexdigest() != coverage["source_sha256"]:
        raise SystemExit("Paper source changed; refresh and review theorem coverage before claiming completeness")
    remaining = [item["id"] for item in coverage["statements"]
                 if item["status"] != "paper_verified" or item["remaining_obligations"]]
    foundations = coverage.get("remaining_foundations", [])
    complete = not remaining and not foundations
    theorem_count = int(re.search(r"AXIOM_AUDIT_PASS (\d+)", audit_output).group(1))
    result = {"proof_build": "passed", "axiom_audit": "passed",
              "audited_theorem_declarations": theorem_count,
              "paper_complete": complete, "paper_targets": len(coverage["statements"]),
              "open_targets": remaining, "remaining_foundations": foundations, "sources": manifest}
    (evidence / "verification.json").write_text(json.dumps(result, indent=2) + "\n")
    print("Proof build and complete project axiom audit passed.")
    print(audit_output.splitlines()[-1])
    print("Paper completeness:", "PASS" if complete else "OPEN")
    print("Open paper targets:", ", ".join(remaining))
    if args.require_complete and not complete:
        raise SystemExit(2)

if __name__ == "__main__":
    main()


==> anc/reproduce.py <==
#!/usr/bin/env python3
"""Validate the frozen research payload and self-contained Lean developments."""
import argparse
import hashlib
import json
from pathlib import Path
import subprocess
import sys

ROOT = Path(__file__).resolve().parent

def run(*args, cwd=ROOT):
    result = subprocess.run(args, cwd=cwd, text=True, check=True,
                            stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
    print(result.stdout, end="")
    return result.stdout

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lean", action="store_true")
    args = parser.parse_args()
    manifest = json.loads((ROOT / "MANIFEST.json").read_text())
    for name, digest in manifest["files"].items():
        if hashlib.sha256((ROOT / name).read_bytes()).hexdigest() != digest:
            raise SystemExit("Hash mismatch: " + name)
    print("Verified", len(manifest["files"]), "payload hashes")
    run(sys.executable, "check_acquisition_model.py")
    run(sys.executable, "run_experiments.py", "--check-only", "--output",
        "/tmp/unused-computability-check", cwd=ROOT / "experiments")
    if args.lean:
        run(sys.executable, "verify.py", "--paper-source", str(ROOT.parent / "A_Relative-Computability_Theory_of_Self-Improving_Agents.tex"),
            cwd=ROOT / "formalization")
    else:
        print("Lean not run; use --lean after installing the pinned dependencies")
    print("All requested verification checks passed")

if __name__ == "__main__":
    main()

